Flow-Based Generative Emulation of Grids of Stellar Evolutionary Models

We present a flow-based generative approach to emulate grids of stellar evolutionary models. By interpreting the input parameters and output properties of these models as multi-dimensional probability distributions, we train conditional normalizing flows to learn and predict the complex relationships between grid inputs and outputs in the form of conditional joint distributions. Leveraging the expressive power and versatility of these flows, we showcase their ability to emulate a variety of evolutionary tracks and isochrones across a continuous range of input parameters. In addition, we describe a simple Bayesian approach for estimating stellar parameters using these flows and demonstrate its application to asteroseismic datasets of red giants observed by the Kepler mission. By applying this approach to red giants in open clusters NGC 6791 and NGC 6819, we illustrate how large age uncertainties can arise when fitting only to global asteroseismic and spectroscopic parameters without prior information on initial helium abundances and mixing length parameter values. We also conduct inference using the flow at a large scale by determining revised estimates of masses and radii for 15,388 field red giants. These estimates show improved agreement with results from existing grid-based modelling, reveal distinct population-level features in the red clump, and suggest that the masses of Kepler red giants previously determined using the corrected asteroseismic scaling relations have been overestimated by 5-10%.

==> anc/Table4.txt <==
Title: Flow-Based Generative Emulation of Grids of Stellar Evolutionary Models
Authors: Marc Hon, Yaguang Li, and Joel Ong
Table: 4
================================================================================
Byte-by-byte Description of file: Table 3.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label    Explanations
--------------------------------------------------------------------------------
   1-  8 I8     ---       KIC      Kepler Input Catalog identifier
  10- 14 F5.3   solMass   Mass     Median mass
  16- 20 F5.3   solMass e_Mass     Mass lower bound uncertainty (16th percentile)
  22- 26 F5.3   solMass E_Mass     Mass upper bound uncertainty (84th percentile)
  28- 33 F6.3   solRad    Radius   Median radius
  35- 40 F6.3   solRad  e_Radius   Radius lower bound uncertainty (16th percentile)
  42- 47 F6.3   solRad  E_Radius   Radius upper bound uncertainty (84th percentile)
  49- 49 I1     ---       EvState  Adopted evolutionary state from Yu et al. (2018)
--------------------------------------------------------------------------------
Revised mass and radius estimates of 15,388 Kepler red giants using a conditional
normalizing flow.

Note (1):   EvState = 1 for hydrogen shell-burning red giants (RGB) 
            EvState = 2 for helium core-burning red giants (HeB)
--------------------------------------------------------------------------------
  757137 1.417 0.089 0.123 12.799  0.247  0.486 1 
  892760 0.959 0.067 0.066 10.459  0.308  0.338 2 
  893214 1.500 0.070 0.075 11.185  0.216  0.221 1 
 1026084 1.533 0.105 0.167 11.204  0.263  0.481 2 
 1026180 1.549 0.128 0.141 12.036  0.394  0.434 2 
 1026326 1.167 0.035 0.036  6.408  0.109  0.065 1 
 1026452 1.432 0.209 0.178 11.813  0.804  0.626 2 
 1027337 1.268 0.044 0.051  7.718  0.102  0.084 1 
 1027582 1.296 0.067 0.045  5.242  0.088  0.081 1 
 1028267 1.123 0.053 0.066  6.036  0.116  0.133 1 
 1160684 1.135 0.132 0.203 12.421  0.792  0.918 2 
 1160789 0.801 0.043 0.070 10.555  0.250  0.354 2 
 1161447 1.314 0.076 0.130 11.184  0.236  0.414 2 
 1161618 1.230 0.028 0.038 10.986  0.078  0.128 2 
 1162220 1.020 0.073 0.121 18.387  0.593  0.778 1 
 1162746 0.846 0.076 0.227 10.311  0.481  1.062 2 
 1163114 1.405 0.172 0.170 18.815  0.871  0.815 1 
 1163359 1.411 0.107 0.103 15.105  0.381  0.518 1 
 1163453 1.456 0.067 0.141 11.042  0.177  0.436 2 
 1163621 1.864 0.045 0.040 11.112  0.117  0.101 2 
 1164301 1.206 0.075 0.034  8.358  0.179  0.080 1 
 1164584 1.165 0.061 0.053 12.124  0.290  0.132 1 
 1292147 0.909 0.086 0.195  6.590  0.198  0.068 1 
 1294122 1.349 0.053 0.076  7.810  0.121  0.146 1 
 1294385 1.402 0.066 0.063  6.694  0.119  0.067 1 
 1294578 1.017 0.038 0.043  8.440  0.128  0.107 1 
 1294924 1.282 0.065 0.125 10.916  0.164  0.377 2 
 1295017 0.751 0.053 0.061  9.707  0.230  0.254 2 
 1295475 1.590 0.133 0.138 11.641  0.420  0.349 2 
 1296068 1.034 0.033 0.032  7.772  0.080  0.103 1 
 1296179 1.538 0.101 0.177 11.132  0.254  0.412 2 
 1296507 1.466 0.125 0.106  6.223  0.167  0.182 1 
 1297272 1.183 0.462 0.049 10.703  1.560  0.153 2 
 1429497 1.419 0.074 0.082  4.474  0.063  0.114 1 
 1429505 1.129 0.047 0.053  8.410  0.136  0.112 1 
 1429629 1.167 0.130 0.053  8.048  0.373  0.071 1 
 1430118 1.121 0.054 0.028  4.797  0.051  0.050 1 
 1430912 1.168 0.050 0.115 11.144  0.242  0.376 2 
 1430985 1.227 0.046 0.035  5.813  0.078  0.057 1 
 1431059 1.129 0.028 0.023  4.761  0.059  0.056 1 
 1431316 1.333 0.062 0.057 10.945  0.193  0.191 2 
 1432587 0.786 0.113 0.168 22.572  1.289  1.626 1 
 1432825 1.398 0.073 0.057  5.103  0.081  0.093 1 
 1433132 1.094 0.069 0.061  9.953  0.227  0.235 1 
 1433593 1.687 0.047 0.052  9.086  0.111  0.141 1 
 1433730 1.767 0.078 0.090 12.241  0.268  0.213 1 
 1433803 1.189 0.038 0.037  5.227  0.055  0.038 1 
 1434395 0.723 0.066 0.081  9.990  0.329  0.410 2 
 1435573 0.773 0.062 0.077 10.210  0.375  0.419 2 
 1569823 1.690 0.186 0.148 11.074  0.193  0.297 2 
 1569842 1.018 0.021 0.035  5.058  0.037  0.063 1 
 1571780 3.010 0.399 0.284 14.108  0.651  0.586 2 
 1572049 1.863 0.030 0.041 10.889  0.070  0.060 2 
 1572175 1.591 0.054 0.083  9.890  0.145  0.141 1 
 1572317 1.452 0.048 0.077  4.923  0.059  0.132 1 
 1573925 1.181 0.066 0.050  5.620  0.101  0.069 1 
 1575886 2.322 0.042 0.080  8.696  0.072  0.113 2 
 1576043 1.073 0.159 0.438 27.497  1.846  4.330 1 
 1576420 1.103 0.067 0.078  9.285  0.199  0.227 1 
 1576469 2.295 0.054 0.183  9.176  0.092  0.271 2 
 1576646 1.338 0.072 0.082  7.363  0.166  0.137 1 
 1577143 1.658 0.113 0.156 12.671  0.296  0.541 2 
 1701763 1.188 0.155 0.231 11.915  0.640  0.780 2 
 1717618 1.626 0.071 0.062  6.731  0.081  0.098 1 
 1717783 1.193 0.114 0.236 10.936  0.362  0.688 2 
 1717994 1.058 0.044 0.036 10.540  0.127  0.164 2 
 1718743 0.950 0.050 0.060 10.380  0.220  0.204 2 
 1719297 2.175 1.023 0.374 31.736  7.506  2.543 1 
 1719422 1.251 0.040 0.041  5.563  0.060  0.060 1 
 1720241 1.235 0.067 0.049  4.417  0.074  0.058 1 
 1720425 0.936 0.052 0.054 10.686  0.217  0.217 2 
 1721071 1.020 0.142 0.128 10.790  0.530  0.457 2 
 1721595 1.073 0.038 0.037  4.800  0.085  0.035 1 
 1723047 1.430 0.070 0.062  5.779  0.086  0.084 1 
 1723656 1.107 0.076 0.076 11.083  0.269  0.283 2 
 1723700 1.450 0.061 0.065 10.924  0.127  0.160 2 
 1723752 1.266 0.057 0.032  4.622  0.061  0.066 1 
 1723843 1.305 0.060 0.041  6.382  0.122  0.082 1 
 1725183 1.829 0.139 1.429 11.456  0.419  3.703 2 
 1725190 2.339 0.056 0.138  8.850  0.095  0.195 2 
 1725552 2.537 0.503 0.370 31.701  2.949  1.619 1 
 1725626 1.239 0.059 0.071 11.095  0.125  0.242 2 
 1725796 1.514 0.058 0.097 11.006  0.193  0.327 2 
 1725952 1.269 0.073 0.073 11.436  0.245  0.317 2 
 1726211 1.425 0.152 0.128 12.432  0.620  0.498 2 
 1726245 1.764 0.046 0.060 11.133  0.143  0.151 2 
 1726291 0.989 0.033 0.029  4.730  0.060  0.047 1 
 1849462 1.218 0.068 0.045  4.987  0.091  0.068 1 
 1849679 1.001 0.051 0.056  8.597  0.170  0.192 1 
 1850285 2.031 0.066 0.117 11.363  0.147  0.207 2 
 1864183 1.188 0.038 0.073  8.807  0.131  0.180 1 
 1864855 1.337 0.048 0.090  6.021  0.110  0.117 1 
 1864959 1.459 0.059 0.078 10.973  0.134  0.207 2 
 1865102 1.096 0.056 0.048  6.729  0.123  0.097 1 
 1865262 1.163 0.048 0.046  8.636  0.127  0.131 1 
 1865595 1.153 0.078 0.085 18.148  0.531  0.438 1 
 1865747 1.380 0.054 0.047  8.612  0.114  0.111 1 
 1866137 1.427 0.069 0.151 11.139  0.201  0.452 2 
 1867706 1.560 0.046 0.049  7.121  0.106  0.057 1 
 1868101 1.258 0.070 0.071 11.596  0.201  0.278 2 
 1868303 1.170 0.065 0.056  9.848  0.194  0.156 1 
 1870196 1.205 0.034 0.040  4.630  0.027  0.070 1 
 1870433 1.268 0.051 0.066  4.430  0.057  0.081 1 
 1870495 1.020 0.037 0.039  4.358  0.058  0.050 1 
 1871314 1.300 0.048 0.066  8.879  0.094  0.142 1 
 1871465 1.209 0.057 0.055 11.034  0.134  0.178 2 
 1871571 1.175 0.070 0.039  4.674  0.108  0.047 1 
 1871631 0.843 0.079 0.098 10.420  0.389  0.446 2 
 1871927 1.204 0.051 0.047  7.968  0.087  0.114 1 
 1872166 2.182 0.018 0.031  9.654  0.053  0.072 2 
 1872210 2.230 0.092 0.455 10.186  0.149  0.781 2 
 1872375 1.763 0.073 0.106  7.594  0.129  0.141 1 
 1872421 1.076 0.070 0.066 10.825  0.288  0.255 2 
 1872469 1.239 0.061 0.060  8.720  0.136  0.130 1 
 1872517 0.969 0.057 0.068 11.514  0.275  0.247 1 
 1872842 1.530 0.062 0.096 11.136  0.141  0.276 2 
 1872869 1.103 0.056 0.055 11.026  0.213  0.209 2 
 1873198 1.171 0.087 0.066 10.396  0.228  0.192 1 
 1873204 0.981 0.062 0.065 10.638  0.248  0.221 1 
 1873510 1.139 0.087 0.082 11.216  0.369  0.351 2 
 1873898 1.002 0.068 0.072 10.489  0.236  0.221 2 
 1873986 1.241 0.062 0.048  5.614  0.092  0.064 1 
 1995358 0.940 0.081 0.084 11.641  0.386  0.367 2 
 1995522 0.862 0.092 0.075 10.267  0.491  0.386 2 
 1995668 1.401 0.056 0.064  4.566  0.061  0.066 1 
 1995859 1.695 0.044 0.044 11.055  0.086  0.141 2 
 1996078 1.187 0.050 0.047  7.003  0.083  0.094 1 
 1996415 1.099 0.042 0.032  5.475  0.067  0.069 1 
 1996818 1.032 0.061 0.098 10.669  0.256  0.483 2 
 2010137 0.933 0.120 0.106 23.861  1.315  1.007 1 
 2010138 1.074 0.035 0.044  9.342  0.152  0.094 1 
 2010366 0.859 0.049 0.103 10.144  0.255  0.442 2 
 2010702 0.812 0.097 0.218  9.655  0.570  1.092 2 
 2010855 1.378 0.136 0.239 11.476  0.545  0.813 2 
 2011048 1.232 0.072 0.080  7.840  0.144  0.138 1 
 2011314 1.111 0.059 0.055 11.095  0.227  0.223 2 
 2011582 2.039 0.131 0.475 13.541  0.309  0.946 2 
 2011675 1.170 0.088 0.083 10.853  0.281  0.216 2 
 2011827 0.957 0.048 0.065 10.441  0.189  0.277 2 
 2011891 1.219 0.036 0.045  6.099  0.042  0.108 1 
 2012065 1.066 0.049 0.058  9.286  0.171  0.176 1 
 2012216 1.315 0.043 0.047  7.078  0.111  0.087 1 
 2012932 1.143 0.095 0.152 11.019  0.365  0.417 2 
 2013502 2.041 0.035 0.040 10.558  0.074  0.082 2 
 2013530 1.450 0.063 0.078 11.075  0.158  0.188 2 
 2014377 1.758 0.194 0.213 12.550  0.535  0.475 2 
 2014684 0.761 0.076 0.102 21.619  0.952  1.094 1 
 2015820 1.697 0.061 0.085 11.276  0.081  0.265 2 
 2016676 2.205 0.020 0.025  9.463  0.042  0.055 2 
 2016706 1.361 0.047 0.048 10.938  0.143  0.193 2 
 2016978 1.195 0.044 0.029  7.370  0.079  0.062 1 
 2017541 1.195 0.157 0.166 21.550  1.448  1.149 1 
 2018007 1.356 0.080 0.105 11.662  0.303  0.381 2 
 2018283 1.239 0.053 0.056  5.596  0.067  0.083 1 
 2018392 1.346 0.057 0.087 11.730  0.211  0.202 1 
 2018537 1.334 0.054 0.029  4.994  0.060  0.047 1 
 2018585 1.043 0.045 0.051  6.373  0.097  0.146 1 
 2018642 1.368 0.079 0.099 11.536  0.331  0.409 2 
 2018667 1.028 0.083 0.083 10.821  0.341  0.292 2 
 2019109 1.064 0.116 0.144 11.066  0.409  0.500 2 
 2019396 1.353 0.093 0.207 11.128  0.276  0.701 2 
 2019959 1.180 0.062 0.073 11.440  0.233  0.206 1 
 2020280 2.108 0.027 0.064  9.687  0.041  0.122 2 
 2020383 1.254 0.066 0.046  6.287  0.111  0.114 1 
 2020876 1.198 0.075 0.182 11.076  0.245  0.577 2 
 2021216 1.241 0.078 0.047  4.733  0.078  0.071 1 
 2140446 1.315 0.072 0.039  8.918  0.150  0.103 1 
 2140982 1.231 0.051 0.074 10.978  0.172  0.262 2 
 2141255 1.129 0.040 0.036  5.082  0.068  0.036 1 
 2141413 1.359 0.076 0.074  9.990  0.209  0.145 1 
 2141436 1.099 0.053 0.052  5.776  0.097  0.078 1 
 2141928 1.237 0.040 0.051 11.010  0.132  0.177 2 
 2141932 1.155 0.086 0.102 12.989  0.424  0.410 1 
 2142095 1.175 0.127 0.173 11.579  0.501  0.659 2 
 2142280 0.898 0.074 0.083 10.548  0.337  0.372 2 
 2142405 2.221 0.090 0.183  9.261  0.125  0.259 2 
 2142508 1.451 0.050 0.084 11.462  0.148  0.229 2 
 2142628 2.160 0.060 0.305 10.345  0.261  0.500 2 
 2142675 1.709 0.081 0.109 11.185  0.175  0.301 2 
 2155148 1.227 0.057 0.128 10.960  0.182  0.417 2 
 2155220 1.226 0.040 0.054 10.804  0.127  0.143 2 
 2155869 1.410 0.118 0.104  7.214  0.213  0.157 1 
 2156074 1.620 0.137 0.263 11.203  0.302  0.762 2 
 2156155 1.610 0.083 0.073  6.901  0.072  0.128 1 
 2156178 0.979 0.060 0.094 10.562  0.246  0.413 2 
 2156988 0.988 0.065 0.061 10.473  0.217  0.196 2 
 2157059 1.108 0.050 0.050 12.827  0.216  0.255 1 
 2157650 1.265 0.036 0.040  5.593  0.060  0.044 1 
 2157725 1.311 0.096 0.140 12.437  0.416  0.343 2 
 2157928 0.847 0.068 0.137 10.499  0.440  0.744 2 
 2157964 1.000 0.107 0.153 10.931  0.452  0.671 2 
 2158410 3.304 0.186 0.183 14.907  0.348  0.319 2 
 2158815 1.112 0.038 0.050 10.706  0.187  0.149 2 
 2159728 1.284 0.085 0.077  7.444  0.176  0.180 1 
 2159864 1.526 0.060 0.084  8.215  0.139  0.146 1 
 2160161 1.732 0.055 0.061 11.252  0.112  0.205 2 
 2160572 1.153 0.040 0.049 11.024  0.150  0.143 2 
 2160779 0.961 0.051 0.059  8.436  0.184  0.171 1 
 2160901 1.436 0.069 0.049  9.180  0.132  0.076 1 
 2160910 1.164 0.038 0.046  5.727  0.070  0.086 1 
 2161407 0.909 0.104 0.099 10.450  0.441  0.427 2 
 2161409 1.396 0.049 0.057  6.932  0.074  0.082 1 
 2161731 2.341 0.074 0.112  8.686  0.120  0.151 2 
 2161831 1.052 0.033 0.035  4.946  0.057  0.055 1 
 2162486 1.290 0.046 0.092 10.977  0.140  0.301 2 
 2163121 1.646 0.094 0.135 12.154  0.202  0.478 2 
 2163597 1.175 0.070 0.066 10.839  0.202  0.190 2 
 2163605 1.375 0.075 0.254 11.271  0.233  0.948 2 
 2163856 2.881 0.136 0.127 11.323  0.242  0.189 2 
 2164262 1.305 0.048 0.035  8.606  0.096  0.073 1 
 2164327 1.679 0.064 0.059 11.186  0.095  0.131 2 
 2164379 1.192 0.050 0.039  5.842  0.059  0.083 1 
 2164874 1.683 0.393 0.459 21.782  2.458  2.619 1 
 2165198 1.500 0.065 0.088  7.577  0.095  0.176 1 
 2165450 2.458 0.070 0.094  8.800  0.093  0.118 2 
 2165589 0.889 0.097 0.071 10.291  0.468  0.380 2 
 2165615 1.605 0.235 0.148 11.939  0.712  0.422 2 
 2165710 1.450 0.098 0.117 11.453  0.244  0.435 2 
 2165894 1.289 0.063 0.085  8.790  0.143  0.219 1 
 2166119 1.084 0.056 0.040  5.018  0.088  0.037 1 
 2166223 1.210 0.036 0.046  7.942  0.093  0.119 1 
 2166393 1.395 0.073 0.114 10.870  0.180  0.379 1 
 2166709 0.986 0.041 0.047  3.838  0.056  0.063 1 
 2166766 1.796 0.069 0.132 11.333  0.254  0.362 2 
 2166769 2.036 0.038 0.055 10.465  0.088  0.122 2 
 2167447 1.338 0.084 0.121 11.076  0.227  0.362 2 
 2167774 1.377 0.036 0.047  8.937  0.081  0.098 1 
 2168184 1.239 0.123 0.223 11.768  0.486  0.812 2 
 2282855 1.547 0.138 0.160 11.081  0.243  0.594 2 
 2283075 1.381 0.045 0.077  8.320  0.102  0.132 1 
 2283435 0.906 0.109 0.284 10.095  0.537  0.897 2 
 2283532 1.089 0.088 0.071  9.945  0.293  0.205 1 
 2283721 1.029 0.036 0.045  6.647  0.083  0.082 1 
 2284330 1.081 0.123 0.122 11.339  0.462  0.532 2 
 2284679 0.949 0.021 0.029  4.019  0.031  0.037 1 
 2285551 1.129 0.054 0.058  8.250  0.161  0.138 1 
 2285776 1.175 0.052 0.073 11.029  0.184  0.187 2 
 2285827 1.200 0.037 0.046  4.964  0.040  0.077 1 
 2285898 0.686 0.043 0.037  9.648  0.178  0.208 2 
 2285941 1.098 0.035 0.047  4.966  0.062  0.061 1 
 2297384 1.273 0.067 0.080 11.844  0.247  0.300 2 
 2297785 2.062 0.113 0.109 12.014  0.258  0.255 2 
 2297825 1.274 0.063 0.066 11.776  0.241  0.290 2 
 2299888 0.713 0.032 0.033  9.102  0.198  0.203 2 
 2299926 1.560 0.102 0.107 11.212  0.269  0.232 2 
 2300227 1.056 0.041 0.042  7.714  0.110  0.102 1 
 2300329 1.047 0.106 0.103 15.480  0.667  0.669 1 
 2300494 1.200 0.067 0.074 10.944  0.175  0.233 2 
 2300503 1.148 0.081 0.092 17.228  0.483  0.409 1 
 2300853 1.198 0.032 0.040 10.909  0.141  0.134 2 
 2300962 0.803 0.072 0.273  9.717  0.338  0.889 2 
 2301349 1.202 0.048 0.044  7.999  0.100  0.116 1 
 2301577 1.249 0.043 0.069 10.838  0.117  0.181 2 
 2302010 1.179 0.044 0.086 11.111  0.143  0.263 2 
 2303101 1.051 0.037 0.029  4.598  0.070  0.042 1 
 2303200 1.113 0.043 0.054  8.411  0.103  0.185 1 
 2303304 0.932 0.060 0.067  8.957  0.192  0.219 1 
 2303367 1.245 0.037 0.066 11.043  0.098  0.213 2 
 2303414 1.339 0.068 0.073  8.404  0.149  0.141 1 
 2303756 0.768 0.057 0.072  9.795  0.257  0.327 2 
 2303870 1.079 0.137 0.131 12.897  0.664  0.689 2 
 2303954 1.188 0.056 0.050  7.874  0.152  0.087 1 
 2304104 1.378 0.072 0.109 11.785  0.246  0.337 2 
 2304765 2.475 0.228 0.429 35.095  1.515  2.273 1 
 2304883 0.910 0.065 0.069 10.541  0.327  0.322 2 
 2305082 0.667 0.034 0.037  8.931  0.171  0.204 2 
 2305145 2.377 0.066 0.102  8.632  0.100  0.139 2 
 2305407 1.431 0.090 0.080  5.286  0.097  0.109 1 
 2305479 1.161 0.032 0.038  7.184  0.102  0.057 1 
 2305590 1.091 0.047 0.042  8.718  0.103  0.115 1 
 2305930 0.764 0.044 0.045  9.687  0.271  0.297 2 
 2305969 0.959 0.056 0.067 10.615  0.290  0.303 2 
 2305987 1.247 0.148 0.074  8.958  0.393  0.166 1 
 2305992 1.254 0.039 0.040  6.538  0.095  0.051 1 
 2306481 1.298 0.051 0.119 10.981  0.161  0.381 2 
 2307683 1.372 0.071 0.064 10.854  0.218  0.124 1 
 2308196 1.214 0.048 0.034  7.539  0.086  0.091 1 
 2308429 1.269 0.066 0.076  4.058  0.097  0.075 1 
 2308968 0.654 0.025 0.023  7.938  0.143  0.129 2 
 2309235 1.270 0.071 0.142 11.095  0.223  0.509 2 
 2309286 1.814 0.100 0.123 12.457  0.269  0.278 1 
 2309469 1.104 0.059 0.066 11.676  0.249  0.277 2 
 2309550 1.845 0.050 0.045 11.033  0.103  0.106 2 
 2309617 1.144 0.052 0.045 10.724  0.179  0.149 2 
 2309720 1.299 0.034 0.069  5.319  0.091  0.094 1 
 2310571 1.030 0.079 0.082 10.847  0.342  0.314 2 
 2311069 1.102 0.062 0.069 11.083  0.229  0.294 1 
 2311548 1.375 0.103 0.124 11.404  0.324  0.403 2 
 2421920 1.491 0.123 0.063 12.457  0.296  0.233 2 
 2422073 1.077 0.082 0.063 12.043  0.352  0.280 1 
 2422558 1.332 0.057 0.041  6.441  0.074  0.088 1 
 2422568 0.794 0.119 0.163  9.791  0.676  0.695 2 
 2422635 1.343 0.058 0.083  6.454  0.114  0.116 1 
 2423694 1.558 0.093 0.090  8.847  0.223  0.154 1 
 2423737 1.357 0.083 0.119 11.058  0.234  0.337 2 
 2423824 1.374 0.000 0.316 14.792  0.000  0.855 2 
 2423932 1.310 0.131 0.195 15.913  0.640  0.812 1 
 2424822 1.686 0.089 0.040  7.710  0.153  0.079 1 
 2424934 1.221 0.067 0.150 11.169  0.203  0.508 2 
 2424955 1.178 0.065 0.062  8.909  0.204  0.144 1 
 2425044 1.793 0.069 0.097 11.868  0.230  0.212 2 
 2425348 1.633 0.133 0.101 13.253  0.421  0.301 2 
 2425375 1.417 0.095 0.080 10.777  0.237  0.256 1 
 2425631 1.516 0.104 0.078 15.863  0.465  0.267 1 
 2435987 1.208 0.061 0.076 10.545  0.174  0.255 1 
 2436097 1.265 0.071 0.087 10.275  0.239  0.197 1 
 2436209 1.237 0.057 0.060  8.696  0.120  0.140 1 
 2436332 1.105 0.098 0.062 11.788  0.392  0.324 1 
 2436417 1.074 0.060 0.064 11.784  0.237  0.240 2 
 2436457 1.063 0.047 0.034  5.876  0.094  0.079 1 
 2436458 1.205 0.079 0.090 10.625  0.244  0.281 1 
 2436540 1.215 0.063 0.071  8.570  0.139  0.205 1 
 2436676 1.126 0.106 0.097  5.364  0.173  0.173 1 
 2436688 1.190 0.053 0.074  7.361  0.123  0.146 1 
 2436732 1.226 0.088 0.135 11.751  0.284  0.491 2 
 2436814 1.096 0.064 0.061 12.681  0.209  0.370 2 
 2436824 1.163 0.054 0.056 11.054  0.237  0.142 1 
 2436900 1.138 0.065 0.061 10.610  0.220  0.211 1 
 2436912 1.089 0.059 0.065 11.149  0.228  0.240 2 
 2437040 1.218 0.093 0.102 13.040  0.360  0.357 1 
 2437103 1.013 0.124 0.120 10.904  0.461  0.415 2 
 2437191 1.209 0.045 0.060  5.566  0.053  0.090 1 
 2437240 1.194 0.087 0.080  9.583  0.270  0.223 1 
 2437340 0.933 0.093 0.151 20.362  0.922  1.097 1 
 2437353 1.283 0.062 0.065 11.633  0.222  0.205 2 
 2437402 1.851 0.063 0.037 11.416  0.145  0.105 2 
 2437488 1.258 0.069 0.055  8.207  0.138  0.129 1 
 2437507 1.153 0.067 0.066 14.302  0.365  0.216 1 
 2437539 1.374 0.000 0.090  9.945  0.000  0.253 1 
 2437564 1.343 0.065 0.093 11.851  0.215  0.314 2 
 2437589 1.615 0.000 0.372 10.930  0.000  0.880 1 
 2437653 1.198 0.069 0.033  7.501  0.136  0.076 1 
 2437692 1.756 0.057 0.079 11.222  0.153  0.193 2 
 2437698 1.222 0.123 0.073 11.633  0.352  0.259 2 
 2437781 1.236 0.064 0.060  7.070  0.100  0.113 1 
 2437804 1.117 0.096 0.120 12.100  0.373  0.453 2 
 2437805 1.447 0.196 0.264 12.335  0.697  0.896 2 
 2437816 1.100 0.063 0.087 15.021  0.347  0.480 1 
 2437957 1.141 0.063 0.075  6.498  0.128  0.146 1 
 2437965 0.779 0.098 0.046 19.342  0.798  0.469 1 
 2437976 1.079 0.189 0.080  6.605  0.138  0.161 1 
 2437987 1.083 0.066 0.088 11.203  0.256  0.328 2 
 2438038 1.144 0.026 0.094  8.059  0.101  0.222 1 
 2438051 1.457 0.161 0.223 12.342  0.609  0.813 2 
 2438140 0.772 0.000 0.000  7.709  0.000  0.000 2 
 2438333 1.192 0.055 0.067  8.271  0.122  0.168 1 
 2438368 2.244 0.028 0.150  9.417  0.052  0.231 2 
 2438470 1.165 0.087 0.079  7.884  0.215  0.155 1 
 2438522 0.976 0.062 0.086 10.512  0.228  0.373 2 
 2439378 1.022 0.026 0.033  5.210  0.056  0.044 1 
 2439420 0.746 0.065 0.102  9.189  0.482  0.641 2 
 2441510 0.959 0.061 0.100 11.041  0.275  0.374 2 
 2441711 1.291 0.160 0.331 11.265  0.424  1.024 2 
 2441995 0.960 0.059 0.055 10.473  0.250  0.280 2 
 2442363 1.526 0.209 0.205 13.666  0.780  0.664 2 
 2442382 1.311 0.069 0.049  4.488  0.071  0.077 1 
 2442483 1.024 0.025 0.034  5.945  0.060  0.068 1 
 2442559 1.544 0.035 0.053 10.978  0.115  0.168 2 
 2442606 1.685 0.114 0.180 12.499  0.175  0.546 2 
 2442759 1.315 0.000 0.000  8.472  0.000  0.000 2 
 2443035 1.580 0.090 0.111 11.247  0.292  0.254 2 
 2443573 1.448 0.074 0.093 10.463  0.162  0.297 1 
 2443691 1.210 0.139 0.132  9.856  0.473  0.511 1 
 2443903 0.943 0.034 0.036  6.940  0.092  0.095 1 
 2444062 2.919 0.437 0.249 13.022  0.780  0.442 2 
 2444316 1.177 0.041 0.088 11.111  0.152  0.247 2 
 2444348 1.774 0.088 0.079 14.257  0.391  0.193 1 
 2444598 1.122 0.058 0.068 10.809  0.246  0.211 2 
 2444691 1.036 0.063 0.089 10.666  0.241  0.392 2 
 2444790 0.812 0.068 0.086 12.096  0.331  0.437 2 
 2445426 1.412 0.080 0.091  6.486  0.114  0.141 1 
 2445712 1.072 0.063 0.061 10.802  0.251  0.261 2 
 2445833 1.146 0.063 0.058 10.792  0.228  0.167 2 
 2445947 1.140 0.055 0.054 10.781  0.200  0.166 2 
 2446141 1.553 0.065 0.090 11.071  0.187  0.220 2 
 2446327 1.186 0.051 0.049  8.734  0.169  0.131 1 
 2447046 1.305 0.065 0.078  5.110  0.078  0.101 1 
 2447476 1.271 0.053 0.077  7.143  0.132  0.116 1 
 2447529 2.426 0.051 0.065  8.576  0.072  0.087 2 
 2447604 2.012 0.118 0.194 11.338  0.220  0.365 2 
 2448225 1.468 0.087 0.167 11.840  0.259  0.469 2 
 2448260 1.450 0.058 0.136 11.012  0.143  0.374 2 
 2448679 1.408 0.071 0.080 11.118  0.232  0.192 2 
 2448756 1.251 0.038 0.069 10.918  0.125  0.225 2 
 2449020 2.135 0.020 0.094 10.301  0.063  0.172 2 
 2449327 0.909 0.091 0.086 11.001  0.438  0.403 2 
 2449374 1.415 0.100 0.132 11.314  0.350  0.395 2 
 2449518 2.257 0.056 0.050  9.245  0.069  0.087 2 
 2449558 1.744 0.055 0.057  8.132  0.143  0.090 1 
 2449570 1.318 0.078 0.110  6.517  0.140  0.170 1 
 2449703 1.137 0.041 0.046 11.024  0.201  0.132 2 
 2449858 1.142 0.123 0.082 11.961  0.501  0.424 2 
 2450318 1.200 0.025 0.034  5.427  0.031  0.042 1 
 2451509 1.672 0.081 0.045  8.277  0.085  0.128 1 
 2451903 1.866 0.282 0.010 14.618  0.676  0.043 2 
 2452439 1.257 0.067 0.073  8.893  0.192  0.162 1 
 2452890 1.641 0.116 0.135 11.130  0.215  0.396 2 
 2554924 1.362 0.072 0.083 11.532  0.250  0.333 2 
 2556475 1.293 0.058 0.055  5.562  0.122  0.079 1 
 2556640 1.425 0.059 0.055 11.000  0.181  0.134 2 
 2557392 1.216 0.063 0.065  4.446  0.074  0.076 1 
 2557441 1.040 0.043 0.067  3.766  0.066  0.068 1 
 2557556 1.248 0.069 0.049  8.034  0.117  0.124 1 
 2557799 1.286 0.018 0.045 10.607  0.069  0.175 2 
 2557864 1.070 0.057 0.067 11.254  0.261  0.289 2 
 2557942 1.086 0.061 0.051 10.788  0.253  0.248 2 
 2558677 1.271 0.059 0.075  8.549  0.127  0.186 1 
 2558794 1.265 0.040 0.055 11.027  0.119  0.187 2 
 2568563 1.960 0.023 0.036 11.009  0.058  0.087 2 
 2568912 1.092 0.034 0.051  5.325  0.046  0.068 1 
 2569055 1.216 0.091 0.090 11.698  0.273  0.310 2 
 2569360 1.084 0.061 0.073 13.474  0.297  0.362 1 
 2569618 1.214 0.059 0.078  8.682  0.095  0.218 1 
 2569945 1.135 0.103 0.092 11.321  0.317  0.334 2 
 2570094 1.249 0.056 0.059  8.020  0.132  0.092 1 
 2570172 1.147 0.063 0.066  7.403  0.157  0.131 1 
 2570214 1.015 0.141 0.156 11.300  0.513  0.541 2 
 2570244 1.231 0.084 0.096  6.326  0.145  0.173 1 
 2570370 1.768 0.083 0.093 11.168  0.187  0.293 2 
 2570384 1.095 0.077 0.078  7.746  0.212  0.218 1 
 2570518 1.088 0.056 0.064  9.143  0.173  0.218 1 
 2570659 1.099 0.054 0.056 10.724  0.207  0.203 2 
 2570715 1.512 0.121 0.113 13.304  0.416  0.464 2 
 2570870 1.115 0.062 0.061  6.937  0.162  0.159 1 
 2571106 2.780 0.258 0.263 11.980  0.465  0.405 2 
 2571323 1.017 0.036 0.031  9.270  0.109  0.153 1 
 2571668 1.278 0.057 0.057  4.780  0.108  0.086 1 
 2572089 3.067 0.940 0.296 14.581  1.791  0.495 2 
 2572323 1.276 0.126 0.188 12.321  0.418  0.593 2 
 2572430 1.046 0.044 0.032 10.461  0.156  0.116 2 
 2572522 1.267 0.082 0.075 12.261  0.297  0.323 1 
 2572667 1.229 0.042 0.056 10.895  0.140  0.155 2 
 2573092 1.317 0.075 0.103 11.299  0.242  0.389 2 
 2574191 1.087 0.073 0.070 10.697  0.212  0.272 2 
 2574543 1.603 0.139 0.091 12.076  0.366  0.171 2 
 2575024 1.207 0.052 0.066 11.245  0.130  0.219 2 
 2575044 1.076 0.020 0.027 10.512  0.078  0.122 2 
 2576211 1.142 0.060 0.061 10.835  0.223  0.174 2 
 2576417 1.158 0.029 0.072  8.334  0.123  0.138 1 
 2576640 1.368 0.082 0.077  8.179  0.182  0.152 1 
 2576993 1.090 0.051 0.055 10.650  0.181  0.205 2 
 2577330 1.097 0.069 0.064 10.820  0.260  0.252 2 
 2578184 1.132 0.049 0.071  5.497  0.081  0.116 1 
 2578198 1.281 0.064 0.056  8.028  0.127  0.131 1 
 2578301 1.326 0.057 0.075 10.909  0.176  0.256 2 
 2578581 1.188 0.030 0.037  4.369  0.031  0.048 1 
 2579142 2.943 0.833 0.557 44.460  6.699  3.825 1 
 2579661 1.460 0.047 0.018  5.918  0.078  0.041 1 
 2580691 1.158 0.069 0.073  8.449  0.211  0.158 1 
 2580869 0.878 0.089 0.099 12.408  0.429  0.498 2 
 2581394 1.318 0.116 0.334 11.065  0.288  1.050 2 
 2581533 1.359 0.031 0.091  9.331  0.087  0.167 1 
 2581583 1.164 0.076 0.077 10.838  0.233  0.231 2 
 2582178 1.158 0.049 0.041  8.084  0.120  0.134 1 
 2582764 1.108 0.042 0.063 10.690  0.178  0.195 2 
 2583386 1.810 0.092 0.096  9.258  0.205  0.169 1 
 2583651 1.319 0.077 0.069 11.471  0.264  0.289 2 
 2583884 1.968 0.027 0.022 10.610  0.048  0.047 2 
 2584189 0.754 0.051 0.060  9.215  0.291  0.341 2 
 2584202 1.254 0.114 0.100 10.460  0.349  0.322 1 
 2584477 1.184 0.038 0.049  6.044  0.078  0.069 1 
 2584478 1.253 0.041 0.045  4.880  0.078  0.045 1 
 2584997 1.258 0.057 0.054  4.759  0.085  0.067 1 
 2585190 1.784 0.088 0.183 11.302  0.267  0.425 2 
 2585358 1.256 0.046 0.058 11.263  0.151  0.241 2 
 2692189 0.978 0.187 0.068 10.413  1.005  0.217 2 
 2692629 1.153 0.041 0.036  4.257  0.065  0.067 1 
 2693261 1.316 0.088 0.108 11.559  0.292  0.354 2 
 2693967 2.240 0.036 0.163  9.419  0.064  0.246 2 
 2695267 0.973 0.103 0.075 10.444  0.398  0.237 2 
 2695336 0.958 0.094 0.130 10.932  0.459  0.673 2 
 2695592 1.350 0.066 0.156 11.054  0.251  0.611 2 
 2695975 1.294 0.161 0.152 20.908  1.000  0.862 1 
 2696115 2.078 0.155 0.191 18.887  0.541  0.653 1 
 2696628 1.234 0.087 0.078 20.497  0.633  0.569 1 
 2696732 1.235 0.041 0.053  6.770  0.072  0.110 1 
 2696739 1.187 0.033 0.043  4.540  0.043  0.046 1 
 2696955 1.759 0.105 0.113  7.477  0.210  0.161 1 
 2697082 1.856 0.181 0.127 14.501  0.649  0.236 2 
 2697306 1.075 0.055 0.043  4.009  0.088  0.050 1 
 2697501 1.898 0.056 0.077 11.326  0.131  0.176 2 
 2697907 1.004 0.049 0.073 10.589  0.206  0.355 2 
 2706683 0.972 0.120 0.117 10.619  0.448  0.429 2 
 2708445 1.304 0.018 0.026  8.494  0.035  0.096 1 
 2708803 1.076 0.108 0.086 11.176  0.347  0.355 2 
 2709230 1.399 0.076 0.070  9.811  0.191  0.207 1 
 2709587 1.173 0.059 0.051 10.797  0.151  0.168 2 
 2709625 1.298 0.056 0.076 10.926  0.162  0.251 2 
 2709877 0.701 0.072 0.046 17.508  0.758  0.716 1 
 2710002 0.901 0.156 0.178 25.107  1.748  1.628 1 
 2710171 1.137 0.047 0.056 11.123  0.214  0.233 2 
 2710194 1.093 0.034 0.046  8.062  0.098  0.163 1 
 2710472 1.485 0.074 0.069 10.559  0.180  0.225 1 
 2711035 1.183 0.046 0.049  8.914  0.174  0.122 1 
 2711123 1.635 0.098 0.105 11.927  0.177  0.331 1 
 2711432 0.797 0.093 0.387 17.790  0.839  2.842 1 
 2712313 1.296 0.072 0.076  8.677  0.214  0.181 1 
 2712534 0.681 0.052 0.070  8.879  0.326  0.536 2 
 2712761 1.142 0.044 0.040  8.225  0.145  0.078 1 
 2713172 1.116 0.052 0.059 10.776  0.229  0.223 2 
 2713278 1.299 0.082 0.090  9.394  0.219  0.213 1 
 2713305 1.285 0.056 0.062  8.971  0.161  0.141 1 
 2713345 0.773 0.059 0.067  9.544  0.364  0.396 2 
 2713391 1.242 0.042 0.050 10.869  0.129  0.158 2 
 2713674 1.075 0.041 0.048  9.271  0.191  0.115 1 
 2713894 1.605 0.098 0.162 12.157  0.274  0.483 2 
 2714090 1.909 0.028 0.029 11.080  0.059  0.052 2 
 2714108 1.438 0.084 0.215 11.235  0.273  0.634 2 
 2714397 1.166 0.032 0.043 10.727  0.085  0.163 2 
 2714470 1.251 0.106 0.176 12.480  0.381  0.639 2 
 2714785 1.010 0.024 0.034  5.464  0.053  0.072 1 
 2715523 1.891 0.100 0.190 11.092  0.199  0.527 2 
 2715920 0.921 0.094 0.183 11.137  0.497  0.689 2 
 2715975 1.167 0.059 0.037  6.185  0.114  0.064 1 
 2716376 1.418 0.052 0.061 11.267  0.180  0.142 2 
 2716608 2.866 0.327 0.183 11.787  0.613  0.349 2 
 2717201 1.358 0.063 0.049  8.096  0.157  0.099 1 
 2717478 1.236 0.057 0.105 11.073  0.186  0.347 2 
 2718241 1.430 0.093 0.065  6.036  0.130  0.133 1 
 2719113 1.262 0.050 0.073 11.304  0.157  0.265 2 
 2719382 1.167 0.066 0.045 10.777  0.200  0.162 2 
 2719701 1.152 0.054 0.059  5.234  0.091  0.085 1 
 2719795 1.200 0.053 0.059  8.833  0.129  0.182 1 
 2720096 1.575 0.044 0.085  6.971  0.065  0.063 1 
 2720444 1.092 0.085 0.072 10.717  0.240  0.266 2 
 2720447 0.824 0.114 0.143 10.038  0.584  0.554 2 
 2720777 1.638 0.102 0.143  6.386  0.126  0.221 1 
 2721170 1.033 0.073 0.084 10.683  0.269  0.380 2 
 2722294 1.092 0.110 0.300 11.134  0.498  1.381 2 
 2722450 1.370 0.044 0.044 10.963  0.158  0.126 2 
 2722473 1.051 0.054 0.046  4.136  0.076  0.063 1 
 2722717 1.115 0.039 0.045 10.722  0.185  0.160 2 
 2722819 1.885 0.112 1.099 14.519  0.225  2.803 2 
 2831788 1.301 0.048 0.045  9.093  0.083  0.111 1 
 2831815 1.046 0.033 0.043  8.300  0.107  0.135 1 
 2832426 1.408 0.063 0.069 10.137  0.148  0.165 1 
 2833089 1.181 0.051 0.060 10.670  0.165  0.203 1 
 2833772 1.213 0.073 0.046  6.376  0.126  0.095 1 
 2834229 1.105 0.049 0.070  9.329  0.119  0.228 1 
 2834230 2.781 0.091 0.068 10.127  0.122  0.088 2 
 2834607 1.567 0.193 0.252 11.567  0.556  0.735 2 
 2835067 1.290 0.042 0.051  7.284  0.068  0.146 1 
 2835283 0.959 0.043 0.035  8.621  0.148  0.106 1 
 2835657 1.360 0.055 0.060  7.312  0.131  0.090 1 
 2835720 1.229 0.043 0.041  8.428  0.113  0.078 1 
 2836038 1.376 0.058 0.068 11.203  0.216  0.228 2 
 2837276 1.217 0.050 0.052  8.613  0.071  0.182 1 
 2845408 2.869 0.213 0.130 11.074  0.326  0.189 2 
 2845610 2.706 0.302 0.143 10.009  0.430  0.186 2 
 2845734 1.218 0.055 0.056  8.257  0.141  0.114 1 
 2846051 1.402 0.202 0.155 27.226  1.845  1.093 1 
 2846355 1.272 0.111 0.330 11.153  0.356  1.108 2 
 2846543 0.740 0.067 0.335  9.177  0.427  1.462 2 
 2846659 1.008 0.032 0.029  5.872  0.067  0.069 1 
 2846944 0.767 0.092 0.109 18.520  0.889  0.936 1 
 2847114 0.819 0.123 0.253 19.348  0.917  2.589 1 
 2847978 0.657 0.056 0.069 16.511  0.725  0.583 1 
 2848618 1.609 0.091 0.089 11.822  0.289  0.168 2 
 2848725 0.795 0.070 0.146  9.762  0.421  0.622 2 
 2848857 0.906 0.070 0.076 10.446  0.292  0.294 2 
 2848887 1.395 0.054 0.118 10.454  0.124  0.301 1 
 2849057 1.219 0.073 0.077  9.055  0.180  0.215 1 
 2849378 2.496 0.151 0.116  9.051  0.195  0.141 2 
 2849476 1.528 0.128 0.117 17.662  0.737  0.358 1 
 2849721 1.171 0.075 0.199 11.226  0.344  0.883 2 
 2850010 1.493 0.078 0.103  9.724  0.189  0.252 1 
 2850466 1.288 0.063 0.066 10.252  0.243  0.175 1 
 2850480 1.202 0.059 0.064  8.702  0.102  0.209 1 
 2850913 1.128 0.080 0.075  8.895  0.208  0.232 1 
 2851014 1.019 0.153 0.133 12.028  0.796  0.718 2 
 2852827 1.180 0.054 0.136 11.064  0.174  0.386 2 
 2853354 1.383 0.062 0.076  6.137  0.108  0.090 1 
 2853631 1.255 0.110 0.239 11.391  0.418  0.844 2 
 2853886 1.214 0.098 0.229 11.080  0.278  0.669 2 
 2854297 1.020 0.050 0.056 10.605  0.185  0.208 2 
 2854664 1.647 0.066 0.102 11.141  0.132  0.301 2 
 2854994 1.716 0.272 0.431  6.625  0.413  0.493 1 
 2855034 0.948 0.046 0.028  4.595  0.078  0.045 1 
 2855150 1.073 0.053 0.054 10.570  0.153  0.216 2 
 2855443 0.819 0.102 0.210 10.142  0.703  1.171 2 
 2855541 1.224 0.043 0.062 10.917  0.158  0.208 2 
 2855642 1.060 0.071 0.063  3.982  0.097  0.087 1 
 2855771 1.066 0.025 0.034  4.701  0.059  0.047 1 
 2856328 1.312 0.042 0.040  7.957  0.069  0.124 1 
 2856412 1.263 0.044 0.068 10.914  0.129  0.196 2 
 2856589 1.392 0.079 0.088 12.654  0.267  0.264 1 
 2856721 1.171 0.052 0.064 11.150  0.204  0.154 2 
 2856795 2.355 0.045 0.088  8.983  0.072  0.134 2 
 2856803 1.097 0.028 0.061 10.563  0.140  0.173 2 
 2856815 1.549 0.145 0.128 13.391  0.490  0.370 2 
 2856817 1.114 0.050 0.052 10.700  0.193  0.155 2 
 2857130 1.134 0.051 0.046 10.959  0.228  0.171 2 
 2858216 1.001 0.327 0.149 10.569  1.712  0.657 2 
 2858440 1.800 0.054 0.053 11.279  0.166  0.103 2 
 2859830 1.009 0.064 0.058 10.854  0.264  0.212 2 
 2860010 2.190 0.018 0.020  9.533  0.028  0.033 2 
 2860452 1.057 0.068 0.071 10.779  0.293  0.265 2 
 2860746 1.068 0.096 0.105 17.559  0.692  0.801 1 
 2860875 1.424 0.115 0.203 11.154  0.304  0.559 2 
 2860885 1.312 0.107 0.101  9.091  0.151  0.259 1 
 2860936 2.700 0.088 0.048  9.476  0.118  0.075 2 
 2861042 2.202 0.022 0.047  9.694  0.049  0.077 2 
 2861630 0.620 0.013 0.021  8.883  0.100  0.112 2 
 2865296 0.929 0.093 0.091 10.658  0.409  0.370 2 
 2969462 1.797 0.134 0.120 13.675  0.398  0.352 1 
 2969846 1.334 0.076 0.075  7.054  0.145  0.128 1 
 2970396 1.091 0.062 0.060 11.103  0.243  0.239 2 
 2970584 1.082 0.042 0.066  7.716  0.115  0.200 1 
 2970784 1.130 0.046 0.043  5.258  0.054  0.098 1 
 2971380 0.952 0.038 0.035  6.431  0.102  0.093 1 
 2971432 1.395 0.039 0.047  5.092  0.046  0.060 1 
 2971713 0.980 0.033 0.036  5.125  0.071  0.060 1 
 2972545 1.472 0.075 0.035  6.060  0.079  0.072 1 
 2972637 0.923 0.092 0.142 10.889  0.428  0.603 2 
 2972707 1.052 0.051 0.051  7.897  0.135  0.141 1 
 2972876 1.971 0.093 0.115  8.304  0.146  0.165 1 
 2973238 1.857 0.061 0.055 10.829  0.125  0.204 1 
 2973469 1.452 0.091 0.071 10.511  0.234  0.243 1 
 2973845 1.649 0.000 0.037  8.994  0.000  0.142 2 
 2973894 0.801 0.059 0.050  9.815  0.351  0.325 2 
 2974827 1.027 0.035 0.042  4.853  0.062  0.072 1 
 2975717 1.189 0.050 0.080 12.281  0.197  0.283 2 
 2982965 1.364 0.058 0.074 11.068  0.213  0.363 2 
 2983341 1.978 0.039 0.100 10.640  0.088  0.209 2 
 2983428 1.159 0.059 0.053 10.784  0.180  0.170 2 
 2984382 1.390 0.039 0.046  4.702  0.047  0.033 1 
 2984775 1.193 0.059 0.057  6.973  0.158  0.109 1 
 2984937 1.945 0.000 0.000  5.030  0.000  0.000 1 
 2985703 1.234 0.047 0.009  5.891  0.057  0.039 1 
 2986322 0.896 0.076 0.095 10.603  0.348  0.436 2 
 2986324 1.297 0.061 0.068  5.289  0.075  0.112 1 
 2986661 1.153 0.046 0.064 11.124  0.195  0.173 2 
 2987113 1.346 0.097 0.124 11.782  0.317  0.376 2 
 2987297 1.542 0.065 0.079  5.549  0.110  0.064 1 
 2988079 1.296 0.050 0.073 10.975  0.155  0.226 2 
 2988295 1.040 0.035 0.033  4.056  0.055  0.047 1 
 2988638 2.293 0.041 0.155  9.107  0.062  0.239 2 
 2988655 1.032 0.077 0.091 10.805  0.352  0.442 2 
 2988743 1.463 0.064 0.124 11.260  0.167  0.343 2 
 2988988 1.379 0.069 0.062 11.084  0.203  0.166 2 
 2989840 1.465 0.095 0.102 12.427  0.206  0.401 1 
 2989924 0.715 0.040 0.041  9.187  0.223  0.255 2 
 2990932 1.457 0.060 0.058  5.279  0.065  0.053 1 
 2992161 1.144 0.049 0.080 11.115  0.236  0.287 2 
 2992250 1.579 0.104 0.093 11.333  0.329  0.193 2 
 2992350 1.681 0.049 0.043 11.085  0.069  0.103 2 
 2992573 1.607 0.070 0.099 11.150  0.194  0.273 2 
 2993958 1.760 0.055 0.070 11.298  0.172  0.234 2 
 2994573 1.122 0.046 0.049 10.733  0.196  0.144 2 
 2994762 1.358 0.086 0.221 11.171  0.326  0.813 2 
 2995197 0.921 0.147 0.213 18.785  1.490  1.435 1 
 2995252 1.912 0.154 0.112  9.575  0.250  0.213 1 
 2995656 1.187 0.053 0.038 10.769  0.140  0.133 2 
 2995753 1.171 0.058 0.078  9.171  0.170  0.182 1 
 2996019 1.176 0.055 0.067 11.264  0.192  0.147 2 
 2996112 1.093 0.061 0.056 10.949  0.247  0.245 2 
 2996738 0.953 0.040 0.044  5.423  0.086  0.087 1 
 2997086 1.457 0.197 1.985 11.534  0.697  5.905 2 
 2997353 1.244 0.056 0.093 10.870  0.145  0.326 2 
 2997437 1.699 0.065 0.079 11.136  0.100  0.270 2 
 2998011 1.085 0.073 0.043 11.035  0.296  0.202 2 
 2998532 1.180 0.040 0.036  6.219  0.083  0.052 1 
 3001667 1.181 0.076 0.106 11.275  0.231  0.370 2 
 3001851 0.860 0.069 0.068 10.286  0.293  0.318 2 
 3003053 1.202 0.050 0.045  6.857  0.102  0.099 1 
 3003419 1.225 0.076 0.143 10.900  0.205  0.556 2 
 3096473 1.065 0.036 0.044  9.971  0.130  0.163 1 
 3096636 1.184 0.059 0.033  5.089  0.107  0.036 1 
 3097169 0.966 0.121 0.119 10.869  0.516  0.468 1 
 3097183 1.442 0.078 0.052  8.055  0.146  0.124 1 
 3097194 1.031 0.057 0.069 10.535  0.175  0.249 2 
 3097360 2.244 0.131 0.218  6.839  0.175  0.253 1 
 3097819 1.246 0.132 0.058  5.202  0.097  0.051 1 
 3098045 1.212 0.035 0.046 10.851  0.143  0.142 2 
 3098179 1.012 0.028 0.029  5.002  0.058  0.060 1 
 3098716 1.108 0.049 0.053 10.694  0.189  0.158 2 
 3099759 1.352 0.113 0.100  4.562  0.152  0.095 1 
 3099834 1.066 0.050 0.061  9.028  0.168  0.174 1 
 3099932 1.122 0.068 0.066 11.568  0.244  0.261 1 
 3099949 1.119 0.042 0.056 10.661  0.216  0.156 2 
 3100053 1.007 0.074 0.077 10.529  0.258  0.258 2 
 3100164 1.148 0.048 0.039  6.497  0.099  0.100 1 
 3100193 1.275 0.096 0.094 12.321  0.312  0.318 1 
 3100505 1.081 0.063 0.055 10.435  0.224  0.207 1 
 3100575 1.171 0.050 0.053  7.777  0.178  0.072 1 
 3101057 1.073 0.070 0.086 10.744  0.255  0.327 2 
 3101090 1.141 0.048 0.052 11.104  0.196  0.171 2 
 3101632 1.133 0.065 0.068 11.527  0.244  0.233 2 
 3101815 1.223 0.032 0.047 10.868  0.120  0.144 2 
 3102386 1.259 0.091 0.074 15.112  0.357  0.450 1 
 3102411 0.967 0.027 0.031  4.847  0.050  0.057 1 
 3102465 2.017 0.025 0.056 10.887  0.066  0.107 2 
 3102479 1.412 0.045 0.071 11.211  0.186  0.171 2 
 3102872 1.122 0.048 0.037  8.767  0.110  0.138 1 
 3102929 1.052 0.052 0.048 10.563  0.164  0.175 2 
 3102990 1.036 0.078 0.087 10.964  0.317  0.343 2 
 3103685 1.141 0.068 0.090 15.661  0.410  0.426 1 
 3103827 1.043 0.041 0.039  8.314  0.112  0.123 1 
 3109520 1.218 0.063 0.071  8.510  0.131  0.199 1 
 3109620 1.417 0.129 0.106  5.305  0.149  0.175 1 
 3109654 1.410 0.164 0.251 11.560  0.659  0.820 2 
 3109742 1.200 0.063 0.056  6.336  0.098  0.103 1 
 3109900 1.279 0.066 0.063 10.199  0.207  0.201 1 
 3110056 1.241 0.036 0.046 10.867  0.108  0.135 2 
 3110460 0.825 0.146 0.279 19.895  1.740  2.904 1 
 3110626 1.048 0.034 0.041  8.900  0.104  0.121 1 
 3110638 0.784 0.049 0.067  9.454  0.265  0.317 2 
 3110733 1.532 0.040 0.090  9.694  0.136  0.151 1 
 3110846 1.056 0.043 0.041 10.571  0.127  0.152 2 
 3110892 0.944 0.285 0.355 10.387  1.558  0.751 2 
 3111383 1.002 0.033 0.028  3.781  0.046  0.032 1 
 3111456 1.183 0.057 0.062  4.446  0.067  0.071 1 
 3111693 0.859 0.055 0.069 10.460  0.249  0.301 2 
 3111815 1.325 0.082 0.094  7.638  0.145  0.196 1 
 3111831 1.192 0.032 0.043  5.803  0.033  0.076 1 
 3112021 1.814 0.047 0.048 11.065  0.101  0.110 2 
 3112064 1.224 0.059 0.051  6.627  0.116  0.129 1 
 3112182 0.968 0.092 0.118 12.107  0.422  0.539 1 
 3112405 1.322 0.086 0.090 11.600  0.319  0.340 2 
 3112492 1.696 0.113 0.151 11.517  0.269  0.471 2 
 3112530 1.231 0.063 0.106 11.072  0.179  0.343 2 
 3112543 1.207 0.077 0.327 11.090  0.328  1.282 2 
 3112707 1.074 0.047 0.058 10.736  0.170  0.238 2 
 3113213 1.231 0.048 0.069  4.049  0.042  0.079 1 
 3113433 1.212 0.056 0.058  8.900  0.102  0.185 1 
 3113437 1.506 0.110 0.084  7.322  0.193  0.156 1 
 3113648 1.134 0.041 0.038  6.734  0.092  0.117 1 
 3113811 1.629 0.051 0.113 11.212  0.154  0.312 2 
 3113818 1.395 0.089 0.061  4.560  0.112  0.054 1 
 3113915 1.360 0.065 0.070 14.018  0.314  0.173 1 
 3114215 1.113 0.074 0.083  8.983  0.214  0.256 1 
 3114408 1.457 0.076 0.090 12.789  0.172  0.393 1 
 3114776 0.948 0.063 0.088 10.786  0.278  0.345 2 
 3115292 1.201 0.049 0.043  5.203  0.067  0.065 1 
 3115417 0.763 0.060 0.177  9.470  0.399  0.917 2 
 3115946 1.488 0.094 0.065  7.329  0.133  0.152 1 
 3116199 1.100 0.029 0.057 10.625  0.145  0.172 2 
 3116604 2.282 0.032 0.047  8.968  0.037  0.087 2 
 3116848 1.244 0.042 0.056 10.958  0.122  0.181 2 
 3117024 1.390 0.114 0.147 11.518  0.370  0.350 2 
 3118785 0.724 0.046 0.057  9.281  0.284  0.359 2 
 3118806 0.964 0.126 0.181 13.341  0.783  1.059 2 
 3119354 1.628 0.096 0.099 12.033  0.259  0.299 2 
 3119526 1.383 0.056 0.064 10.994  0.212  0.220 2 
 3119555 1.295 0.047 0.041  7.273  0.083  0.096 1 
 3120004 1.136 0.059 0.049 10.721  0.193  0.160 2 
 3120486 1.654 0.072 0.088  6.352  0.053  0.144 1 
 3120550 0.999 0.049 0.044  7.458  0.127  0.114 1 
 3120567 3.066 0.185 0.115 12.496  0.319  0.196 2 
 3120585 1.809 0.065 0.110  7.670  0.090  0.160 1 
 3120676 1.860 0.129 0.111 13.355  0.370  0.324 2 
 3121155 1.060 0.046 0.044 10.581  0.117  0.206 2 
 3121340 0.802 0.051 0.060 11.129  0.270  0.320 2 
 3121427 1.028 0.030 0.028  4.651  0.045  0.044 1 
 3121940 0.933 0.052 0.058 10.651  0.246  0.255 2 
 3122000 0.926 0.073 0.075 10.652  0.323  0.316 2 
 3122185 2.433 0.079 0.108  8.997  0.109  0.154 2 
 3122548 1.229 0.047 0.082 10.912  0.155  0.280 2 
 3123206 1.143 0.054 0.058 10.833  0.215  0.186 2 
 3123372 1.281 0.075 0.087  9.038  0.186  0.243 1 
 3123653 1.083 0.042 0.046  6.105  0.091  0.079 1 
 3123889 1.095 0.060 0.057 11.385  0.242  0.195 1 
 3127825 1.417 0.072 0.050 10.886  0.180  0.116 2 
 3128379 1.614 0.073 0.099 11.664  0.288  0.193 2 
 3128866 2.226 0.020 0.072  9.662  0.045  0.108 2 
 3129312 1.068 0.041 0.031  4.922  0.067  0.047 1 
 3129980 1.495 0.053 0.086  7.986  0.134  0.177 1 
 3130295 1.457 0.039 0.035  5.321  0.040  0.056 1 
 3130335 1.115 0.034 0.034  4.607  0.049  0.046 1 
 3131023 0.960 0.092 0.082 10.757  0.388  0.319 2 
 3215565 1.089 0.039 0.057 10.620  0.140  0.221 2 
 3215815 1.153 0.038 0.032  6.306  0.091  0.098 1 
 3215869 1.510 0.084 0.084  8.549  0.200  0.159 1 
 3216064 1.092 0.074 0.071 10.853  0.266  0.238 2 
 3216334 1.420 0.074 0.069  6.349  0.087  0.149 1 
 3216467 1.280 0.064 0.066 11.635  0.205  0.202 2 
 3216638 1.031 0.075 0.078 13.985  0.376  0.375 1 
 3216716 1.049 0.040 0.050  8.553  0.133  0.142 1 
 3216736 1.169 0.037 0.053  5.115  0.077  0.065 1 
 3216802 1.059 0.053 0.057  7.487  0.186  0.118 1 
 3217026 1.089 0.051 0.049 10.784  0.222  0.249 2 
 3217051 1.401 0.068 0.099 11.247  0.272  0.243 2 
 3217089 1.177 0.050 0.052  5.644  0.110  0.069 1 
 3218253 1.021 0.046 0.032  4.108  0.062  0.066 1 
 3218312 1.194 0.047 0.034  7.231  0.081  0.077 1 
 3218373 1.139 0.067 0.027  7.071  0.142  0.094 1 
 3218374 1.411 0.101 0.081 12.688  0.317  0.198 2 
 3218930 1.122 0.035 0.044  8.925  0.100  0.163 1 
 3218973 1.275 0.046 0.072 10.883  0.127  0.206 2 
 3219086 0.764 0.040 0.056  9.529  0.216  0.286 2 
 3219306 1.106 0.039 0.029  5.436  0.061  0.056 1 
 3219744 1.172 0.049 0.070  9.195  0.150  0.174 1 
 3220095 0.746 0.103 0.151  9.574  0.637  0.901 1 
 3220837 1.687 0.121 0.113  5.535  0.127  0.155 1 
 3221086 1.217 0.050 0.040  7.030  0.071  0.066 1 
 3221152 1.212 0.126 0.111 12.724  0.540  0.429 2 
 3221239 1.205 0.032 0.043  5.776  0.029  0.089 1 
 3221723 1.107 0.035 0.063 10.648  0.155  0.178 2 
 3222220 1.108 0.048 0.049 11.335  0.187  0.205 2 
 3222240 1.116 0.074 0.069 12.346  0.341  0.272 1 
 3222326 0.786 0.060 0.060 10.798  0.302  0.324 2 
 3222670 1.182 0.064 0.191 10.929  0.190  0.627 2 
 3222680 1.223 0.046 0.067 10.945  0.145  0.217 2 
 3222740 1.463 0.067 0.067  8.104  0.105  0.150 1 
 3222834 1.045 0.030 0.034  4.575  0.057  0.057 1 
 3223003 1.275 0.079 0.227 10.996  0.217  0.918 2 
 3223038 1.558 0.181 0.155  4.356  0.177  0.160 1 
 3227969 1.278 0.054 0.041  5.622  0.105  0.093 1 
 3228100 1.284 0.040 0.062  9.995  0.155  0.183 1 
 3228219 1.034 0.024 0.023  5.377  0.055  0.056 1 
 3228689 1.478 0.106 0.090  8.939  0.214  0.201 1 
 3228728 1.299 0.068 0.112  8.442  0.201  0.196 1 
 3228742 1.122 0.080 0.090 11.052  0.286  0.284 2 
 3228985 1.078 0.086 0.100 11.700  0.347  0.366 2 
 3229705 1.265 0.061 0.103  4.210  0.075  0.138 1 
 3230401 1.014 0.044 0.032  3.983  0.055  0.053 1 
 3230719 1.645 0.081 0.082  9.964  0.125  0.232 1 
 3231189 1.082 0.049 0.049 10.892  0.230  0.250 2 
 3231208 0.787 0.046 0.056 10.664  0.250  0.309 2 
 3231503 1.828 0.108 0.138 12.116  0.306  0.342 2 
 3232021 1.469 0.092 0.106 11.779  0.280  0.325 2 
 3232277 1.150 0.064 0.059 10.775  0.223  0.173 2 
 3232285 1.366 0.061 0.124 11.061  0.226  0.340 2 
 3232397 1.200 0.046 0.089 11.051  0.139  0.267 2 
 3232412 1.137 0.052 0.088  8.389  0.138  0.191 1 
 3232488 0.988 0.078 0.082 10.514  0.266  0.320 2 
 3232643 1.023 0.060 0.073 10.600  0.202  0.324 2 
 3232810 1.172 0.060 0.100 11.026  0.243  0.282 2 
 3232813 1.174 0.043 0.035 11.032  0.163  0.080 2 
 3232838 1.373 0.059 0.065 11.226  0.188  0.212 2 
 3233508 1.212 0.078 0.069 13.748  0.290  0.326 2 
 3233647 1.226 0.037 0.055 10.832  0.134  0.185 2 
 3233980 1.146 0.053 0.043 10.773  0.185  0.145 2 
 3234311 1.176 0.074 0.142 12.013  0.336  0.504 2 
 3234396 1.098 0.054 0.052 10.705  0.202  0.181 2 
 3234597 1.400 0.054 0.057 11.070  0.188  0.148 2 
 3234655 1.550 0.085 0.135 11.109  0.227  0.301 2 
 3234666 1.403 0.056 0.062  9.788  0.106  0.126 1 
 3234703 2.221 0.031 0.106  9.577  0.062  0.157 2 
 3235216 1.555 0.131 0.154 11.646  0.340  0.378 2 
 3235616 2.356 0.045 0.059  8.551  0.069  0.082 2 
 3235687 1.090 0.035 0.049  5.974  0.080  0.072 1 
 3236108 1.409 0.039 0.051 11.090  0.135  0.122 2 
 3236361 1.231 0.062 0.073 11.307  0.161  0.314 2 
 3236379 1.358 0.057 0.055  8.841  0.133  0.115 1 
 3236455 0.777 0.068 0.074 10.320  0.360  0.386 2 
 3237572 1.395 0.113 0.076 12.078  0.341  0.176 1 
 3238303 1.038 0.033 0.027  5.267  0.065  0.040 1 
 3238626 0.711 0.043 0.061 10.194  0.242  0.403 2 
 3238859 1.889 0.036 0.034 11.049  0.073  0.069 2 
 3238956 1.857 0.070 0.035 10.947  0.139  0.095 2 
 3239099 1.112 0.375 0.125 10.683  1.556  0.397 2 
 3239204 1.392 0.067 0.133 11.116  0.234  0.362 2 
 3239348 1.435 0.095 0.049  9.500  0.189  0.175 1 
 3239663 1.138 0.029 0.034  8.046  0.124  0.082 1 
 3239707 1.672 0.090 0.115 11.423  0.208  0.282 1 
 3240111 1.146 0.079 0.103 11.141  0.289  0.317 1 
 3240280 0.967 0.079 0.099 10.820  0.368  0.418 2 
 3240365 3.115 0.691 0.329 18.401  1.665  0.681 2 
 3240573 1.132 0.092 0.105 11.242  0.331  0.333 2 
 3240670 1.550 0.028 0.059  5.729  0.060  0.055 1 
 3240734 1.153 0.045 0.054 11.135  0.193  0.156 2 
 3240866 1.441 0.081 0.068  6.630  0.122  0.144 1 
 3240882 0.898 0.186 0.502 11.516  0.768  1.789 2 
 3241101 1.095 0.054 0.052  7.178  0.129  0.120 1 
 3241329 1.222 0.035 0.057 10.899  0.138  0.194 2 
 3241374 1.489 0.079 0.124 11.523  0.206  0.415 2 
 3241484 1.079 0.044 0.051  9.831  0.137  0.160 1 
 3241529 1.182 0.027 0.032 10.726  0.098  0.124 2 
 3241822 1.391 0.044 0.058 11.009  0.175  0.175 2 
 3241947 1.447 0.060 0.071  9.186  0.105  0.142 1 
 3242122 1.186 0.081 0.036 10.830  0.235  0.129 2 
 3242233 1.257 0.160 0.251 14.073  0.600  0.925 2 
 3242324 1.541 0.041 0.028  6.599  0.083  0.068 1 
 3245449 1.435 0.056 0.044  4.858  0.069  0.036 1 
 3245721 1.624 0.067 0.062 11.104  0.171  0.109 2 
 3246211 1.912 0.024 0.029 10.708  0.063  0.097 2 
 3247016 1.647 0.090 0.117 13.340  0.173  0.432 1 
 3247146 1.139 0.053 0.040  7.622  0.117  0.132 1 
 3247334 1.055 0.037 0.036  6.742  0.089  0.083 1 
 3247531 1.400 0.068 0.075 11.176  0.245  0.211 2 
 3247570 1.574 0.057 0.068 11.455  0.135  0.123 1 
 3248697 1.128 0.097 0.090  9.203  0.355  0.332 1 
 3248820 0.923 0.152 0.148 10.905  0.708  0.690 2 
 3248982 1.280 0.054 0.056  8.910  0.160  0.141 1 
 3323401 1.114 0.060 0.049 11.000  0.225  0.196 2 
 3323943 1.138 0.052 0.052 10.862  0.240  0.152 2 
 3324186 1.085 0.190 0.203 11.012  0.564  0.635 2 
 3324929 1.760 0.046 0.054 11.025  0.158  0.130 2 
 3325179 1.163 0.072 0.052  8.415  0.234  0.100 1 
 3325420 1.091 0.057 0.057 10.665  0.185  0.200 2 
 3326233 1.130 0.048 0.065  7.826  0.090  0.183 1 
 3326392 1.110 0.031 0.037  5.547  0.041  0.095 1 
 3326775 0.984 0.053 0.056  3.770  0.072  0.070 1 
 3326790 0.851 0.087 0.112 10.588  0.393  0.437 2 
 3327006 0.939 0.089 0.093 10.481  0.363  0.351 2 
 3327710 0.717 0.048 0.052  9.280  0.244  0.256 2 
 3328398 1.005 0.047 0.043  8.008  0.141  0.132 1 
 3328620 1.063 0.081 0.066  8.591  0.257  0.157 1 
 3330820 1.588 0.144 0.155 11.471  0.392  0.372 2 
 3331116 1.161 0.077 0.122 11.248  0.288  0.406 2 
 3331352 1.399 0.094 0.126 10.946  0.205  0.263 2 
 3335197 0.633 0.024 0.011  7.663  0.136  0.063 2 
 3335660 1.072 0.049 0.036  5.177  0.091  0.050 1 
 3336140 1.242 0.090 0.109 11.557  0.349  0.411 2 
 3336731 1.531 0.091 0.163 11.179  0.212  0.452 2 
 3337065 1.143 0.050 0.057 11.185  0.218  0.223 2 
 3337102 1.204 0.067 0.039  6.037  0.115  0.072 1 
 3337400 1.757 0.042 0.063 11.137  0.165  0.191 2 
 3337536 1.019 0.038 0.031  5.570  0.075  0.054 1 
 3337581 1.748 0.055 0.063 11.292  0.143  0.207 2 
 3337589 1.217 0.054 0.058  4.423  0.061  0.095 1 
 3337740 1.373 0.054 0.043  6.030  0.075  0.063 1 
 3338252 1.409 0.054 0.054  8.588  0.103  0.100 1 
 3338464 1.311 0.036 0.054 10.724  0.113  0.187 2 
 3339203 1.421 0.064 0.058 10.892  0.159  0.126 2 
 3339443 1.323 0.071 0.066 11.007  0.233  0.188 1 
 3339519 1.020 0.030 0.032  7.674  0.081  0.091 1 
 3339762 1.416 0.099 0.139 11.908  0.400  0.365 2 
 3339805 1.377 0.159 0.124 12.532  0.620  0.360 2 
 3339894 1.702 0.118 0.140 13.746  0.362  0.424 1 
 3339951 1.155 0.065 0.070 10.883  0.277  0.238 2 
 3340462 1.241 0.065 0.084 11.267  0.177  0.304 2 
 3341037 1.365 0.045 0.039 11.000  0.139  0.156 2 
 3341327 1.505 0.086 0.100 11.542  0.215  0.305 2 
 3341413 2.133 0.036 0.066  9.885  0.079  0.118 2 
 3341498 1.795 0.062 0.072 11.229  0.154  0.229 2 
 3342429 1.020 0.046 0.043 10.856  0.214  0.191 2 
 3342553 1.108 0.096 0.062 10.918  0.369  0.259 2 
 3342658 1.286 0.044 0.089 10.969  0.151  0.291 2 
 3342987 1.058 0.079 0.080 10.798  0.278  0.309 2 
 3343166 1.544 0.156 0.131 11.529  0.413  0.342 2 
 3343372 1.562 0.082 0.108 11.317  0.258  0.290 2 
 3343621 1.046 0.080 0.092 12.603  0.331  0.382 1 
 3343630 1.243 0.052 0.028  7.010  0.090  0.066 1 
 3343931 1.614 0.067 0.068  8.293  0.094  0.102 1 
 3344050 1.298 0.132 0.176 12.706  0.610  0.619 2 
 3344365 1.479 0.066 0.058  4.833  0.107  0.083 1 
 3344409 1.294 0.069 0.039 11.177  0.171  0.151 1 
 3345441 1.248 0.046 0.065 10.842  0.127  0.169 2 
 3345830 1.124 0.052 0.071  7.120  0.103  0.172 1 
 3346227 1.132 0.042 0.048  7.582  0.115  0.130 1 
 3346284 1.122 0.047 0.052 10.803  0.219  0.266 2 
 3346398 1.660 0.069 0.055 11.129  0.128  0.090 2 
 3346501 1.089 0.086 0.105 13.687  0.395  0.484 1 
 3346725 1.217 0.029 0.049  5.508  0.046  0.057 1 
 3346779 0.875 0.071 0.070 11.736  0.350  0.343 1 
 3346914 1.364 0.049 0.047  6.814  0.085  0.058 1 
 3347054 1.151 0.091 0.075 14.175  0.433  0.379 1 
 3347110 1.618 0.122 0.078 12.710  0.433  0.150 2 
 3347135 1.143 0.031 0.037  4.712  0.056  0.076 1 
 3347286 1.383 0.131 0.168 11.008  0.350  0.499 1 
 3347431 1.176 0.060 0.049  7.575  0.165  0.077 1 
 3347458 3.483 0.219 0.187 17.896  0.393  0.330 2 
 3347554 1.315 0.058 0.059 11.030  0.211  0.207 2 
 3347745 0.917 0.084 0.094 10.472  0.343  0.356 2 
 3348070 1.305 0.054 0.048  6.743  0.092  0.103 1 
 3348124 1.216 0.054 0.088 10.868  0.160  0.268 2 
 3348134 1.230 0.046 0.060 10.899  0.128  0.192 2 
 3348774 1.165 0.055 0.071 10.847  0.189  0.314 2 
 3351749 1.221 0.071 0.324 10.957  0.215  1.325 2 
 3352208 1.332 0.039 0.055  7.881  0.092  0.120 1 
 3352842 1.189 0.125 0.208 11.156  0.272  0.678 2 
 3353773 0.836 0.087 0.072  9.991  0.451  0.362 2 
 3354566 1.152 0.172 0.272 11.161  0.563  0.828 2 
 3354827 1.140 0.059 0.047  4.315  0.084  0.054 1 
 3355015 1.072 0.165 0.152 11.709  0.819  0.759 2 
 3355034 1.531 0.116 0.087 11.764  0.347  0.271 2 
 3355750 1.811 0.178 0.117 13.937  0.570  0.310 2 
 3356643 1.341 0.072 0.112  8.679  0.141  0.218 1 
 3356689 1.925 0.029 0.035 10.726  0.103  0.086 2 
 3424072 1.368 0.049 0.064  5.142  0.070  0.064 1 
 3424105 1.357 0.060 0.060  9.614  0.162  0.117 1 
 3424202 1.164 0.137 0.165 11.811  0.641  0.600 2 
 3424384 0.846 0.103 0.067 10.134  0.578  0.351 2 
 3425044 1.059 0.038 0.034  8.214  0.120  0.107 1 
 3425217 1.222 0.054 0.071  7.724  0.085  0.122 1 
 3425476 1.443 0.063 0.062 11.022  0.175  0.123 2 
 3425675 1.095 0.041 0.054 10.690  0.174  0.244 2 
 3426673 1.315 0.044 0.038  5.047  0.043  0.057 1 
 3426812 1.470 0.030 0.033 10.795  0.074  0.101 2 
 3426898 1.114 0.039 0.040  7.666  0.101  0.087 1 
 3427629 1.208 0.061 0.059 11.475  0.162  0.210 2 
 3427850 1.169 0.081 0.074 12.088  0.333  0.357 2 
 3427908 1.250 0.059 0.021  5.509  0.102  0.037 1 
 3428530 1.077 0.027 0.027  4.389  0.040  0.035 1 
 3428577 1.030 0.035 0.036  5.012  0.063  0.080 1 
 3429018 1.434 0.094 0.278 11.172  0.340  1.010 2 
 3429176 1.149 0.049 0.057  9.300  0.179  0.145 1 
 3429364 0.993 0.025 0.024  4.031  0.046  0.032 1 
 3429738 1.125 0.053 0.045  8.222  0.116  0.116 1 
 3429803 1.586 0.178 0.193  5.118  0.223  0.210 1 
 3430007 1.147 0.035 0.036  5.765  0.065  0.086 1 
 3430048 3.700 0.194 0.076 18.297  0.486  0.328 2 
 3430205 1.893 0.019 0.019 10.657  0.029  0.049 2 
 3430471 1.239 0.070 0.049  9.173  0.168  0.209 1 
 3430674 1.079 0.050 0.057  5.320  0.101  0.105 1 
 3431022 1.181 0.053 0.042 10.801  0.124  0.145 2 
 3431244 1.318 0.085 0.103 11.672  0.316  0.406 2 
 3432568 1.022 0.075 0.082  7.812  0.216  0.206 1 
 3432659 1.510 0.134 0.115 12.445  0.413  0.322 2 
 3432732 2.935 0.118 0.064 10.985  0.159  0.097 2 
 3432774 1.300 0.079 0.091 10.382  0.230  0.253 1 
 3432802 1.327 0.050 0.042  5.612  0.057  0.063 1 
 3432992 1.204 0.057 0.072 10.828  0.176  0.244 1 
 3433065 1.169 0.035 0.042  4.490  0.060  0.037 1 
 3437031 2.101 0.048 0.137 10.733  0.108  0.275 2 
 3437461 1.012 0.061 0.057  8.940  0.198  0.199 1 
 3437742 1.122 0.037 0.046  9.304  0.097  0.143 1 
 3438298 1.002 0.066 0.064 10.499  0.226  0.233 2 
 3438609 2.533 0.243 0.179 10.045  0.375  0.308 2 
 3439096 1.036 0.049 0.046  5.671  0.090  0.117 1 
 3439353 1.415 0.041 0.054  7.561  0.084  0.081 1 
 3439356 1.389 0.047 0.067  6.556  0.089  0.076 1 
 3439466 1.093 0.135 0.213 11.190  0.677  1.055 2 
 3440249 1.024 0.066 0.086  8.319  0.180  0.241 1 
 3440304 1.401 0.065 0.048  5.170  0.068  0.060 1 
 3441184 1.008 0.037 0.036  8.889  0.124  0.108 1 
 3441207 1.167 0.032 0.038  4.688  0.072  0.031 1 
 3441368 1.308 0.050 0.068 10.998  0.168  0.244 2 
 3441473 1.062 0.046 0.050  8.085  0.140  0.135 1 
 3441789 1.293 0.044 0.099  8.846  0.081  0.232 1 
 3441948 1.178 0.073 0.102  9.594  0.238  0.264 1 
 3442273 1.359 0.094 0.066  4.963  0.085  0.077 1 
 3442818 1.304 0.056 0.057  7.223  0.087  0.133 1 
 3443220 1.156 0.044 0.053  4.599  0.059  0.071 1 
 3443483 1.455 0.048 0.080  6.078  0.046  0.163 1 
 3443906 1.155 0.074 0.126 11.043  0.309  0.419 2 
 3444029 1.433 0.078 0.075  8.696  0.165  0.162 1 
 3444102 1.547 0.126 0.124 12.793  0.365  0.358 2 
 3444291 2.059 0.110 0.066 12.719  0.315  0.181 2 
 3444374 1.188 0.051 0.034  8.551  0.129  0.083 1 
 3444911 1.002 0.080 0.088  9.816  0.296  0.287 1 
 3444945 0.855 0.114 0.115 10.415  0.513  0.446 2 
 3445572 1.419 0.041 0.054 11.233  0.146  0.128 2 
 3445799 1.700 0.079 0.108 11.167  0.139  0.304 2 
 3445822 1.135 0.081 0.100 11.133  0.297  0.330 1 
 3445994 1.177 0.058 0.104 10.969  0.185  0.358 2 
 3446517 1.601 0.190 0.124 12.094  0.588  0.327 2 
 3446842 1.080 0.037 0.033 11.018  0.147  0.140 2 
 3447753 1.263 0.067 0.050  8.893  0.196  0.093 1 
 3448282 1.122 0.144 0.225 11.618  0.557  0.857 2 
 3448427 1.167 0.059 0.049  5.997  0.119  0.079 1 
 3448531 0.665 0.038 0.068  9.963  0.263  0.444 2 
 3448729 0.843 0.069 0.101 10.765  0.419  0.561 2 
 3449079 1.211 0.052 0.072 10.870  0.157  0.252 2 
 3449224 1.009 0.054 0.076 11.077  0.228  0.337 2 
 3449373 1.210 0.065 0.115 11.404  0.222  0.402 2 
 3449870 1.403 0.068 0.050  6.584  0.109  0.061 1 
 3449907 1.319 0.052 0.096  9.279  0.117  0.190 1 
 3450129 1.028 0.059 0.075 10.769  0.282  0.356 2 
 3452785 1.289 0.247 0.229 12.529  1.125  0.739 2 
 3452915 1.980 0.045 0.089 11.185  0.091  0.178 2 
 3453419 1.754 0.068 0.066 11.462  0.219  0.224 2 
 3454246 1.152 0.063 0.067  5.656  0.133  0.093 1 
 3454626 1.225 0.045 0.041  5.932  0.060  0.092 1 
 3454968 1.651 0.432 0.940 10.543  1.485  2.492 1 
 3455146 1.997 0.033 0.042 10.895  0.067  0.086 2 
 3455336 1.047 0.042 0.045  4.008  0.071  0.071 1 
 3455760 1.479 0.088 0.064 10.246  0.189  0.216 1 
 3455784 1.577 0.073 0.071  7.076  0.138  0.062 1 
 3455843 1.574 0.176 0.213 14.065  0.591  0.729 2 
 3455906 1.694 0.047 0.041 11.069  0.110  0.136 2 
 3456216 2.010 0.098 0.169 11.242  0.198  0.297 2 
 3456313 1.757 0.066 0.071  8.121  0.162  0.115 1 
 3456449 1.928 0.021 0.027 10.818  0.050  0.047 2 
 3456564 0.719 0.053 0.052  9.290  0.293  0.303 2 
 3456587 1.153 0.047 0.054  6.584  0.106  0.099 1 
 3456843 1.569 0.064 0.072  7.117  0.128  0.062 1 
 3456864 2.701 0.932 0.513 16.076  3.015  1.127 2 
 3457190 1.126 0.067 0.100 10.982  0.331  0.415 2 
 3457298 1.511 0.122 0.214 11.438  0.432  0.759 2 
 3457392 1.257 0.053 0.110 11.061  0.185  0.354 2 
 3457431 0.907 0.172 0.093 10.275  0.810  0.338 2 
 3457618 1.761 0.090 0.090 13.235  0.353  0.221 1 
 3458097 2.017 0.218 0.297  9.654  0.474  0.562 1 
 3458328 1.394 0.110 0.240 11.082  0.297  0.897 2 
 3458378 0.772 0.072 0.068 10.118  0.311  0.310 2 
 3458643 2.625 0.557 0.428 11.340  0.918  0.651 2 
 3458703 1.349 0.158 0.155 12.974  0.527  0.418 2 
 3458715 1.394 0.051 0.047  5.221  0.070  0.047 1 
 3459109 1.782 0.080 0.045  9.917  0.214  0.101 1 
 3459233 1.294 0.042 0.048  6.773  0.118  0.075 1 
 3459347 1.869 0.166 0.105 12.820  0.451  0.287 2 
 3525541 0.804 0.055 0.065 10.241  0.287  0.315 2 
 3525569 1.160 0.039 0.034  5.003  0.071  0.071 1 
 3526061 1.272 0.034 0.039  5.834  0.070  0.042 1 
 3526625 1.226 0.032 0.033 10.894  0.081  0.113 2 
 3526709 1.144 0.060 0.066 11.082  0.271  0.218 2 
 3526964 1.106 0.068 0.084 11.213  0.279  0.318 1 
 3526995 1.260 0.035 0.053 10.931  0.106  0.178 2 
 3527032 1.334 0.087 0.072 10.357  0.286  0.159 1 
 3527156 1.131 0.053 0.050 10.718  0.204  0.137 2 
 3527264 1.225 0.071 0.056  8.764  0.131  0.178 1 
 3527341 1.006 0.051 0.078 10.779  0.260  0.337 2 
 3527708 0.797 0.135 0.616 18.201  1.535  4.601 1 
 3527891 1.296 0.105 0.115 12.023  0.300  0.396 1 
 3528158 1.158 0.044 0.036 10.722  0.119  0.147 2 
 3528656 1.246 0.078 0.074 14.300  0.294  0.422 1 
 3528900 0.992 0.045 0.052 10.528  0.161  0.206 2 
 3528993 1.538 0.053 0.065  5.713  0.101  0.070 1 
 3529097 1.248 0.051 0.085 11.248  0.146  0.284 2 
 3529175 1.128 0.041 0.053  4.238  0.067  0.060 1 
 3529276 1.525 0.089 0.104  9.461  0.273  0.156 1 
 3529399 1.073 0.030 0.028  5.456  0.060  0.038 1 
 3529456 1.034 0.056 0.060 10.577  0.175  0.230 2 
 3529480 1.640 0.082 0.089 11.280  0.210  0.145 2 
 3529597 1.923 0.083 0.197 11.391  0.188  0.346 2 
 3530333 1.273 0.060 0.050  5.697  0.105  0.074 1 
 3530520 1.396 0.089 0.118 11.560  0.287  0.284 1 
 3530823 1.638 0.054 0.053 11.084  0.107  0.103 2 
 3530942 1.226 0.049 0.040  8.673  0.124  0.066 1 
 3531436 1.391 0.052 0.044  5.125  0.062  0.040 1 
 3531478 1.327 0.038 0.039  4.311  0.043  0.051 1 
 3531647 1.055 0.112 0.177 11.465  0.572  0.910 2 
 3532085 1.056 0.030 0.030  5.903  0.063  0.064 1 
 3532113 1.250 0.051 0.068  9.641  0.157  0.204 1 
 3532734 1.365 0.072 0.073  5.587  0.113  0.086 1 
 3532849 1.543 0.072 0.095  5.796  0.126  0.086 1 
 3532985 2.340 0.042 0.055  8.887  0.064  0.093 2 
 3533223 1.206 0.164 0.182  7.755  0.484  0.491 1 
 3533409 1.008 0.056 0.039  4.089  0.082  0.052 1 
 3533464 1.213 0.041 0.040  4.621  0.029  0.093 1 
 3533480 0.901 0.069 0.065 10.709  0.326  0.331 2 
 3533842 1.438 0.075 0.089 13.833  0.314  0.155 2 
 3534077 1.297 0.071 0.078  4.321  0.091  0.083 1 
 3534438 0.806 0.068 0.059  8.878  0.395  0.414 2 
 3534577 1.277 0.074 0.099  9.277  0.222  0.234 1 
 3534649 1.209 0.086 0.140 11.090  0.253  0.438 2 
 3539190 1.143 0.048 0.090 11.096  0.241  0.287 2 
 3539261 0.890 0.065 0.069 10.313  0.299  0.296 2 
 3539408 1.505 0.050 0.045  6.645  0.098  0.103 1 
 3539429 1.154 0.035 0.043  5.941  0.094  0.059 1 
 3540650 1.236 0.043 0.031 10.838  0.147  0.107 2 
 3541061 1.401 0.060 0.071 11.002  0.207  0.187 2 
 3541631 0.813 0.061 0.097 10.436  0.329  0.494 2 
 3541897 2.001 0.088 0.058 12.092  0.218  0.118 2 
 3541930 0.741 0.058 0.060  9.620  0.351  0.347 2 
 3542248 1.283 0.082 0.054  6.009  0.141  0.106 1 
 3542426 1.155 0.072 0.097  9.755  0.202  0.330 1 
 3542501 1.281 0.033 0.101 10.131  0.124  0.282 1 
 3542895 1.165 0.056 0.069 10.983  0.221  0.234 2 
 3543114 0.702 0.033 0.034  9.232  0.147  0.151 2 
 3543433 1.318 0.022 0.299 22.087  0.228  1.594 1 
 3543443 1.102 0.050 0.059 10.681  0.208  0.175 2 
 3543446 0.885 0.025 0.025  4.692  0.047  0.050 1 
 3543722 1.031 0.062 0.070 14.039  0.326  0.405 1 
 3543846 1.188 0.060 0.050 10.475  0.185  0.125 1 
 3543887 1.064 0.045 0.050  9.106  0.167  0.130 1 
 3544063 1.204 0.039 0.048 10.801  0.133  0.144 2 
 3544121 1.139 0.129 0.187 11.395  0.486  0.651 2 
 3544201 3.201 0.248 0.175 16.630  0.705  0.351 2 
 3544390 1.375 0.155 0.195 11.768  0.629  0.733 2 
 3544421 1.110 0.028 0.048  5.680  0.051  0.103 1 
 3544534 0.980 0.095 0.090 11.479  0.451  0.420 1 
 3544637 1.150 0.046 0.051 11.076  0.184  0.140 2 
 3544887 1.123 0.076 0.124 11.111  0.263  0.459 2 
 3544987 1.078 0.106 0.102 17.490  0.686  0.654 1 
 3545033 1.419 0.057 0.059  7.817  0.100  0.082 1 
 3545147 1.648 0.102 0.129 10.037  0.172  0.308 1 
 3545520 1.172 0.056 0.145 11.304  0.255  0.518 2 
 3546046 1.200 0.033 0.026  4.773  0.031  0.048 1 
 3546258 1.220 0.053 0.080 10.341  0.157  0.217 1 
 3546343 1.335 0.050 0.056 10.852  0.162  0.177 2 
 3546523 1.045 0.062 0.065  5.192  0.158  0.111 1 
 3547041 1.264 0.055 0.053  6.518  0.137  0.065 1 
 3547198 1.787 0.203 0.236 11.663  0.483  0.515 2 
 3547236 1.183 0.032 0.040  5.458  0.063  0.049 1 
 3547488 1.290 0.034 0.042  7.815  0.078  0.078 1 
 3547798 0.798 0.102 0.192  9.748  0.657  0.840 2 
 3547853 1.552 0.050 0.077 11.014  0.153  0.174 2 
 3547943 1.116 0.072 0.057 11.068  0.247  0.229 2 
 3548075 1.230 0.049 0.067 11.007  0.155  0.232 2 
 3548653 0.750 0.033 0.049  9.432  0.205  0.245 2 
 3548732 1.807 0.060 0.069 11.833  0.146  0.183 1 
 3549969 0.702 0.029 0.034  8.895  0.207  0.214 2 
 3549989 1.050 0.048 0.054 10.673  0.182  0.213 1 
 3550074 1.154 0.057 0.049 10.986  0.228  0.168 2 
 3550605 1.276 0.041 0.063 10.993  0.144  0.171 2 
 3550658 0.772 0.073 0.166  9.630  0.480  0.817 2 
 3553319 1.876 0.093 0.061 10.245  0.180  0.139 1 
 3553435 1.041 0.060 0.046  9.134  0.177  0.191 1 
 3553458 1.081 0.049 0.050  9.608  0.169  0.160 1 
 3553529 1.555 0.040 0.044  6.861  0.079  0.095 1 
 3553768 0.991 0.038 0.047 10.494  0.146  0.168 2 
 3554253 1.492 0.072 0.058  8.022  0.175  0.148 1 
 3554912 2.899 0.232 0.279 13.077  0.401  0.510 2 
 3555292 1.978 0.031 0.044 10.867  0.075  0.104 2 
 3555594 1.412 0.063 0.051  8.341  0.116  0.097 1 
 3556560 1.385 0.064 0.065 10.712  0.161  0.200 1 
 3556684 1.271 0.146 0.168  9.138  0.438  0.427 1 
 3556801 1.094 0.050 0.033  8.042  0.135  0.107 1 
 3557196 1.421 0.110 0.191 11.256  0.356  0.683 2 
 3557601 1.115 0.095 0.129 10.886  0.346  0.594 2 
 3557606 2.575 0.068 0.055  9.019  0.089  0.078 2 
 3558144 2.190 0.020 0.069  9.790  0.040  0.098 2 
 3558468 1.435 0.067 0.049  6.129  0.094  0.058 1 
 3558803 1.957 0.037 0.061 10.850  0.067  0.103 2 
 3558825 1.348 0.070 0.066  5.200  0.106  0.082 1 
 3558846 0.933 0.084 0.114 10.539  0.352  0.457 2 
 3558848 1.920 0.024 0.037 11.013  0.057  0.086 2 
 3559123 1.430 0.076 0.075 10.952  0.169  0.353 1 
 3559502 1.232 0.051 0.062  7.570  0.094  0.136 1 
 3559812 0.982 0.000 0.000  7.612  0.000  0.000 2 
 3559893 1.464 0.075 0.109  9.305  0.152  0.302 1 
 3560093 2.197 0.021 0.025  9.284  0.033  0.038 2 
 3560181 1.200 0.048 0.055 11.288  0.129  0.159 2 
 3560289 0.726 0.048 0.051  9.196  0.304  0.309 2 
 3561320 1.859 0.056 0.139 11.070  0.126  0.306 2 
 3561533 1.276 0.054 0.069 11.015  0.220  0.243 2 
 3561883 1.667 0.135 0.188 12.218  0.350  0.521 2 
 3626141 1.313 0.069 0.084  9.959  0.251  0.175 1 
 3626776 1.153 0.054 0.061 10.864  0.202  0.176 2 
 3627742 1.371 0.066 0.081  8.681  0.135  0.226 1 
 3628943 1.301 0.065 0.047  6.107  0.116  0.087 1 
 3629335 1.154 0.411 0.081 10.689  1.365  0.260 2 
 3629684 1.328 0.053 0.066  8.159  0.106  0.143 1 
 3630240 1.269 0.039 0.044  4.110  0.076  0.065 1 
 3631092 1.597 0.059 0.111  5.272  0.063  0.100 1 
 3631402 1.795 0.042 0.051 11.166  0.122  0.110 2 
 3631485 1.079 0.050 0.056  4.414  0.103  0.079 1 
 3631621 1.309 0.061 0.075 10.937  0.167  0.238 2 
 3631709 0.892 0.132 0.132 10.259  0.706  0.619 2 
 3631817 1.200 0.161 0.106  9.308  0.491  0.334 1 
 3631821 1.957 0.027 0.025 10.545  0.049  0.056 2 
 3632361 0.999 0.046 0.053  8.323  0.137  0.146 1 
 3632549 1.269 0.458 0.297 11.456  2.348  1.236 2 
 3632803 1.421 0.069 0.044  5.405  0.081  0.083 1 
 3633057 1.322 0.048 0.080  9.456  0.172  0.176 1 
 3633152 1.056 0.052 0.053 10.357  0.168  0.189 1 
 3633279 1.180 0.088 0.072  4.117  0.096  0.084 1 
 3633751 1.460 0.090 0.107  5.191  0.096  0.166 1 
 3634224 1.239 0.037 0.046  6.652  0.075  0.089 1 
 3634488 1.128 0.029 0.032  4.054  0.044  0.029 1 
 3634542 1.031 0.061 0.055  9.315  0.193  0.189 1 
 3634578 1.032 0.074 0.097 10.793  0.313  0.340 2 
 3634720 1.883 0.199 0.151 13.217  0.652  0.384 2 
 3640486 0.962 0.047 0.044  8.415  0.156  0.122 1 
 3640714 1.422 0.080 0.064  4.472  0.072  0.103 1 
 3640776 1.206 0.087 0.101 10.598  0.300  0.374 1 
 3641504 1.198 0.031 0.042  6.441  0.080  0.050 1 
 3641677 0.766 0.054 0.055  9.796  0.287  0.284 2 
 3642038 1.500 0.094 0.098 11.250  0.268  0.241 1 
 3642101 1.043 0.067 0.069 10.820  0.280  0.251 2 
 3642135 1.831 0.048 0.149 11.134  0.111  0.330 2 
 3642483 1.244 0.154 0.216 11.949  0.635  0.782 2 
 3642837 1.221 0.044 0.056  6.920  0.064  0.112 1 
 3642873 1.114 0.040 0.054 10.671  0.168  0.148 2 
 3643387 1.268 0.087 0.072 10.106  0.244  0.235 1 
 3643725 1.074 0.056 0.056  9.539  0.181  0.174 1 
 3644159 1.135 0.054 0.087  5.677  0.111  0.090 1 
 3644223 1.184 0.051 0.031  4.916  0.060  0.052 1 
 3644958 1.542 0.051 0.052  6.836  0.110  0.066 1 
 3645006 1.195 0.059 0.062 10.958  0.191  0.197 2 
 3645210 0.836 0.098 0.111 10.121  0.618  0.639 2 
 3645232 0.828 0.082 0.099 18.891  0.767  0.883 1 
 3645345 0.869 0.100 0.093 10.248  0.500  0.447 2 
 3645589 1.219 0.036 0.040  5.132  0.035  0.065 1 
 3645811 1.412 0.096 0.097 11.176  0.301  0.209 2 
 3646127 1.272 0.066 0.060  9.309  0.160  0.184 1 
 3646628 0.920 0.064 0.059 10.899  0.273  0.275 2 
 3646645 1.115 0.060 0.045 10.831  0.260  0.245 2 
 3646814 1.244 0.071 0.075 10.564  0.184  0.239 1 
 3646855 1.081 0.071 0.063  8.818  0.215  0.171 1 
 3646933 1.326 0.364 0.891 29.483  4.314  7.611 1 
 3647215 1.030 0.036 0.030  5.065  0.069  0.048 1 
 3647864 1.334 0.064 0.068  7.483  0.124  0.129 1 
 3647918 1.653 0.058 0.100 11.289  0.151  0.257 2 
 3648150 1.429 0.113 0.089 12.942  0.295  0.408 1 
 3648327 1.155 0.048 0.057 12.918  0.152  0.288 2 
 3648674 1.084 0.046 0.061  6.003  0.103  0.102 1 
 3648906 1.100 0.042 0.046 10.733  0.194  0.223 2 
 3648943 1.408 0.065 0.063  6.690  0.108  0.073 1 
 3648982 1.240 0.028 0.032 10.825  0.129  0.107 2 
 3649200 1.023 0.059 0.072 10.883  0.287  0.337 2 
 3649449 1.096 0.051 0.058 10.706  0.205  0.280 2 
 3649673 1.024 0.051 0.051 10.558  0.161  0.200 2 
 3651360 1.231 0.174 0.242 12.233  0.638  0.794 2 
 3653993 0.828 0.069 0.105 10.416  0.358  0.507 2 
 3654043 1.325 0.045 0.055 10.989  0.111  0.187 2 
 3654420 1.866 0.032 0.042 10.904  0.067  0.084 2 
 3654437 2.135 0.018 0.018 10.112  0.035  0.035 2 
 3654753 1.291 0.097 0.092  6.738  0.164  0.171 1 
 3654861 2.009 0.356 1.161 14.922  1.093  3.122 2 
 3654897 1.345 0.183 0.111 23.231  1.505  0.630 1 
 3656231 1.401 0.055 0.057 11.236  0.257  0.179 2 
 3656240 2.318 0.064 0.112  8.664  0.095  0.158 2 
 3657670 1.124 0.040 0.050  7.506  0.117  0.093 1 
 3658136 1.105 0.296 0.853 22.624  3.522  6.809 1 
 3658657 1.300 0.107 0.327 11.108  0.303  1.271 2 
 3658812 0.962 0.105 0.112 14.004  0.567  0.598 1 
 3658900 1.082 0.077 0.049  8.009  0.204  0.162 1 
 3659407 1.293 0.078 0.086  6.242  0.145  0.133 1 
 3660007 1.424 0.077 0.105 11.088  0.238  0.252 2 
 3660182 0.847 0.087 0.117 10.017  0.446  0.473 2 
 3660245 1.196 0.035 0.043 10.800  0.132  0.149 2 
 3660374 1.402 0.059 0.068 10.023  0.125  0.129 1 
 3660498 0.974 0.047 0.040  7.637  0.138  0.125 1 
 3660554 1.391 0.054 0.051 10.914  0.176  0.129 2 
 3660866 1.841 0.046 0.061 11.124  0.110  0.160 2 
 3660976 3.293 0.134 0.136 16.263  0.387  0.265 2 
 3661266 1.307 0.059 0.087 10.176  0.154  0.242 1 
 3661458 1.089 0.129 0.110 10.870  0.460  0.343 2 
 3661494 1.077 0.040 0.045  6.451  0.079  0.086 1 
 3661507 1.133 0.046 0.047  6.495  0.122  0.076 1 
 3661671 1.215 0.057 0.074  5.216  0.078  0.091 1 
 3661719 1.805 0.065 0.116 11.355  0.201  0.243 2 
 3661951 1.816 0.113 0.341  5.527  0.150  0.404 1 
 3662064 0.817 0.061 0.084  9.633  0.330  0.442 2 
 3662120 1.958 0.165 0.105 13.267  0.398  0.192 2 
 3662421 1.539 0.146 0.168 11.505  0.414  0.492 2 
 3662494 1.419 0.062 0.052  5.913  0.054  0.100 1 
 3662960 1.198 0.083 0.164 11.957  0.359  0.582 2 
 3663039 2.056 1.385 0.126 11.088  3.239  0.253 2 
 3663047 1.082 0.074 0.084  8.319  0.189  0.234 1 
 3663200 2.272 0.034 0.059  8.986  0.053  0.097 2 
 3663296 1.432 0.085 0.052  4.903  0.102  0.086 1 
 3663360 1.459 0.089 0.105 10.986  0.176  0.319 2 
 3663850 2.017 0.187 0.180 11.901  0.358  0.366 2 
 3727412 1.157 0.040 0.035 11.057  0.167  0.100 2 
 3728553 1.129 0.043 0.051 11.087  0.188  0.171 2 
 3728689 1.049 0.052 0.056  3.842  0.067  0.064 1 
 3728936 1.615 0.070 0.097 11.160  0.192  0.249 2 
 3729611 1.246 0.073 0.084 11.194  0.182  0.277 1 
 3729799 1.275 0.051 0.070 10.814  0.167  0.223 1 
 3729833 1.303 0.051 0.046  9.351  0.101  0.137 1 
 3729848 0.826 0.061 0.076 10.416  0.351  0.425 2 
 3729864 0.758 0.042 0.056  9.514  0.241  0.272 2 
 3730125 1.006 0.142 0.231 21.458  1.371  1.807 1 
 3730689 1.735 0.063 0.069 11.382  0.164  0.290 2 
 3730854 1.245 0.078 0.078 10.076  0.218  0.210 1 
 3730953 1.786 0.048 0.069 11.093  0.122  0.164 2 
 3732089 1.009 0.059 0.071 10.609  0.213  0.249 2 
 3732972 0.801 0.070 0.190  9.819  0.388  0.734 2 
 3733028 1.518 0.037 0.022  5.353  0.060  0.050 1 
 3733123 1.065 0.050 0.050  7.038  0.119  0.114 1 
 3733676 1.029 0.062 0.054  5.692  0.124  0.121 1 
 3733826 0.902 0.210 0.338  9.440  1.022  1.367 1 
 3734104 1.211 0.059 0.048  8.490  0.123  0.143 1 
 3734501 1.249 0.056 0.053  5.839  0.103  0.066 1 
 3735269 1.122 0.053 0.066 10.419  0.175  0.198 1 
 3735347 1.904 0.196 0.135 12.485  0.542  0.375 2 
 3735447 1.107 0.040 0.023  7.558  0.078  0.096 1 
 3735912 1.415 0.056 0.039  4.840  0.059  0.031 1 
 3736195 1.249 0.048 0.058 10.891  0.142  0.241 2 
 3736251 0.839 0.044 0.062 10.270  0.246  0.299 2 
 3736289 1.813 0.043 0.050 11.062  0.108  0.123 2 
 3736401 1.151 0.073 0.050 10.904  0.318  0.139 2 
 3736477 0.993 0.072 0.072 10.479  0.240  0.242 2 
 3742673 1.402 0.053 0.071  8.672  0.097  0.151 1 
 3742857 1.809 0.176 0.119  8.017  0.183  0.167 1 
 3743696 1.504 0.086 0.086  8.120  0.182  0.159 1 
 3743725 1.248 0.040 0.044 10.845  0.121  0.134 2 
 3744043 1.203 0.037 0.035  5.998  0.078  0.064 1 
 3744408 1.346 0.081 0.092 10.430  0.193  0.206 1 
 3744681 2.228 0.163 0.154 11.039  0.281  0.263 2 
 3744954 1.368 0.064 0.071 10.916  0.204  0.170 2 
 3745153 1.657 0.061 0.080 11.142  0.136  0.212 2 
 3745772 1.179 0.077 0.032  7.328  0.168  0.081 1 
 3746005 1.177 0.053 0.064  6.542  0.091  0.117 1 
 3746136 1.557 0.121 0.143 11.834  0.346  0.370 2 
 3747623 3.191 0.205 0.313 19.185  0.584  0.623 2 
 3747726 1.146 0.046 0.067 11.175  0.201  0.236 2 
 3747777 1.624 0.079 0.070 11.231  0.157  0.148 1 
 3747860 1.244 0.072 0.065 10.788  0.199  0.250 1 
 3748239 1.194 0.052 0.071 10.861  0.166  0.269 2 
 3748487 1.020 0.051 0.045 10.854  0.238  0.208 2 
 3748585 1.331 0.084 0.079 10.201  0.202  0.195 1 
 3748691 1.447 0.068 0.156 11.333  0.225  0.451 2 
 3748913 1.209 0.110 0.174 11.010  0.272  0.579 2 
 3748941 1.127 0.062 0.048 11.004  0.222  0.184 2 
 3749018 1.343 0.051 0.041  6.326  0.086  0.065 1 
 3749487 1.497 0.056 0.054  8.481  0.109  0.167 1 
 3750613 0.792 0.100 0.125 13.512  0.660  0.761 1 
 3750614 1.021 0.040 0.033  8.328  0.134  0.091 1 
 3750741 0.830 0.091 0.128 10.019  0.486  0.494 2 
 3750783 2.333 0.057 0.049  8.274  0.076  0.067 2 
 3750794 1.147 0.069 0.084 10.995  0.282  0.242 2 
 3750796 1.469 0.135 0.213 11.328  0.350  0.546 2 
 3750891 1.208 0.042 0.061  8.720  0.067  0.181 1 
 3751075 1.630 0.095 0.111 11.461  0.308  0.237 2 
 3751167 0.860 0.077 0.262 10.771  0.533  1.051 2 
 3751222 1.406 0.054 0.055 10.974  0.173  0.139 2 
 3751415 1.028 0.051 0.030  4.907  0.080  0.073 1 
 3751663 1.250 0.058 0.042  7.024  0.108  0.099 1 
 3751903 1.275 0.075 0.071  7.594  0.145  0.159 1 
 3754895 1.101 0.046 0.034  7.564  0.100  0.117 1 
 3755154 1.587 0.071 0.081 11.053  0.218  0.148 2 
 3755183 1.197 0.046 0.054 10.877  0.164  0.166 2 
 3755923 1.570 0.068 0.093 11.117  0.189  0.228 2 
 3755952 1.076 0.100 0.088 10.801  0.340  0.363 2 
 3756174 1.205 0.057 0.028  6.194  0.097  0.075 1 
 3756180 1.180 0.054 0.058  8.699  0.189  0.144 1 
 3756291 1.131 0.187 0.268 10.596  0.991  1.100 1 
 3756540 1.162 0.068 0.071 11.167  0.235  0.237 2 
 3756670 1.326 0.072 0.231 11.011  0.233  0.928 2 
 3756737 1.311 0.075 0.133 11.903  0.362  0.635 2 
 3756863 1.163 0.066 0.082 10.874  0.211  0.254 2 
 3757758 1.213 0.081 0.356 10.994  0.258  1.471 2 
 3757868 1.176 0.060 0.115 10.906  0.206  0.443 2 
 3757928 1.323 0.142 0.224 12.225  0.588  0.783 2 
 3758458 3.070 0.118 0.051 11.892  0.174  0.078 2 
 3758505 1.467 0.094 0.074  5.641  0.100  0.131 1 
 3758731 2.914 0.249 0.105 11.118  0.363  0.155 2 
 3759435 1.396 0.098 0.151 11.097  0.262  0.416 2 
 3759444 1.480 0.113 0.201 11.202  0.308  0.785 2 
 3759654 2.211 0.037 0.041  8.761  0.035  0.062 2 
 3759814 0.981 0.042 0.049  3.994  0.058  0.070 1 
 3759864 1.331 0.049 0.075 10.780  0.152  0.203 2 
 3760337 1.331 0.059 0.068 10.959  0.128  0.237 2 
 3760664 1.119 0.030 0.042  6.854  0.079  0.081 1 
 3760843 2.391 0.041 0.047  8.728  0.062  0.071 2 
 3760997 1.141 0.153 0.213 11.513  0.565  0.737 2 
 3761250 1.999 0.107 0.140 10.760  0.313  0.432 2 
 3761286 2.058 0.021 0.029 10.173  0.060  0.068 2 
 3761496 1.107 0.106 0.124 11.201  0.369  0.427 2 
 3761660 1.257 0.199 0.312 22.324  1.895  2.162 1 
 3761680 1.124 0.069 0.055 10.901  0.284  0.218 2 
 3761733 1.461 0.121 0.232 11.370  0.425  0.724 2 
 3762380 1.570 0.104 0.096  9.859  0.289  0.109 1 
 3762696 1.300 0.149 0.476 11.368  0.530  1.843 2 
 3763284 0.762 0.051 0.183  9.414  0.315  0.910 2 
 3763483 1.099 0.040 0.053 10.661  0.166  0.191 2 
 3763613 1.501 0.100 0.104  9.411  0.332  0.147 1 
 3763633 2.006 0.028 0.051 10.457  0.061  0.108 2 
 3763790 1.659 0.072 0.123 11.241  0.152  0.334 2 
 3763817 1.296 0.073 0.071  8.374  0.235  0.146 1 
 3764009 1.114 0.072 0.086 10.920  0.317  0.348 2 
 3764079 1.120 0.059 0.056  5.422  0.106  0.086 1 
 3764173 1.126 0.041 0.048 10.698  0.183  0.127 2 
 3764178 1.049 0.041 0.032  4.517  0.054  0.073 1 
 3764505 1.127 0.050 0.040  8.201  0.135  0.142 1 
 3764887 1.741 0.132 0.129 12.093  0.342  0.355 2 
 3765049 1.329 0.051 0.060 10.907  0.121  0.199 2 
 3765190 1.061 0.039 0.045  7.974  0.125  0.121 1 
 3765199 1.280 0.080 0.114  8.587  0.208  0.261 1 
 3765548 1.205 0.069 0.092  9.015  0.202  0.253 1 
 3765594 1.359 0.089 0.075 12.408  0.323  0.209 1 
 3765701 1.507 0.069 0.083  8.999  0.201  0.159 1 
 3765758 1.130 0.061 0.051  7.005  0.153  0.114 1 
 3830833 1.041 0.308 0.249 10.739  1.262  1.221 2 
 3831074 1.207 0.052 0.070  8.831  0.132  0.235 1 
 3831440 1.024 0.039 0.030  5.034  0.062  0.074 1 
 3832396 1.114 0.065 0.059 10.995  0.317  0.270 2 
 3833180 1.001 0.068 0.081 11.527  0.341  0.431 2 
 3833399 1.425 0.095 0.116 11.494  0.334  0.302 2 
 3833819 1.212 0.036 0.043  5.183  0.039  0.046 1 
 3834190 1.272 0.047 0.066 11.216  0.181  0.198 2 
 3834300 1.065 0.062 0.070 10.802  0.264  0.280 1 
 3834856 1.196 0.041 0.037  6.098  0.090  0.063 1 
 3835454 0.985 0.053 0.055 11.402  0.249  0.243 2 
 3835873 1.054 0.061 0.061 10.894  0.216  0.237 2 
 3835962 1.375 0.073 0.068  8.897  0.167  0.133 1 
 3835996 1.182 0.063 0.051  9.317  0.187  0.135 1 
 3836105 1.344 0.272 0.410 28.561  2.255  3.397 1 
 3836911 1.376 0.415 0.648  9.045  1.421  1.852 1 
 3837026 1.113 0.054 0.041 10.843  0.235  0.171 2 
 3837095 1.263 0.052 0.082 11.173  0.184  0.284 2 
 3837107 2.396 0.057 0.074  8.668  0.071  0.094 2 
 3837423 1.059 0.212 0.203 11.031  0.685  0.704 2 
 3837488 0.972 0.032 0.043  5.818  0.064  0.092 1 
 3838075 1.324 0.054 0.051 11.094  0.150  0.199 2 
 3838162 1.176 0.066 0.074  6.232  0.140  0.120 1 
 3838180 1.345 0.060 0.060  8.833  0.139  0.126 1 
 3838336 1.233 0.081 0.237 10.983  0.224  0.739 2 
 3839081 1.106 0.049 0.056 10.974  0.241  0.191 2 
 3839128 1.179 0.082 0.071  4.268  0.119  0.071 1 
 3839294 1.112 0.035 0.053  5.834  0.057  0.105 1 
 3839310 1.065 0.103 0.088 16.923  0.620  0.488 1 
 3839443 0.623 0.012 0.013  7.166  0.085  0.118 2 
 3839551 1.209 0.060 0.094 10.877  0.175  0.309 2 
 3839630 0.925 0.136 0.180 10.733  0.561  0.719 2 
 3839643 1.148 0.075 0.070  9.382  0.240  0.212 1 
 3839962 1.148 0.057 0.070  9.074  0.135  0.199 1 
 3842255 1.052 0.063 0.063 11.005  0.244  0.227 2 
 3842346 0.705 0.036 0.044  8.953  0.222  0.261 2 
 3842398 1.212 0.060 0.050  5.080  0.098  0.099 1 
 3842450 1.236 0.039 0.065 10.888  0.131  0.222 2 
 3842536 1.042 0.051 0.071 10.567  0.178  0.245 1 
 3842778 1.048 0.053 0.039  6.886  0.126  0.116 1 
 3847071 1.209 0.033 0.052  8.221  0.078  0.102 1 
 3847096 1.153 0.064 0.047  5.150  0.112  0.064 1 
 3847166 1.366 0.134 0.197 11.618  0.467  0.620 2 
 3847667 1.158 0.048 0.050 10.935  0.199  0.111 2 
 3847697 1.213 0.068 0.076  9.580  0.160  0.204 1 
 3847873 1.499 0.101 0.149 11.031  0.201  0.397 2 
 3848387 1.101 0.053 0.058  4.033  0.076  0.072 1 
 3848440 1.202 0.058 0.076  8.160  0.144  0.146 1 
 3848488 1.910 0.145 0.116 11.578  0.315  0.221 2 
 3848791 1.089 0.065 0.058 10.867  0.280  0.255 2 
 3849027 0.769 0.038 0.042  9.985  0.233  0.258 2 
 3849048 1.106 0.050 0.038  4.704  0.068  0.071 1 
 3849527 1.614 0.083 0.064 10.360  0.135  0.166 1 
 3849996 0.804 0.033 0.031  9.885  0.198  0.190 2 
 3850089 1.433 0.101 0.128 11.385  0.332  0.373 2 
 3850744 1.900 0.141 0.150 12.550  0.315  0.356 2 
 3850794 1.037 0.069 0.099 10.703  0.263  0.411 2 
 3850886 1.425 0.140 0.222 11.490  0.510  0.708 2 
 3851052 0.680 0.049 0.047  8.919  0.194  0.221 2 
 3851182 1.114 0.047 0.065  4.038  0.056  0.097 1 
 3851328 1.234 0.096 0.198 11.109  0.266  0.673 2 
 3851359 1.173 0.074 0.086  8.736  0.211  0.252 1 
 3851859 1.441 0.163 0.215 11.571  0.584  0.730 1 
 3852270 1.158 0.051 0.061 11.076  0.213  0.155 2 
 3852467 1.102 0.100 0.073 10.879  0.357  0.274 2 
 3852476 1.775 0.093 0.278  5.424  0.121  0.310 1 
 3852505 1.204 0.183 0.221  8.570  0.641  0.727 1 
 3852512 1.513 0.436 0.381 13.317  1.581  1.100 2 
 3853555 1.657 0.156 0.415 24.525  0.881  2.190 1 
 3853717 1.245 0.122 0.106  5.082  0.201  0.164 1 
 3854044 1.196 0.075 0.112 11.435  0.276  0.402 2 
 3854153 1.529 0.091 0.087 11.967  0.206  0.313 2 
 3854177 1.163 0.077 0.122 10.254  0.243  0.405 1 
 3854605 1.630 0.112 0.118 11.961  0.338  0.276 2 
 3854607 1.174 0.062 0.044  4.657  0.091  0.093 1 
 3854695 2.681 0.148 0.236 12.462  0.112  0.553 2 
 3854941 0.760 0.045 0.058  9.586  0.248  0.337 2 
 3854943 1.631 0.044 0.051  5.504  0.020  0.062 1 
 3855003 1.330 0.150 0.160 15.167  0.645  0.575 1 
 3855032 1.269 0.053 0.059 11.574  0.233  0.235 2 
 3855039 1.073 0.085 0.076 13.724  0.401  0.420 1 
 3855126 1.154 0.047 0.054  8.447  0.166  0.080 1 
 3857864 1.484 0.089 0.093 10.801  0.252  0.289 1 
 3858287 1.316 0.075 0.071 12.122  0.316  0.217 1 
 3858460 1.329 0.145 0.246 11.807  0.555  0.946 2 
 3858634 1.724 0.088 0.096 12.274  0.287  0.277 1 
 3858714 1.825 0.042 0.048 11.244  0.128  0.146 2 
 3858848 1.624 0.049 0.053 11.179  0.159  0.121 2 
 3858850 0.989 0.084 0.078 11.494  0.385  0.363 2 
 3859121 1.926 0.041 0.088 11.578  0.128  0.197 2 
 3859692 1.208 0.086 0.102 11.716  0.338  0.450 2 
 3860139 1.963 0.197 0.208 17.544  0.683  0.613 1 
 3860176 2.173 0.016 0.030  9.686  0.026  0.045 2 
 3860179 1.043 0.023 0.023  4.322  0.036  0.042 1 
 3860253 1.699 0.082 0.046  8.167  0.130  0.129 1 
 3860404 1.074 0.069 0.071 10.981  0.264  0.281 2 
 3860550 2.244 0.085 0.181 12.834  0.210  0.366 2 
 3861797 1.025 0.026 0.034  4.863  0.051  0.056 1 
 3862111 1.407 0.061 0.060 10.927  0.188  0.130 2 
 3862151 1.062 0.059 0.057  6.641  0.123  0.137 1 
 3862485 1.730 0.064 0.055  9.509  0.202  0.110 1 
 3862564 1.434 0.062 0.070 10.938  0.163  0.214 2 
 3862680 3.246 0.268 0.278 16.721  0.688  0.579 2 
 3862863 1.124 0.081 0.109  9.670  0.316  0.400 1 
 3863402 1.937 0.025 0.027 10.820  0.053  0.052 2 
 3863838 1.773 0.082 0.091 11.556  0.266  0.243 2 
 3864053 1.691 0.118 0.093 11.154  0.292  0.183 1 
 3864077 1.763 0.149 0.140 11.883  0.508  0.464 2 
 3864171 0.783 0.105 0.244  9.574  0.699  1.133 2 
 3864625 1.199 0.048 0.038  6.262  0.061  0.074 1 
 3864807 1.274 0.051 0.087 10.887  0.145  0.295 2 
 3865787 1.205 0.068 0.044  8.884  0.194  0.114 1 
 3865816 1.196 0.058 0.069  5.382  0.091  0.111 1 
 3866008 1.228 0.065 0.230 10.991  0.221  0.821 2 
 3866033 1.188 0.056 0.058 10.913  0.153  0.188 2 
 3866315 1.386 0.076 0.088  8.442  0.163  0.191 1 
 3866368 1.265 0.082 0.151 11.091  0.279  0.624 2 
 3866548 1.601 0.072 0.117 11.310  0.238  0.261 2 
 3866664 1.455 0.275 0.307 12.870  1.191  1.271 2 
 3866705 1.373 0.072 0.060 10.900  0.224  0.137 2 
 3866844 1.324 0.236 0.343 11.918  1.236  1.377 1 
 3866912 1.319 0.045 0.056  7.032  0.064  0.124 1 
 3867193 1.244 0.071 0.048  9.629  0.201  0.100 1 
 3867514 0.878 0.058 0.069 11.137  0.299  0.325 2 
 3867518 0.793 0.074 0.086 10.671  0.452  0.497 2 
 3867676 1.440 0.066 0.087 11.570  0.263  0.215 2 
 3867987 1.071 0.055 0.061 10.701  0.189  0.255 2 
 3868070 1.564 0.081 0.085 11.644  0.233  0.277 2 
 3868080 1.731 0.054 0.081 11.198  0.125  0.238 2 
 3868102 1.297 0.059 0.061 12.351  0.199  0.239 1 
 3868123 1.478 0.087 0.089 13.388  0.276  0.376 1 
 3868144 1.099 0.056 0.042  5.366  0.091  0.077 1 
 3868179 1.045 0.059 0.057 10.955  0.240  0.222 2 
 3868464 1.043 0.069 0.073 10.959  0.278  0.291 2 
 3869241 1.257 0.062 0.083 11.113  0.197  0.287 2 
 3869326 1.852 0.089 0.177 11.690  0.214  0.383 2 
 3869394 1.430 0.067 0.070 11.039  0.211  0.183 2 
 3869669 1.574 0.165 0.152 11.559  0.467  0.424 2 
 3870235 1.249 0.042 0.060 10.869  0.134  0.201 2 
 3870463 1.309 0.063 0.105 10.879  0.162  0.292 2 
 3934303 1.384 0.306 0.452 11.244  1.135  1.519 1 
 3934343 1.114 0.038 0.051  9.394  0.114  0.151 1 
 3934458 1.303 0.044 0.056 10.934  0.119  0.143 2 
 3935726 1.012 0.050 0.061 10.607  0.188  0.228 2 
 3935987 1.082 0.069 0.070 13.920  0.304  0.384 1 
 3936047 1.815 0.086 0.089  5.461  0.092  0.109 1 
 3936507 0.975 0.041 0.066 10.053  0.168  0.229 1 
 3936801 1.122 0.050 0.049  4.089  0.056  0.072 1 
 3936823 0.725 0.070 0.089 13.337  0.558  0.654 1 
 3936888 1.244 0.114 0.182 11.391  0.394  0.733 2 
 3936921 0.932 0.054 0.059 11.189  0.277  0.292 2 
 3937022 1.085 0.040 0.055  8.153  0.125  0.158 1 
 3937067 1.416 0.076 0.061  8.143  0.131  0.162 1 
 3937217 0.987 0.105 0.169 10.858  0.409  0.625 2 
 3937513 1.224 0.060 0.042  6.510  0.095  0.098 1 
 3937995 1.097 0.045 0.084  8.083  0.114  0.195 1 
 3938211 1.096 0.055 0.068  7.283  0.133  0.154 1 
 3938291 1.570 0.046 0.072  6.883  0.095  0.059 1 
 3938301 1.378 0.089 0.116 11.321  0.312  0.362 2 
 3939080 1.077 0.072 0.067 10.919  0.251  0.261 2 
 3939679 1.244 0.029 0.041  4.523  0.032  0.033 1 
 3940184 1.032 0.066 0.085 10.647  0.214  0.342 2 
 3940854 1.525 0.067 0.069  9.536  0.118  0.213 1 
 3941000 0.842 0.061 0.117 10.104  0.263  0.397 2 
 3941027 2.147 0.060 0.333 10.186  0.282  0.544 2 
 3941050 1.080 0.057 0.064 11.046  0.263  0.282 2 
 3941538 0.692 0.041 0.050  9.943  0.179  0.241 2 
 3941607 1.811 0.080 0.101  8.466  0.101  0.220 1 
 3942087 0.969 0.050 0.042  3.711  0.070  0.060 1 
 3942191 1.130 0.062 0.086 11.074  0.256  0.269 2 
 3942203 1.226 0.033 0.032 10.833  0.104  0.102 2 
 3942500 1.119 0.074 0.039  8.826  0.200  0.120 1 
 3942658 0.688 0.041 0.275  8.789  0.276  1.537 2 
 3942667 1.183 0.065 0.061 10.239  0.248  0.175 1 
 3942701 1.052 0.023 0.034  4.942  0.040  0.067 1 
 3943216 0.852 0.049 0.073 10.336  0.259  0.365 2 
 3943270 1.144 0.067 0.038  8.756  0.146  0.147 1 
 3945675 0.907 0.088 0.077 10.265  0.414  0.320 2 
 3946270 1.188 0.048 0.049 10.928  0.140  0.151 2 
 3946377 1.023 0.066 0.073 10.973  0.270  0.286 2 
 3946389 1.428 0.093 0.068 14.347  0.317  0.238 1 
 3946593 1.374 0.049 0.091 10.761  0.177  0.220 2 
 3946610 1.276 0.063 0.064  9.288  0.184  0.157 1 
 3946701 1.503 0.210 0.183 15.995  0.841  0.672 1 
 3946898 1.031 0.092 0.122 11.181  0.358  0.480 2 
 3947121 0.916 0.089 0.120 11.551  0.399  0.575 2 
 3951357 1.331 0.161 0.155 12.481  0.519  0.452 2 
 3951710 1.286 0.052 0.070  5.424  0.072  0.136 1 
 3951748 1.137 0.075 0.292 10.937  0.330  1.286 2 
 3951839 1.642 0.073 0.084 11.473  0.215  0.148 2 
 3952315 0.813 0.068 0.068 11.168  0.353  0.340 1 
 3952333 1.257 0.045 0.091 10.927  0.144  0.263 2 
 3952656 1.468 0.048 0.055 11.170  0.113  0.126 2 
 3952678 0.782 0.089 0.157  9.671  0.602  0.751 2 
 3953036 1.180 0.051 0.045  7.579  0.137  0.067 1 
 3953057 1.136 0.115 0.136 15.974  0.631  0.588 1 
 3953250 1.119 0.007 0.070 11.193  0.005  0.252 2 
 3953292 1.194 0.077 0.037  8.662  0.207  0.071 1 
 3953364 1.065 0.041 0.036  4.166  0.059  0.048 1 
 3954000 1.419 0.055 0.058 11.030  0.178  0.138 2 
 3954327 1.496 0.100 0.093 14.227  0.355  0.332 1 
 3954348 0.997 0.057 0.048  8.130  0.159  0.136 1 
 3954463 0.713 0.040 0.053  8.866  0.242  0.296 2 
 3954536 0.850 0.166 0.124 10.061  1.079  0.656 2 
 3954671 1.605 0.050 0.100 11.194  0.128  0.208 1 
 3954713 1.032 0.070 0.067 10.238  0.242  0.243 1 
 3954770 2.225 0.021 0.057  9.613  0.029  0.085 2 
 3954848 1.089 0.074 0.093 10.492  0.286  0.295 1 
 3954857 1.330 0.068 0.101 11.061  0.190  0.396 2 
 3954932 1.118 0.076 0.051 10.879  0.283  0.203 2 
 3955033 1.283 0.047 0.088  6.455  0.085  0.139 1 
 3955067 0.981 0.042 0.057 10.014  0.154  0.206 1 
 3955975 1.076 0.075 0.068  5.686  0.184  0.128 1 
 3956425 0.882 0.083 0.079 10.290  0.444  0.409 2 
 3956513 1.021 0.053 0.047 10.516  0.168  0.145 2 
 3956618 1.093 0.057 0.052 10.722  0.192  0.215 2 
 3956783 1.328 0.137 0.128 12.744  0.473  0.461 2 
 3956786 1.201 0.042 0.054 10.845  0.139  0.172 2 
 3956793 1.177 0.068 0.100 12.506  0.299  0.322 2 
 3957206 1.336 0.092 0.091 11.405  0.319  0.380 2 
 3957521 1.060 0.084 0.061 10.571  0.228  0.253 2 
 3957684 1.252 0.086 0.143 11.287  0.260  0.493 2 
 3957962 0.868 0.057 0.056  9.909  0.249  0.291 2 
 3958093 3.217 0.259 0.290 18.241  0.691  0.748 2 
 3958124 1.704 0.061 0.051 11.032  0.129  0.194 2 
 3958163 1.174 0.065 0.063  5.025  0.102  0.082 1 
 3958165 1.740 0.094 0.085  5.639  0.154  0.067 1 
 3958237 1.137 0.055 0.083 10.845  0.231  0.228 2 
 3958400 1.961 0.041 0.102 11.113  0.088  0.207 2 
 3958463 1.316 0.075 0.067 11.412  0.233  0.278 2 
 3958615 0.991 0.081 0.077 18.519  0.656  0.525 1 
 3958725 1.191 0.064 0.051  7.623  0.131  0.122 1 
 3962394 1.707 0.060 0.058 11.062  0.129  0.202 2 
 3962670 1.256 0.057 0.068  8.772  0.187  0.147 1 
 3962731 1.138 0.039 0.047  7.917  0.089  0.115 1 
 3963011 1.201 0.562 0.096 10.813  2.896  0.359 2 
 3963194 1.144 0.051 0.055  4.919  0.078  0.076 1 
 3963323 1.283 0.107 0.238 10.953  0.224  0.957 2 
 3963517 1.318 0.069 0.060  7.094  0.151  0.106 1 
 3963557 0.946 0.025 0.021  4.347  0.047  0.035 1 
 3963653 2.200 0.016 0.030  9.538  0.043  0.067 2 
 3963755 1.348 0.119 0.261 11.217  0.399  0.999 2 
 3963812 1.168 0.098 0.149 11.248  0.390  0.595 2 
 3964211 1.288 0.092 0.091  5.889  0.140  0.148 1 
 3964353 1.196 0.032 0.038  7.952  0.070  0.080 1 
 3965022 2.404 0.123 0.165 11.391  0.209  0.355 2 
 3965149 0.751 0.051 0.062  9.090  0.346  0.382 2 
 3965214 1.492 0.066 0.108 11.031  0.188  0.317 2 
 3965225 1.107 0.048 0.063  9.108  0.162  0.172 1 
 3965502 1.470 0.056 0.032  6.552  0.051  0.076 1 
 3965744 0.894 0.188 0.122 10.293  1.052  0.507 2 
 3965887 2.736 0.225 0.269 12.295  0.457  0.489 2 
 3965915 1.314 0.092 0.158 11.368  0.395  0.699 2 
 3965974 1.365 0.081 0.128 11.399  0.325  0.441 2 
 3966528 1.060 0.109 0.123 10.954  0.493  0.551 2 
 3966952 1.448 0.090 0.080  9.149  0.159  0.166 1 
 3967161 1.100 0.145 0.381 11.501  0.525  1.381 2 
 3967300 1.425 0.046 0.054  5.457  0.065  0.048 1 
 3967739 1.010 0.104 0.125  9.674  0.367  0.420 1 
 3967951 1.107 0.085 0.091 13.162  0.477  0.535 2 
 3968119 1.183 0.032 0.052  8.097  0.076  0.090 1 
 3968137 0.802 0.046 0.057  3.654  0.077  0.093 1 
 3968382 1.524 0.065 0.070 11.146  0.142  0.234 2 
 3968402 1.691 0.101 0.159 12.233  0.202  0.442 2 
 3968710 1.350 0.063 0.075 10.947  0.181  0.230 2 
 3968711 1.192 0.042 0.056  9.730  0.139  0.176 1 
 3968764 1.246 0.037 0.054  8.438  0.087  0.143 1 
 3968896 1.187 0.073 0.184 10.947  0.233  0.671 2 
 3969220 0.725 0.079 0.111 18.972  0.928  1.371 1 
 3969242 1.673 0.081 0.108 11.207  0.138  0.314 2 
 3969629 1.274 0.052 0.067 11.275  0.191  0.242 2 
 3969841 1.118 0.143 0.106 10.768  0.374  0.287 2 
 3969847 1.179 0.046 0.054 11.202  0.165  0.131 2 
 3970053 1.085 0.086 0.104 13.904  0.457  0.446 1 
 3970223 1.343 0.032 0.024 10.796  0.080  0.122 2 
 3970395 1.247 0.043 0.072 10.957  0.137  0.234 2 
 3970635 1.160 0.039 0.036  7.686  0.091  0.078 1 
 3970835 0.669 0.000 0.000  6.897  0.000  0.000 2 
 3971513 1.402 0.061 0.199 11.073  0.186  0.636 2 
 3972026 1.241 0.036 0.045 10.843  0.119  0.136 2 
 3972114 1.416 0.060 0.053  6.635  0.086  0.114 1 
 3972205 1.153 0.059 0.063  8.269  0.153  0.159 1 
 3972675 0.956 0.085 0.082 13.098  0.443  0.419 1 
 3972695 0.989 0.099 0.148 11.520  0.513  0.772 2 
 3972697 1.824 0.244 1.043 14.042  0.784  3.394 2 
 3972960 1.306 0.076 0.068  8.058  0.158  0.160 1 
 3973001 1.357 0.059 0.065 11.005  0.199  0.149 2 
 3973136 1.438 0.089 0.202 11.297  0.329  0.628 2 
 3973137 1.573 0.287 0.185 12.288  0.870  0.520 2 
 3973247 1.137 0.024 0.036  5.103  0.058  0.064 1 
 3973315 1.199 0.043 0.043  6.869  0.066  0.088 1 
 3973324 2.076 0.144 0.295 16.302  0.437  0.939 2 
 3973328 1.368 0.124 0.196 10.034  0.366  0.626 1 
 3973813 1.424 0.101 0.096 13.753  0.277  0.421 1 
 3973933 1.130 0.077 0.090  5.072  0.146  0.162 1 
 3974127 1.903 0.058 0.039 10.777  0.098  0.106 2 
 3974163 2.127 0.019 0.061 10.237  0.050  0.092 2 
 3974206 1.436 0.101 0.129 12.078  0.432  0.531 2 
 3974374 0.734 0.045 0.053  9.158  0.286  0.298 2 
 3974515 1.577 0.148 0.116 12.255  0.433  0.281 2 
 3974555 1.208 0.033 0.046  6.510  0.027  0.111 1 
 3974739 1.267 0.087 0.059  8.592  0.177  0.133 1 
 3974811 1.783 0.053 0.058 11.388  0.206  0.153 2 
 3974928 1.407 0.086 0.086  6.184  0.138  0.151 1 
 4035432 0.722 0.048 0.051  9.561  0.276  0.291 2 
 4036007 1.361 0.049 0.058 10.910  0.194  0.176 2 
 4036016 0.979 0.119 0.348 10.733  0.513  1.114 2 
 4036300 1.347 0.050 0.066 10.888  0.140  0.217 2 
 4037216 1.037 0.062 0.099 16.214  0.418  0.346 2 
 4038624 2.026 0.054 0.089 10.724  0.117  0.179 2 
 4039306 1.171 0.060 0.050 10.785  0.181  0.148 2 
 4039831 1.848 0.359 0.522 29.401  2.171  3.101 1 
 4040027 1.264 0.078 0.074  9.956  0.218  0.239 1 
 4040211 1.374 0.066 0.052 11.012  0.155  0.121 1 
 4040738 1.170 0.075 0.062  8.982  0.239  0.145 1 
 4041075 1.271 0.085 0.088 11.656  0.267  0.296 2 
 4041405 0.978 0.058 0.065 13.480  0.304  0.298 1 
 4041406 2.219 0.037 0.084  8.468  0.053  0.115 2 
 4041627 0.730 0.064 0.115  9.336  0.414  0.720 2 
 4041741 1.188 0.036 0.046  7.841  0.072  0.095 1 
 4042300 1.830 0.088 0.058 10.518  0.157  0.127 1 
 4042308 1.440 0.061 0.057 11.061  0.176  0.123 2 
 4042863 1.110 0.038 0.055  7.721  0.095  0.129 1 
 4042882 0.943 0.047 0.035  3.712  0.057  0.051 1 
 4042951 1.080 0.332 0.088 10.434  1.142  0.318 2 
 4042977 1.613 0.053 0.047  6.276  0.081  0.029 1 
 4043008 1.322 0.059 0.045  8.592  0.123  0.104 1 
 4043436 1.138 0.040 0.057 11.061  0.134  0.173 2 
 4043870 1.011 0.109 0.274 10.799  0.508  1.253 2 
 4043991 1.142 0.153 0.156  7.895  0.476  0.535 1 
 4044238 1.292 0.080 0.114 11.298  0.283  0.485 2 
 4044441 0.933 0.075 0.134 11.216  0.373  0.521 2 
 4044462 1.632 0.183 0.231 12.916  0.619  1.185 2 
 4044855 1.490 0.079 0.068 10.804  0.205  0.240 1 
 4048011 1.615 0.163 0.122 11.822  0.488  0.337 2 
 4048774 0.818 0.064 0.106 10.015  0.328  0.484 2 
 4048951 1.103 0.030 0.030  5.620  0.052  0.067 1 
 4049147 1.300 0.069 0.085  9.628  0.232  0.194 1 
 4049152 1.420 0.080 0.044  9.577  0.181  0.136 1 
 4049219 1.205 0.070 0.066 10.869  0.174  0.193 2 
 4049440 1.735 0.240 0.755 11.313  0.346  1.921 2 
 4049722 0.945 0.196 0.270 12.514  1.061  1.197 2 
 4049880 0.761 0.056 0.058 10.809  0.302  0.291 2 
 4049944 1.198 0.052 0.054  4.284  0.048  0.047 1 
 4054522 1.489 0.099 0.099  5.385  0.186  0.113 1 
 4054771 1.184 0.040 0.045  7.601  0.100  0.081 1 
 4054979 0.803 0.067 0.074  9.989  0.390  0.388 2 
 4055294 1.636 0.071 0.047  6.741  0.084  0.063 1 
 4055911 2.987 0.174 0.144 12.664  0.315  0.223 2 
 4056014 2.110 0.172 0.110 12.678  0.308  0.264 2 
 4056079 1.760 0.089 0.081 11.378  0.250  0.169 1 
 4056266 2.232 0.024 0.032  9.076  0.045  0.059 2 
 4056281 1.825 0.052 0.056 11.193  0.109  0.121 2 
 4056365 1.239 0.035 0.034  6.110  0.067  0.028 1 
 4056579 1.103 0.046 0.035  5.152  0.072  0.077 1 
 4056749 1.114 0.072 0.041  8.249  0.191  0.135 1 
 4056994 0.693 0.036 0.038 10.664  0.217  0.255 2 
 4057016 1.199 0.066 0.109 10.913  0.185  0.320 2 
 4057018 1.228 0.031 0.047 10.887  0.124  0.164 2 
 4057076 1.535 0.061 0.073 11.080  0.153  0.244 2 
 4057657 0.765 0.050 0.058  9.532  0.294  0.342 2 
 4057744 1.494 0.117 0.103 14.387  0.363  0.391 1 
 4058004 1.480 0.094 0.138 11.080  0.216  0.479 2 
 4058265 1.478 0.058 0.080 10.980  0.132  0.242 2 
 4058403 1.719 0.174 0.159 10.493  0.341  0.349 1 
 4058578 1.321 0.028 0.051  5.599  0.046  0.062 1 
 4059250 2.925 0.198 0.230 12.950  0.444  0.327 2 
 4059499 1.188 0.055 0.080  8.976  0.140  0.177 1 
 4059983 1.219 0.047 0.074 11.057  0.132  0.297 2 
 4060043 1.226 0.051 0.077  8.421  0.111  0.203 1 
 4060099 0.841 0.084 0.056 10.023  0.399  0.241 2 
 4060121 1.024 0.040 0.048  7.858  0.114  0.120 1 
 4060533 1.085 0.051 0.050 10.626  0.168  0.186 2 
 4060545 1.743 0.044 0.060 11.138  0.144  0.172 2 
 4060615 1.163 0.041 0.051  7.373  0.112  0.097 1 
 4060785 1.340 0.059 0.063  8.912  0.159  0.103 1 
 4060807 1.044 0.214 0.232 22.196  1.716  2.230 1 
 4060916 1.066 0.350 0.105 10.594  1.333  0.321 2 
 4061346 1.026 0.060 0.043 10.518  0.208  0.125 2 
 4063998 1.252 0.044 0.083 10.924  0.136  0.220 2 
 4064136 1.479 0.047 0.085 13.121  0.319  0.337 2 
 4064179 1.723 0.279 0.332 23.118  1.475  1.503 1 
 4064273 1.150 0.056 0.096  9.296  0.191  0.243 1 
 4064296 1.298 0.069 0.064  8.343  0.158  0.162 1 
 4064319 1.369 0.097 0.242 11.131  0.307  0.869 2 
 4064858 0.812 0.038 0.053 10.172  0.211  0.267 2 
 4065054 2.242 0.030 0.059  9.264  0.050  0.103 2 
 4065939 1.130 0.068 0.073 12.262  0.261  0.256 1 
 4065977 1.291 0.060 0.039  8.276  0.122  0.087 1 
 4065994 1.224 0.052 0.054  8.888  0.112  0.124 1 
 4066074 1.065 0.021 0.033  5.876  0.051  0.073 1 
 4066120 1.828 0.065 0.070 11.079  0.146  0.165 2 
 4066212 1.198 0.086 0.173 11.296  0.319  0.729 2 
 4066278 1.354 0.025 0.063  6.168  0.051  0.100 1 
 4066326 1.237 0.043 0.075 10.941  0.135  0.244 2 
 4066457 1.703 0.207 0.121 11.780  0.667  0.432 2 
 4066846 1.512 0.105 0.105 10.265  0.251  0.255 1 
 4066982 1.412 0.078 0.167 11.017  0.202  0.491 2 
 4067563 1.014 0.043 0.054  9.966  0.169  0.245 1 
 4067687 1.602 0.053 0.059 11.067  0.155  0.112 2 
 4067825 0.752 0.112 0.167  7.335  0.492  0.807 1 
 4067867 2.436 0.568 0.025 13.529  1.467  0.059 2 
 4068048 1.184 0.031 0.040  6.554  0.062  0.057 1 
 4068059 2.038 0.042 0.050 10.583  0.145  0.173 2 
 4068557 1.104 0.050 0.052 10.676  0.168  0.205 2 
 4068877 1.222 0.069 0.173 11.133  0.292  0.768 2 
 4069447 1.240 0.189 0.221 24.025  1.433  1.643 1 
 4069488 0.969 0.063 0.059 10.468  0.239  0.209 2 
 4070414 1.210 0.078 0.108 11.487  0.279  0.441 2 
 4070714 1.864 0.056 0.045 11.156  0.126  0.089 2 
 4070746 1.576 0.062 0.075  5.156  0.092  0.058 1 
 4070891 1.525 0.046 0.078 10.858  0.172  0.151 1 
 4071012 3.519 0.084 0.281 19.778  0.194  0.634 2 
 4071104 1.345 0.065 0.070 11.809  0.208  0.268 2 
 4071362 1.224 0.043 0.056 10.838  0.141  0.164 2 
 4071379 2.913 0.322 0.272 13.194  0.596  0.521 2 
 4071534 1.154 0.084 0.116 11.050  0.342  0.425 2 
 4071543 1.306 0.052 0.080 11.121  0.198  0.287 2 
 4072617 1.302 0.089 0.074 11.293  0.256  0.238 1 
 4072701 1.587 0.062 0.093 11.191  0.222  0.213 2 
 4073309 1.565 0.135 0.194  8.803  0.319  0.350 1 
 4073429 1.401 0.117 0.128 13.687  0.390  0.355 2 
 4073771 1.329 0.060 0.062 11.081  0.255  0.171 2 
 4073986 1.264 0.052 0.081 10.912  0.152  0.267 2 
 4074421 1.529 0.065 0.124 11.987  0.279  0.244 1 
 4074796 1.165 0.027 0.038  5.589  0.068  0.043 1 
 4075223 1.224 0.233 0.299 11.828  1.065  1.370 1 
 4075403 1.984 0.034 0.073 10.649  0.077  0.125 2 
 4075610 1.114 0.102 0.177 19.179  0.681  1.072 1 
 4075683 1.155 0.047 0.048  9.798  0.183  0.126 1 
 4075816 1.155 0.052 0.056  9.463  0.186  0.140 1 
 4077044 2.038 0.036 0.034 10.657  0.083  0.085 2 
 4077068 1.608 0.081 0.108 11.152  0.176  0.310 2 
 4077080 2.286 0.062 0.141  8.940  0.116  0.208 2 
 4077249 1.238 0.043 0.055  5.219  0.061  0.062 1 
 4077283 1.484 0.106 0.136 13.326  0.425  0.514 2 
 4077835 1.996 0.118 0.155 17.668  0.459  0.515 1 
 4077837 1.431 0.060 0.060  6.597  0.084  0.077 1 
 4077931 1.472 0.140 0.103 12.468  0.406  0.373 2 
 4077958 1.401 0.193 0.250  8.935  0.576  0.679 1 
 4078024 1.106 0.065 0.131  8.083  0.193  0.371 1 
 4078100 1.042 0.104 0.393 11.062  0.537  1.864 2 
 4078166 1.173 0.153 0.184 10.284  0.573  0.588 1 
 4078266 1.088 0.079 0.065  7.727  0.226  0.173 1 
 4078485 1.435 0.084 0.076 11.395  0.259  0.185 2 
 4078708 0.986 0.100 0.269 10.858  0.555  1.263 2 
 4079504 1.606 0.081 0.080  6.875  0.110  0.134 1 
 4135564 1.037 0.066 0.060  4.053  0.092  0.087 1 
 4135933 1.913 0.099 0.497 11.208  0.267  1.229 2 
 4136033 0.789 0.049 0.045  9.559  0.242  0.242 2 
 4136374 1.861 0.045 0.036 11.093  0.115  0.082 2 
 4136835 1.491 0.053 0.077  8.016  0.135  0.142 1 
 4137210 1.403 0.059 0.039  6.343  0.080  0.057 1 
 4138764 1.080 0.058 0.056 10.905  0.261  0.236 2 
 4139232 0.890 0.067 0.072 10.376  0.282  0.297 2 
 4139473 1.429 0.061 0.057 11.071  0.155  0.243 1 
 4139632 1.247 0.062 0.053  4.158  0.075  0.054 1 
 4139784 1.466 0.091 0.068 10.253  0.167  0.201 1 
 4139805 2.218 0.026 0.029  9.112  0.045  0.038 2 
 4139914 1.244 0.034 0.045 10.834  0.122  0.140 2 
 4140726 1.686 0.090 0.062 10.534  0.139  0.211 1 
 4140796 1.102 0.041 0.050  9.650  0.129  0.191 1 
 4141483 1.057 0.186 0.370 21.204  1.749  2.549 1 
 4141488 0.990 0.025 0.026  3.781  0.039  0.030 1 
 4141492 1.075 0.059 0.070  4.563  0.091  0.086 1 
 4141587 1.244 0.056 0.072 11.337  0.152  0.262 2 
 4141698 1.126 0.030 0.049  7.788  0.067  0.173 1 
 4141815 1.608 0.060 0.067 11.195  0.183  0.136 2 
 4143334 1.208 0.048 0.076 10.885  0.153  0.231 2 
 4143460 1.611 0.149 0.106 11.695  0.458  0.237 2 
 4143467 0.914 0.054 0.031  7.889  0.175  0.090 1 
 4143913 2.094 0.094 0.166 11.292  0.225  0.577 2 
 4144103 1.317 0.056 0.075 10.916  0.127  0.236 2 
 4144796 1.722 0.106 0.154 11.265  0.233  0.423 2 
 4144873 1.069 0.063 0.054  8.529  0.189  0.156 1 
 4147838 0.942 0.056 0.079  9.220  0.205  0.272 1 
 4147928 1.309 0.037 0.046  4.598  0.041  0.060 1 
 4147993 1.341 0.031 0.034  4.499  0.039  0.049 1 
 4148276 1.738 0.179 0.200 11.670  0.518  0.544 2 
 4148624 1.145 0.045 0.045 10.797  0.189  0.154 2 
 4149468 1.253 0.053 0.048  4.145  0.071  0.045 1 
 4149966 2.161 0.021 0.017  9.774  0.033  0.044 2 
 4149982 2.130 0.096 0.043 12.893  0.233  0.044 2 
 4155520 1.574 0.059 0.080 10.948  0.181  0.124 2 
 4155571 1.467 0.102 0.096 14.300  0.276  0.433 1 
 4155672 1.072 0.050 0.045  7.643  0.185  0.066 1 
 4156189 1.219 0.058 0.055  9.031  0.137  0.204 1 
 4156944 0.854 0.138 0.137 10.102  0.832  0.603 2 
 4157276 1.424 0.060 0.190 11.079  0.180  0.542 2 
 4157282 1.555 0.121 0.128 19.754  0.776  0.431 1 
 4157441 1.011 0.051 0.058 10.669  0.202  0.222 2 
 4157786 1.281 0.049 0.055  9.520  0.149  0.139 1 
 4158018 1.088 0.051 0.039  7.651  0.150  0.069 1 
 4159205 1.863 0.221 0.089 13.654  0.549  0.297 2 
 4159623 0.972 0.062 0.068 10.856  0.276  0.262 2 
 4159982 1.089 0.039 0.045  9.410  0.151  0.104 1 
 4160484 1.152 0.052 0.057 10.845  0.208  0.226 2 
 4161005 0.838 0.083 0.209  9.994  0.482  0.828 2 
 4161303 1.076 0.176 0.219 12.012  0.760  0.827 2 
 4161524 0.993 0.109 0.091 10.501  0.381  0.303 2 
 4164236 1.284 0.041 0.059 10.960  0.149  0.184 2 
 4164372 1.619 0.170 0.120 12.254  0.463  0.403 2 
 4164397 1.056 0.062 0.055 10.821  0.301  0.240 2 
 4164464 1.178 0.036 0.037  4.726  0.070  0.032 1 
 4164910 1.376 0.048 0.067 10.970  0.159  0.197 2 
 4164987 1.048 0.077 0.081 10.639  0.229  0.334 2 
 4165109 1.773 0.172 0.214 17.442  0.664  0.719 1 
 4165204 1.066 0.161 0.164 11.358  0.711  0.663 2 
 4165506 1.535 0.073 0.098 11.121  0.184  0.279 2 
 4165711 1.258 0.055 0.028  7.947  0.129  0.100 1 
 4165776 1.661 0.071 0.097 11.187  0.129  0.286 2 
 4165961 1.190 0.169 0.474 11.791  0.875  1.988 2 
 4166126 1.123 0.093 0.074 10.969  0.356  0.258 2 
 4166240 1.005 0.036 0.021  4.015  0.064  0.030 1 
 4166422 2.137 0.038 0.040  9.704  0.102  0.166 2 
 4168541 1.355 0.055 0.066 10.902  0.207  0.146 2 
 4168909 1.244 0.049 0.070  5.491  0.083  0.095 1 
 4169130 1.390 0.072 0.067 11.155  0.218  0.216 2 
 4169209 1.392 0.062 0.071 10.974  0.197  0.194 2 
 4169517 2.073 0.027 0.069 10.187  0.073  0.122 2 
 4169603 1.223 0.125 0.098  4.335  0.135  0.140 1 
 4169773 1.397 0.063 0.070  5.677  0.085  0.074 1 
 4170406 1.395 0.108 0.178 11.021  0.211  0.671 2 
 4171788 1.276 0.047 0.017  6.821  0.082  0.047 1 
 4172081 1.123 0.046 0.044 10.823  0.238  0.181 2 
 4172148 1.469 0.070 0.061  5.599  0.098  0.118 1 
 4172176 1.265 0.068 0.171 10.961  0.186  0.517 2 
 4172283 1.376 0.044 0.081  8.998  0.107  0.110 1 
 4172861 0.868 0.187 0.136 10.201  1.002  0.573 2 
 4173198 1.131 0.058 0.079 10.814  0.233  0.227 2 
 4173334 1.569 0.050 0.107  6.551  0.120  0.096 1 
 4173757 1.165 0.194 0.268 11.090  0.490  0.896 2 
 4174495 1.470 0.138 0.151  9.610  0.265  0.363 1 
 4174996 1.026 0.031 0.029  5.264  0.057  0.048 1 
 4175001 1.174 0.077 0.117 10.905  0.245  0.418 2 
 4176078 1.166 0.060 0.058  9.560  0.192  0.156 1 
 4176382 1.245 0.144 0.172 11.910  0.511  0.547 1 
 4177025 0.679 0.058 0.121 19.346  0.576  1.261 1 
 4177216 1.229 0.045 0.051 10.822  0.150  0.155 2 
 4177811 2.247 0.218 0.836 16.127  0.876  1.937 2 
 4177878 1.023 0.130 0.106 10.614  0.417  0.387 2 
 4177987 1.677 0.117 0.157 11.127  0.204  0.519 2 
 4179233 1.303 0.115 0.255 11.009  0.256  0.949 2 
 4179984 1.056 0.059 0.079 10.791  0.284  0.364 2 
 4180265 3.031 1.194 0.311 18.271  3.493  0.797 2 
 4180705 2.195 0.054 0.234 10.006  0.096  0.381 2 
 4180816 1.165 0.136 0.121 11.987  0.622  0.608 2 
 4180820 2.570 0.211 0.114  9.555  0.304  0.155 2 
 4180903 1.932 0.024 0.030 10.693  0.073  0.082 2 
 4180939 2.114 0.031 0.106 10.484  0.060  0.158 2 
 4241238 1.184 0.062 0.039  4.518  0.072  0.048 1 
 4241369 2.032 0.029 0.037 10.454  0.065  0.077 2 
 4241405 1.050 0.056 0.060 10.848  0.267  0.255 2 
 4242393 0.862 0.161 0.221 10.330  0.708  0.706 2 
 4242705 0.980 0.092 0.076 16.404  0.574  0.452 1 
 4242737 1.616 0.067 0.073 10.599  0.084  0.244 1 
 4243284 0.960 0.188 0.264 25.166  2.555  3.199 1 
 4243796 1.333 0.041 0.028 10.898  0.070  0.129 2 
 4243803 2.337 0.321 0.661 22.654  1.177  2.120 1 
 4244274 1.223 0.034 0.043  8.518  0.070  0.118 1 
 4244656 1.365 0.085 0.110 11.928  0.302  0.420 2 
 4244973 2.710 0.283 0.384 13.092  0.596  0.689 2 
 4245297 1.020 0.055 0.067 10.600  0.207  0.302 2 
 4246481 1.615 0.056 0.072 11.103  0.147  0.140 2 
 4246729 1.204 0.050 0.050  9.863  0.113  0.178 1 
 4247831 1.209 0.082 0.095 11.096  0.254  0.315 2 
 4247970 1.301 0.071 0.069  8.141  0.190  0.154 1 
 4248675 0.916 0.069 0.053 10.498  0.459  0.315 2 
 4249128 1.532 0.035 0.048 11.107  0.093  0.155 2 
 4249242 3.113 1.104 0.357 16.246  3.045  0.991 2 
 4249357 1.150 0.065 0.071  9.121  0.200  0.185 1 
 4252080 1.019 0.193 0.330 22.779  1.650  2.585 1 
 4252461 1.226 0.045 0.056  9.746  0.115  0.132 1 
 4252848 1.055 0.038 0.045  5.312  0.090  0.066 1 
 4253026 1.351 0.055 0.063 11.053  0.212  0.165 2 
 4253429 1.192 0.029 0.043  7.415  0.051  0.083 1 
 4253540 1.415 0.065 0.061  8.061  0.134  0.145 1 
 4253573 1.067 0.086 0.098 10.954  0.284  0.376 2 
 4254250 1.060 0.174 0.042 10.649  0.484  0.359 2 
 4254422 0.866 0.053 0.048  9.863  0.281  0.279 2 
 4254540 1.695 0.118 0.166 11.309  0.279  0.624 2 
 4254688 1.224 0.086 0.071 13.867  0.264  0.335 2 
 4254773 1.030 0.084 0.098 10.613  0.252  0.378 2 
 4254983 1.355 0.089 0.088  4.440  0.106  0.100 1 
 4255519 1.058 0.069 0.116 10.998  0.263  0.485 2 
 4260882 0.960 0.096 0.162 10.742  0.468  0.778 2 
 4260884 3.056 0.346 0.231 14.150  0.646  0.428 2 
 4261028 1.025 0.183 0.284 11.729  0.780  1.132 2 
 4261057 1.323 0.078 0.081  9.527  0.202  0.206 1 
 4261170 1.244 0.063 0.056  9.794  0.162  0.141 1 
 4261242 1.499 0.066 0.078  6.853  0.106  0.164 1 
 4261269 1.512 0.046 0.050  7.255  0.080  0.125 1 
 4261579 0.896 0.052 0.052  9.328  0.181  0.204 1 
 4261757 1.532 0.107 0.128 11.451  0.267  0.377 2 
 4261808 1.149 0.057 0.060 10.694  0.204  0.177 1 
 4261881 1.020 0.044 0.039  7.755  0.125  0.111 1 
 4262061 1.663 0.088 0.053  9.695  0.132  0.174 1 
 4262239 1.316 0.049 0.063  9.250  0.090  0.154 1 
 4262252 1.232 0.029 0.038  5.295  0.047  0.041 1 
 4262505 1.404 0.045 0.048  7.299  0.076  0.093 1 
 4263398 1.085 0.065 0.037 11.245  0.290  0.098 2 
 4263846 1.081 0.071 0.055  8.345  0.197  0.126 1 
 4263878 1.182 0.036 0.040  9.222  0.140  0.086 1 
 4263884 1.256 0.049 0.222 10.920  0.164  0.867 2 
 4264750 0.713 0.041 0.063 10.048  0.232  0.326 2 
 4264884 1.169 0.046 0.071 11.178  0.191  0.226 2 
 4265434 1.085 0.034 0.045  6.078  0.069  0.078 1 
 4265786 1.130 0.043 0.042  5.364  0.068  0.088 1 
 4268898 1.444 0.072 0.057  7.301  0.113  0.151 1 
 4269030 1.232 0.048 0.068 11.057  0.146  0.258 2 
 4269096 1.057 0.273 0.475 18.674  2.548  3.570 1 
 4269252 1.397 0.066 0.090 12.062  0.281  0.252 2 
 4269256 0.791 0.082 0.120 10.499  0.385  0.515 2 
 4269391 1.651 0.064 0.066 12.032  0.199  0.110 2 
 4269457 1.284 0.063 0.096 11.369  0.228  0.334 2 
 4269534 1.348 0.066 0.082  9.306  0.149  0.155 1 
 4269766 1.370 0.055 0.070 11.074  0.149  0.163 2 
 4270132 1.803 0.093 0.258  5.391  0.091  0.285 1 
 4270423 0.950 0.045 0.033  7.942  0.143  0.084 1 
 4271033 1.769 0.047 0.095 11.189  0.157  0.239 2 
 4271039 1.101 0.034 0.042  8.925  0.121  0.090 1 
 4271855 1.403 0.049 0.055 11.011  0.149  0.141 2 
 4273491 3.111 0.189 0.179 12.054  0.255  0.282 1 
 4273669 1.353 0.069 0.088 11.042  0.154  0.291 2 
 4274536 1.149 0.068 0.067  4.193  0.067  0.087 1 
 4274601 1.102 0.033 0.018  4.827  0.040  0.028 1 
 4274660 1.184 0.164 0.390 11.669  0.797  1.653 2 
 4274759 2.365 0.053 0.061  8.566  0.073  0.077 2 
 4275073 1.198 0.075 0.079 11.572  0.283  0.301 2 
 4275220 1.223 0.051 0.059 11.077  0.107  0.189 2 
 4275434 2.113 0.112 0.067 12.525  0.203  0.240 2 
 4275586 1.227 0.052 0.085 11.044  0.172  0.327 2 
 4275625 1.406 0.153 0.143 12.322  0.673  0.488 2 
 4275851 1.240 0.050 0.067 10.825  0.142  0.216 2 
 4276070 1.778 0.065 0.072 11.626  0.214  0.148 2 
 4276513 1.130 0.050 0.054 10.785  0.242  0.194 2 
 4276609 0.958 0.131 0.087 10.417  0.466  0.268 2 
 4276837 1.279 0.039 0.053  6.444  0.041  0.104 1 
 4276893 1.081 0.130 0.188 10.818  0.450  0.981 2 
 4276902 1.034 0.049 0.064 10.691  0.237  0.304 2 
 4276921 1.404 0.155 0.187 12.144  0.553  0.569 2 
 4277245 1.546 0.205 0.129 11.935  0.750  0.357 2 
 4277451 1.405 0.061 0.084  9.204  0.133  0.150 1 
 4278269 1.257 0.091 0.292 11.098  0.291  0.980 2 
 4279009 1.060 0.024 0.032  3.975  0.044  0.049 1 
 4279165 1.883 0.040 0.051 10.972  0.083  0.110 2 
 4279700 1.359 0.075 0.073 12.347  0.301  0.197 1 
 4280043 1.459 0.064 0.140 11.088  0.171  0.401 2 
 4280299 1.530 0.047 0.059  5.713  0.079  0.073 1 
 4280424 1.413 0.040 0.081  6.351  0.051  0.108 1 
 4281123 2.209 0.070 0.151  9.229  0.105  0.225 2 
 4281265 1.287 0.051 0.058 11.007  0.205  0.206 2 
 4281310 1.612 0.071 0.073 11.048  0.195  0.118 2 
 4281362 1.600 0.102 0.142 11.191  0.256  0.335 2 
 4281420 1.643 0.129 0.102 11.941  0.357  0.344 2 
 4281490 1.923 0.026 0.030 10.921  0.052  0.059 2 
 4281702 1.039 0.076 0.107 10.699  0.270  0.431 2 
 4281847 2.241 0.029 0.148  9.394  0.068  0.234 2 
 4281948 2.916 0.106 0.069 11.122  0.169  0.097 2 
 4282111 3.452 0.268 0.097 15.549  0.446  0.360 2 
 4282310 1.126 0.031 0.036  4.936  0.031  0.083 1 
 4282478 1.175 0.114 0.134  8.719  0.316  0.374 1 
 4282760 1.170 0.068 0.090 11.672  0.263  0.256 2 
 4283099 1.275 0.084 0.291 10.979  0.227  1.110 2 
 4283451 2.218 0.050 0.164  9.974  0.077  0.242 2 
 4283484 0.735 0.032 0.042  9.173  0.188  0.224 2 
 4283517 1.011 0.148 0.134 11.706  0.678  0.638 2 
 4283801 1.254 0.049 0.052  4.274  0.054  0.076 1 
 4284099 2.456 0.510 0.629 11.947  0.931  1.062 2 
 4284170 1.252 0.139 0.119  8.265  0.318  0.294 1 
 4284281 1.789 0.084 0.110 11.713  0.314  0.212 1 
 4284367 1.344 0.075 0.088 10.995  0.220  0.223 2 
 4284581 1.671 0.047 0.060 11.201  0.114  0.171 2 
 4284739 1.212 0.043 0.054 10.832  0.150  0.178 2 
 4285453 1.288 0.128 0.246 11.025  0.294  0.800 2 
 4345370 0.950 0.041 0.036  9.938  0.157  0.119 1 
 4345809 1.191 0.072 0.175 11.559  0.352  0.713 2 
 4346266 0.818 0.096 0.123 19.922  0.926  1.159 1 
 4346319 1.826 0.047 0.060 11.608  0.140  0.167 2 
 4346339 1.449 0.068 0.050  4.950  0.057  0.092 1 
 4346893 1.313 0.075 0.047 11.586  0.278  0.164 2 
 4346908 1.179 0.028 0.050  4.605  0.051  0.041 1 
 4346953 1.611 0.157 0.177 14.426  0.536  0.597 1 
 4346971 1.384 0.078 0.069  9.639  0.197  0.174 1 
 4347652 1.479 0.092 0.084  4.387  0.072  0.117 1 
 4348513 0.980 0.044 0.036  6.006  0.083  0.070 1 
 4348593 3.134 0.196 0.129 13.051  0.387  0.221 2 
 4348666 1.361 0.059 0.077  5.000  0.077  0.077 1 
 4349133 1.041 0.203 0.334 12.607  1.195  1.594 2 
 4349710 0.928 0.043 0.043  8.581  0.152  0.145 1 
 4350501 1.511 0.046 0.076  6.044  0.093  0.104 1 
 4351307 0.973 0.105 0.096  6.097  0.288  0.272 1 
 4352550 0.890 0.074 0.074 10.682  0.357  0.379 2 
 4354760 1.296 0.030 0.027  5.423  0.062  0.047 1 
 4355057 1.123 0.053 0.038  5.674  0.089  0.079 1 
 4355160 1.436 0.067 0.061  4.920  0.085  0.109 1 
 4355484 1.197 0.028 0.040  6.021  0.073  0.064 1 
 4355733 1.143 0.065 0.061 10.822  0.274  0.169 2 
 4355819 0.807 0.054 0.050  9.690  0.265  0.245 2 
 4355900 2.821 0.217 0.182 11.224  0.332  0.301 2 
 4356390 1.266 0.034 0.049 10.842  0.110  0.125 2 
 4356456 1.274 0.056 0.051  6.572  0.126  0.107 1 
 4356490 1.192 0.041 0.059  5.279  0.037  0.086 1 
 4356903 1.288 0.073 0.128 11.368  0.275  0.593 2 
 4356964 1.285 0.045 0.045 10.786  0.104  0.118 2 
 4357090 2.104 0.018 0.032  9.752  0.029  0.055 2 
 4357170 1.183 0.059 0.034  7.684  0.185  0.037 1 
 4357362 1.621 0.047 0.042  5.527  0.036  0.030 1 
 4357381 1.051 0.043 0.051  8.342  0.163  0.157 1 
 4357390 1.414 0.093 0.116 18.315  0.416  0.651 1 
 4357417 1.066 0.219 0.223 10.926  0.650  0.864 2 
 4357662 1.375 0.092 0.104  9.975  0.231  0.257 1 
 4358522 1.255 0.239 0.564 11.095  0.553  1.882 2 
 4358564 1.322 0.074 0.074 11.690  0.247  0.289 2 
 4358581 1.689 0.065 0.054 11.107  0.097  0.132 2 
 4358853 1.167 0.054 0.059  9.382  0.178  0.141 1 
 4359478 1.906 0.091 0.067 13.659  0.264  0.174 2 
 4359582 1.841 0.145 0.295  5.834  0.150  0.319 1 
 4359676 0.715 0.068 0.138  9.261  0.435  0.860 2 
 4360072 1.074 0.061 0.079 10.823  0.245  0.332 2 
 4365132 1.208 0.049 0.074  6.605  0.050  0.123 1 
 4365609 1.218 0.036 0.053 10.880  0.136  0.175 2 
 4365782 1.111 0.066 0.066  8.237  0.192  0.136 1 
 4366111 1.057 0.071 0.075 10.852  0.282  0.298 2 
 4366351 1.221 0.048 0.048  8.767  0.086  0.159 1 
 4366624 1.084 0.034 0.029  6.534  0.094  0.036 1 
 4366669 0.822 0.111 0.206 11.221  0.788  1.376 2 
 4366731 1.377 0.168 0.150 11.984  0.619  0.488 2 
 4366812 2.122 0.094 0.272 10.436  0.262  0.492 2 
 4366880 2.102 0.040 0.030 10.276  0.059  0.075 2 
 4366888 1.381 0.062 0.084  5.515  0.103  0.107 1 
 4367337 1.365 0.055 0.040  7.060  0.097  0.071 1 
 4367648 1.102 0.048 0.052  6.761  0.110  0.120 1 
 4367650 1.342 0.063 0.079 11.065  0.161  0.293 2 
 4370502 1.430 0.088 0.094 10.962  0.207  0.197 2 
 4370521 1.871 0.130 0.101 12.332  0.370  0.274 2 
 4370528 2.169 0.000 0.018  9.899  0.000  0.033 2 
 4370590 1.098 0.045 0.057  7.597  0.121  0.157 1 
 4370592 3.240 0.156 0.164 14.660  0.289  0.293 2 
 4370730 0.961 0.026 0.031  4.681  0.046  0.048 1 
 4370787 1.305 0.073 0.110 11.383  0.280  0.516 2 
 4371406 1.081 0.040 0.060  9.145  0.119  0.173 1 
 4371484 2.264 0.107 0.482 10.037  0.417  0.709 2 
 4371562 1.467 0.205 0.352 26.724  1.927  2.374 1 
 4371602 1.334 0.112 0.136  6.609  0.237  0.231 1 
 4371615 2.035 0.130 0.145  9.447  0.234  0.096 1 
 4371954 1.272 0.000 0.001  9.680  0.000  0.021 2 
 4371997 1.181 0.049 0.054 10.824  0.134  0.213 2 
 4372082 3.011 0.102 0.049 11.254  0.162  0.108 2 
 4372930 2.995 0.270 0.154 15.935  0.667  0.192 2 
 4373139 1.297 0.062 0.060 11.009  0.216  0.193 2 
 4373583 1.493 0.070 0.057  7.158  0.095  0.134 1 
 4374106 1.275 0.148 0.159 16.969  0.769  0.765 1 
 4374169 1.988 0.140 0.107 12.209  0.332  0.213 2 
 4374214 0.824 0.087 0.096 10.116  0.440  0.429 2 
 4374441 1.176 0.078 0.195 10.873  0.227  0.840 2 
 4374922 0.953 0.117 0.134 10.339  0.534  0.552 1 
 4376346 2.054 0.024 0.030 10.454  0.054  0.060 2 
 4376624 1.380 0.137 0.247 11.337  0.457  0.828 2 
 4376913 1.319 0.042 0.058  6.546  0.051  0.119 1 
 4376967 1.609 0.196 0.197 11.226  0.284  0.584 2 
 4377436 1.124 0.076 0.089 11.822  0.323  0.340 1 
 4378405 1.664 0.092 1.314 11.342  0.308  3.831 2 
 4378473 1.268 0.089 0.066 13.919  0.359  0.320 1 
 4378940 1.434 0.197 0.210 10.115  0.537  0.515 1 
 4379098 1.130 0.047 0.063 10.792  0.191  0.187 2 
 4379850 2.115 0.023 0.144 10.462  0.081  0.203 2 
 4380685 1.388 0.094 0.156 11.182  0.322  0.582 2 
 4380775 0.908 0.140 0.144 23.165  1.430  1.493 1 
 4381518 1.568 0.049 0.080 11.067  0.163  0.157 2 
 4381519 1.834 0.103 0.111  7.682  0.144  0.168 1 
 4381604 1.920 0.140 0.108 11.697  0.357  0.210 2 
 4381719 3.267 0.321 0.122 14.089  0.662  0.181 2 
 4382539 1.203 0.062 0.058 10.801  0.153  0.160 2 
 4383106 1.201 0.119 0.091  8.297  0.329  0.281 1 
 4383388 1.225 0.064 0.063  9.622  0.139  0.204 1 
 4383402 1.783 0.087 0.075 11.545  0.298  0.177 2 
 4385002 2.135 0.038 0.080  9.598  0.064  0.124 2 
 4385568 1.407 0.076 0.068  7.932  0.142  0.169 1 
 4385644 1.385 0.049 0.056  6.673  0.082  0.091 1 
 4386132 1.808 0.068 0.087 11.207  0.194  0.358 2 
 4387396 1.367 0.088 0.146 11.903  0.367  0.570 2 
 4443364 1.233 0.063 0.062  6.473  0.110  0.102 1 
 4445549 1.039 0.022 0.021  4.159  0.030  0.050 1 
 4445711 1.286 0.036 0.040 10.775  0.101  0.124 2 
 4445966 1.372 0.138 0.162  4.134  0.138  0.155 1 
 4445989 1.220 0.052 0.039  4.043  0.042  0.046 1 
 4446029 1.480 0.308 0.292 13.666  1.013  0.838 2 
 4446181 0.981 0.074 0.060 10.441  0.268  0.183 2 
 4446215 1.377 0.046 0.053  4.972  0.057  0.052 1 
 4446405 1.515 0.081 0.085  9.275  0.195  0.185 1 
 4446576 1.090 0.068 0.065 10.737  0.227  0.300 2 
 4446637 1.103 0.076 0.077  4.695  0.161  0.145 1 
 4446657 0.933 0.065 0.071 10.411  0.285  0.304 2 
 4446714 0.739 0.046 0.049  9.487  0.241  0.265 2 
 4447974 1.227 0.048 0.052  8.559  0.109  0.123 1 
 4448004 2.225 0.129 0.450 10.940  0.430  0.966 2 
 4448022 1.574 0.086 0.129 11.730  0.260  0.346 1 
 4448277 1.223 0.135 0.347 11.417  0.460  1.229 2 
 4448636 1.357 0.052 0.065 11.498  0.174  0.262 2 
 4448777 1.080 0.055 0.045  4.060  0.084  0.039 1 
 4454123 1.750 0.113 0.124 14.596  0.424  0.377 1 
 4454278 1.333 0.129 0.188 11.236  0.365  0.707 2 
 4454395 1.252 0.132 0.203 10.983  0.265  0.664 2 
 4454486 1.478 0.084 0.055  5.653  0.110  0.108 1 
 4454505 1.162 0.041 0.041  6.446  0.094  0.088 1 
 4455406 1.941 0.048 0.195 11.240  0.104  0.361 2 
 4455528 0.948 0.088 0.123 11.370  0.462  0.615 2 
 4455542 0.992 0.039 0.040 10.435  0.150  0.131 2 
 4455762 1.295 0.039 0.036  4.581  0.038  0.042 1 
 4455785 1.779 0.162 0.165 11.707  0.421  0.405 2 
 4455880 1.103 0.048 0.049 10.735  0.211  0.156 2 
 4456045 1.472 0.141 0.186 10.338  0.361  0.414 1 
 4456739 1.396 0.055 0.103 11.287  0.264  0.235 2 
 4456934 1.131 0.068 0.075 11.238  0.247  0.273 2 
 4457200 1.729 0.108 0.141 11.536  0.193  0.373 2 
 4457327 0.989 0.180 0.162 10.881  0.713  0.620 2 
 4457331 1.297 0.074 0.063  7.588  0.164  0.115 1 
 4457335 1.170 0.073 0.164 11.329  0.355  0.631 2 
 4457349 1.334 0.101 0.200 11.205  0.332  0.723 2 
 4457395 1.238 0.033 0.054 11.017  0.097  0.185 2 
 4457632 1.385 0.049 0.059  6.413  0.074  0.083 1 
 4457761 1.991 0.025 0.032 10.885  0.050  0.052 2 
 4457852 1.328 0.075 0.110  4.558  0.105  0.112 1 
 4457891 1.080 0.056 0.075 10.763  0.265  0.379 2 
 4458118 1.032 0.046 0.052  4.079  0.068  0.079 1 
 4458749 0.862 0.052 0.078 10.485  0.276  0.393 2 
 4459025 1.384 0.040 0.059 10.917  0.150  0.163 2 
 4459331 1.039 0.034 0.027  4.245  0.047  0.055 1 
 4459359 1.161 0.030 0.030  4.057  0.046  0.029 1 
 4459408 1.223 0.062 0.057  9.900  0.207  0.117 1 
 4459456 1.202 0.032 0.044 10.826  0.131  0.151 2 
 4459786 1.694 0.059 0.063 11.201  0.111  0.215 2 
 4459963 0.775 0.054 0.058  9.955  0.316  0.347 2 
 4460015 0.961 0.180 0.130 10.596  0.654  0.420 2 
 4464180 1.196 0.044 0.045 10.920  0.139  0.156 2 
 4464406 0.948 0.028 0.030  4.042  0.044  0.046 1 
 4465224 0.844 0.058 0.068 11.399  0.301  0.345 1 
 4465237 1.227 0.046 0.054  9.374  0.126  0.150 1 
 4465516 1.066 0.052 0.059  4.183  0.084  0.069 1 
 4466077 0.873 0.065 0.062 10.217  0.289  0.271 2 
 4466582 1.091 0.033 0.033  5.644  0.062  0.060 1 
 4469204 1.069 0.029 0.022  4.849  0.043  0.037 1 
 4469317 0.980 0.022 0.024  6.206  0.060  0.050 1 
 4469602 1.734 0.105 0.095 13.517  0.412  0.189 1 
 4469736 0.841 0.110 0.099 10.217  0.442  0.371 2 
 4469756 0.899 0.027 0.032  6.298  0.073  0.077 1 
 4469886 1.953 0.025 0.058 10.597  0.050  0.094 2 
 4469897 1.401 0.075 0.077 11.001  0.230  0.179 2 
 4470280 1.513 0.063 0.063  8.056  0.123  0.138 1 
 4470309 1.807 0.160 0.140 11.664  0.590  0.412 2 
 4470597 2.423 0.045 0.071  8.723  0.061  0.088 2 
 4470665 1.269 0.062 0.089  4.577  0.084  0.097 1 
 4470796 1.239 0.048 0.105 11.037  0.143  0.350 2 
 4470809 1.274 0.034 0.056 10.848  0.106  0.142 2 
 4470856 1.347 0.092 0.100 11.673  0.314  0.341 2 
 4471034 0.963 0.128 0.117 10.644  0.494  0.395 2 
 4471217 1.119 0.035 0.043  5.903  0.060  0.082 1 
 4471425 1.122 0.093 0.103 11.337  0.318  0.445 2 
 4471503 1.261 0.073 0.162 11.027  0.246  0.704 2 
 4471557 1.451 0.041 0.086 10.952  0.099  0.263 2 
 4471811 1.552 0.044 0.093  9.093  0.134  0.106 1 
 4471821 1.189 0.072 0.146 10.954  0.237  0.622 2 
 4472610 2.390 0.080 0.104  8.613  0.106  0.130 2 
 4472726 1.094 0.067 0.059 10.790  0.253  0.299 2 
 4472729 1.028 0.023 0.022  3.982  0.039  0.034 1 
 4472896 1.331 0.077 0.086 11.336  0.237  0.323 2 
 4473030 1.388 0.120 0.103  4.935  0.166  0.168 1 
 4473473 1.744 0.102 0.085 14.012  0.376  0.236 1 
 4473653 0.940 0.036 0.052  4.927  0.085  0.105 1 
 4473750 2.651 0.476 0.221 10.945  0.753  0.437 2 
 4473887 1.224 0.047 0.092 10.932  0.166  0.318 2 
 4473919 1.173 0.192 0.191  8.265  0.627  0.619 1 
 4474373 1.305 0.089 0.208 11.267  0.363  0.774 2 
 4474383 1.873 0.068 0.207 11.489  0.197  0.494 2 
 4474696 1.208 0.076 0.071  8.179  0.178  0.171 1 
 4475643 0.977 0.029 0.027  5.494  0.059  0.048 1 
 4475934 1.574 0.125 0.137 11.434  0.301  0.326 2 
 4476052 1.814 0.044 0.081 11.054  0.098  0.210 2 
 4476237 1.004 0.082 0.094 10.730  0.317  0.359 2 
 4476248 1.078 0.028 0.026  5.068  0.048  0.035 1 
 4476422 2.196 0.019 0.069  9.697  0.048  0.102 2 
 4476423 1.929 0.016 0.019 11.115  0.046  0.039 2 
 4476740 1.035 0.222 0.514 11.406  0.898  1.909 2 
 4476746 1.019 0.071 0.103 10.675  0.274  0.486 2 
 4476783 1.812 0.110 0.071 13.005  0.380  0.153 2 
 4477337 1.302 0.050 0.032  4.962  0.063  0.036 1 
 4477345 1.155 0.104 0.300 11.029  0.393  1.159 2 
 4477436 0.944 0.222 0.177 10.362  0.919  0.543 2 
 4477926 1.395 0.056 0.052 10.936  0.176  0.115 2 
 4478615 1.042 0.045 0.051  6.649  0.096  0.141 1 
 4478812 1.627 0.101 0.103 12.409  0.317  0.270 2 
 4479314 1.898 0.218 0.189 18.555  0.881  0.674 1 
 4479806 1.095 0.057 0.062  8.614  0.149  0.195 1 
 4479889 1.910 0.033 0.042 10.910  0.064  0.081 2 
 4480358 0.770 0.095 0.120 17.434  0.812  0.911 1 
 4480583 1.492 0.104 0.136 11.008  0.183  0.310 2 
 4480938 1.585 0.167 0.133 12.269  0.437  0.335 2 
 4481144 1.598 0.069 0.067  7.154  0.116  0.101 1 
 4481270 2.256 0.081 0.332  9.839  0.119  0.479 2 
 4481621 1.305 0.064 0.077 11.818  0.195  0.285 1 
 4481622 1.400 0.103 0.104 18.212  0.435  0.683 1 
 4481666 1.347 0.080 0.074  7.799  0.192  0.122 1 
 4482016 1.061 0.047 0.042  3.766  0.063  0.050 1 
 4482917 1.135 0.213 0.186  7.699  0.525  0.497 1 
 4484901 1.838 0.053 0.057 11.165  0.115  0.128 2 
 4484996 2.477 0.266 0.312 12.078  0.540  0.653 2 
 4489185 1.262 0.053 0.040  6.702  0.121  0.103 1 
 4489527 1.061 0.077 0.082 10.735  0.268  0.333 2 
 4540698 1.202 0.046 0.072  6.611  0.061  0.128 1 
 4543229 1.113 0.051 0.050 12.360  0.254  0.176 1 
 4543371 2.251 0.035 0.083  8.883  0.057  0.123 2 
 4544082 1.018 0.042 0.030  5.254  0.070  0.063 1 
 4545184 1.069 0.052 0.058 10.735  0.185  0.239 2 
 4545213 1.126 0.252 0.272 11.094  0.633  0.879 2 
 4545474 1.701 0.103 0.096 12.368  0.215  0.303 1 
 4545476 0.639 0.000 0.000  5.403  0.000  0.000 2 
 4545532 1.540 0.253 0.113 12.394  0.742  0.297 2 
 4545619 0.774 0.065 0.120  9.398  0.375  0.745 2 
 4546625 1.214 0.047 0.039 11.015  0.103  0.112 2 
 4548084 1.197 0.099 0.105  8.540  0.309  0.339 1 
 4548450 1.238 0.047 0.092 10.907  0.144  0.313 2 
 4548530 0.799 0.043 0.044 11.814  0.211  0.233 2 
 4548564 1.059 0.030 0.048  7.968  0.076  0.113 1 
 4550935 0.795 0.107 0.183 10.729  0.742  1.255 2 
 4551412 1.388 0.115 0.098 10.556  0.305  0.291 1 
 4552198 1.159 0.053 0.074 10.340  0.213  0.189 1 
 4552411 1.466 0.045 0.039  7.185  0.097  0.097 1 
 4552514 1.129 0.073 0.104 11.194  0.278  0.354 2 
 4553631 1.517 0.065 0.086  9.643  0.148  0.222 1 
 4553643 1.238 0.078 0.051  9.907  0.207  0.130 1 
 4553892 1.252 0.052 0.068 10.081  0.149  0.209 1 
 4554044 1.493 0.060 0.087 11.733  0.152  0.242 2 
 4554148 1.123 0.053 0.065 10.773  0.231  0.196 2 
 4554198 1.436 0.043 0.054  6.157  0.062  0.065 1 
 4554222 1.211 0.033 0.038 10.803  0.113  0.126 2 
 4554351 1.107 0.056 0.062 10.769  0.233  0.227 2 
 4554420 1.458 0.085 0.164 11.425  0.252  0.450 2 
 4554437 1.021 0.282 0.140 10.781  1.292  0.543 2 
 4554780 1.165 0.081 0.077  8.677  0.215  0.211 1 
 4554981 0.968 0.046 0.065 10.722  0.196  0.226 1 
 4555456 0.806 0.065 0.127 19.360  0.639  1.045 1 
 4555699 1.031 0.054 0.050 10.860  0.248  0.205 2 
 4555734 1.059 0.038 0.034  4.805  0.060  0.053 1 
 4556465 1.185 0.045 0.054 11.098  0.144  0.123 2 
 4556646 1.299 0.037 0.069  9.115  0.060  0.163 1 
 4556659 0.847 0.070 0.044  9.510  0.317  0.241 2 
 4557046 1.075 0.028 0.035  4.577  0.069  0.044 1 
 4557259 1.106 0.074 0.092 11.999  0.305  0.386 2 
 4557568 0.876 0.124 0.102 10.341  0.698  0.502 2 
 4557785 1.131 0.058 0.072 11.055  0.261  0.267 2 
 4557817 2.213 0.022 0.052  9.435  0.045  0.083 2 
 4562675 3.144 0.157 0.067 12.615  0.220  0.119 2 
 4562892 0.839 0.118 0.204 11.185  0.772  1.225 2 
 4562939 1.013 0.178 0.159 10.642  0.600  0.516 2 
 4565627 1.259 0.428 0.482  9.262  1.716  1.508 1 
 4566045 1.293 0.077 0.093  9.055  0.202  0.228 1 
 4566232 1.054 0.044 0.023  5.867  0.081  0.056 1 
 4566654 1.140 0.054 0.044 10.939  0.265  0.214 2 
 4566730 0.991 0.086 0.071 10.823  0.336  0.270 2 
 4567014 1.306 0.134 0.164 11.472  0.354  0.534 2 
 4567028 1.071 0.052 0.047 10.859  0.193  0.199 2 
 4567173 1.786 0.061 0.103  8.058  0.094  0.168 1 
 4567182 1.165 0.038 0.042 10.769  0.110  0.171 2 
 4567191 1.272 0.063 0.042  9.276  0.187  0.148 1 
 4567326 1.351 0.118 0.113 12.941  0.455  0.285 1 
 4567430 1.178 0.053 0.049  5.474  0.106  0.062 1 
 4567853 1.166 0.070 0.121 11.276  0.255  0.461 2 
 4567952 1.245 0.057 0.108 10.966  0.197  0.420 2 
 4568173 1.112 0.063 0.066 10.791  0.249  0.192 2 
 4568343 1.238 0.048 0.051  5.121  0.074  0.083 1 
 4568362 2.120 0.222 0.706 11.415  0.547  1.727 2 
 4568378 1.808 0.418 1.850 14.628  1.540  5.702 2 
 4568734 1.214 0.101 0.152 11.381  0.372  0.659 2 
 4568771 1.197 0.064 0.065  5.380  0.111  0.119 1 
 4568872 1.035 0.033 0.036  8.781  0.113  0.101 1 
 4569298 1.420 0.054 0.077 11.530  0.231  0.201 2 
 4569691 1.200 0.067 0.231 10.868  0.187  1.012 2 
 4570120 2.255 0.058 0.162  9.179  0.086  0.236 2 
 4570232 0.729 0.069 0.099  9.532  0.334  0.449 2 
 4570234 1.275 0.084 0.148 10.914  0.178  0.536 2 
 4570419 1.335 0.071 0.085 13.038  0.323  0.199 1 
 4570555 1.265 0.045 0.014  4.677  0.056  0.034 1 
 4571226 1.555 0.038 0.052 11.063  0.150  0.162 2 
 4571235 1.154 0.115 0.108  9.004  0.334  0.352 1 
 4571324 1.457 0.097 0.070 10.235  0.178  0.221 1 
 4571402 1.415 0.081 0.208 11.029  0.191  0.531 2 
 4571448 1.158 0.025 0.028  4.212  0.053  0.036 1 
 4571650 1.460 0.057 0.036  5.258  0.054  0.051 1 
 4571777 1.229 0.095 0.082  7.926  0.220  0.207 1 
 4571903 1.192 0.037 0.037 10.758  0.141  0.145 2 
 4571962 2.166 0.605 0.341 31.851  3.926  2.101 1 
 4572225 1.408 0.055 0.054 10.942  0.145  0.114 2 
 4572371 1.481 0.102 0.082 10.497  0.253  0.249 1 
 4572779 0.965 0.081 0.082 10.787  0.451  0.423 2 
 4574474 1.202 0.087 0.138 11.306  0.287  0.554 2 
 4574601 1.412 0.073 0.204 11.238  0.193  0.614 2 
 4574621 2.056 0.047 0.052 10.567  0.084  0.088 2 
 4574857 1.035 0.051 0.077 10.649  0.205  0.378 2 
 4574876 1.301 0.066 0.077  9.766  0.271  0.181 1 
 4575396 0.913 0.062 0.057 13.155  0.392  0.367 2 
 4575420 1.411 0.051 0.072  8.732  0.068  0.135 1 
 4575645 1.409 0.093 0.124 11.462  0.459  0.471 2 
 4575766 1.166 0.038 0.043  4.782  0.079  0.044 1 
 4576092 1.069 0.123 0.095 10.987  0.384  0.291 2 
 4576217 1.119 0.072 0.093 11.041  0.369  0.389 2 
 4576632 1.106 0.081 0.088 11.071  0.268  0.285 2 
 4577048 1.252 0.133 0.141  9.382  0.368  0.351 1 
 4577784 1.509 0.091 0.084 12.263  0.231  0.313 2 
 4578246 2.200 0.029 0.059  9.496  0.064  0.104 2 
 4578390 1.019 0.082 0.100 10.652  0.275  0.411 2 
 4578488 1.040 0.050 0.061  8.619  0.171  0.168 1 
 4578825 2.233 0.038 0.117  9.290  0.088  0.183 2 
 4579125 1.040 0.095 0.083  7.695  0.256  0.223 1 
 4579338 1.404 0.079 0.134 10.965  0.199  0.422 2 
 4580159 1.284 0.053 0.034  5.388  0.051  0.080 1 
 4580189 1.674 0.095 0.090  9.438  0.092  0.270 1 
 4581415 1.260 0.108 0.137 11.927  0.494  0.644 2 
 4585010 1.569 0.041 0.101  8.578  0.103  0.124 1 
 4585508 1.418 0.101 0.113 12.038  0.341  0.312 2 
 4586384 1.298 0.052 0.052  5.830  0.112  0.082 1 
 4586817 1.266 0.037 0.044  5.173  0.044  0.059 1 
 4586875 1.156 0.062 0.054 11.604  0.247  0.207 2 
 4587050 1.270 0.061 0.045  4.807  0.110  0.039 1 
 4588236 2.365 0.086 0.102  8.572  0.138  0.143 2 
 4588755 1.296 0.055 0.059  4.819  0.076  0.078 1 
 4633131 1.473 0.076 0.073  6.694  0.143  0.137 1 
 4633238 1.687 0.120 0.115 12.268  0.241  0.415 2 
 4633249 0.711 0.047 0.066  9.072  0.303  0.364 2 
 4633376 1.180 0.090 0.036  5.498  0.140  0.029 1 
 4633706 0.955 0.054 0.053 12.689  0.284  0.259 2 
 4633721 1.267 0.064 0.054  8.050  0.131  0.133 1 
 4633774 0.989 0.057 0.059  4.482  0.105  0.100 1 
 4633907 1.070 0.047 0.044 10.935  0.171  0.163 2 
 4633909 0.954 0.065 0.042 10.463  0.309  0.281 2 
 4634108 1.164 0.040 0.054  8.609  0.110  0.101 1 
 4634310 1.330 0.075 0.088 11.381  0.245  0.337 2 
 4636731 1.183 0.077 0.089 13.408  0.338  0.289 1 
 4637699 0.962 0.044 0.036  7.648  0.141  0.088 1 
 4637793 1.235 0.048 0.066 10.995  0.160  0.182 1 
 4637939 1.228 0.058 0.047  8.048  0.088  0.131 1 
 4638317 1.131 0.075 0.080 11.757  0.280  0.294 1 
 4638467 1.071 0.044 0.061  3.959  0.061  0.082 1 
 4640537 1.280 0.046 0.054 11.209  0.166  0.168 2 
 4640930 1.425 0.072 0.059  5.210  0.085  0.063 1 
 4641634 1.111 0.059 0.051  8.733  0.167  0.120 1 
 4643888 1.830 0.047 0.059 11.054  0.106  0.132 2 
 4643982 1.199 0.014 0.045  5.666  0.019  0.061 1 
 4644509 0.824 0.035 0.039  9.857  0.215  0.258 2 
 4644573 0.746 0.047 0.054 10.227  0.267  0.318 2 
 4644773 1.188 0.391 0.276 11.668  1.994  1.356 2 
 4644949 1.092 0.043 0.055  7.817  0.110  0.128 1 
 4645422 1.194 0.052 0.065 11.121  0.157  0.174 2 
 4645455 1.522 0.185 0.116 11.798  0.580  0.293 2 
 4645474 1.113 0.035 0.028  4.938  0.050  0.028 1 
 4645513 1.655 0.074 0.041  9.403  0.061  0.099 1 
 4645692 1.274 0.036 0.050 10.960  0.121  0.131 2 
 4645789 1.202 0.042 0.031  8.046  0.092  0.073 1 
 4646012 1.447 0.058 0.053 11.134  0.153  0.108 2 
 4646245 1.728 0.070 0.069 11.338  0.109  0.236 2 
 4646477 1.251 0.040 0.036  4.106  0.064  0.038 1 
 4647117 1.263 0.044 0.073 11.063  0.142  0.216 2 
 4647377 1.036 0.306 0.082 10.506  1.179  0.279 2 
 4647569 1.069 0.071 0.090 10.297  0.246  0.382 1 
 4647683 0.973 0.061 0.036  8.420  0.192  0.103 1 
 4647756 1.754 0.226 0.320 12.025  0.683  0.963 2 
 4648207 1.253 0.052 0.079  8.719  0.106  0.234 1 
 4648485 1.076 0.025 0.024  5.100  0.039  0.043 1 
 4649012 1.284 0.053 0.097 10.910  0.148  0.252 2 
 4649441 1.159 0.066 0.049  4.386  0.069  0.066 1 
 4649525 1.911 0.033 0.077 10.982  0.095  0.157 2 
 4650494 1.264 0.102 0.106 11.574  0.276  0.343 2 
 4650936 1.210 0.049 0.043  4.573  0.041  0.046 1 
 4651220 1.083 0.066 0.074 11.039  0.222  0.269 2 
 4651311 0.967 0.084 0.103 10.610  0.378  0.469 2 
 4651313 1.764 0.310 0.722 13.189  0.860  1.784 2 
 4651366 3.280 0.230 0.132 14.235  0.430  0.221 2 
 4651399 0.989 0.082 0.057  9.791  0.300  0.215 1 
 4655610 0.769 0.076 0.082  8.921  0.451  0.448 2 
 4655788 1.081 0.071 0.053  9.713  0.221  0.199 1 
 4658506 1.824 0.169 0.140 12.279  0.532  0.403 2 
 4658633 1.097 0.051 0.049 10.703  0.191  0.167 2 
 4658637 1.104 0.042 0.073 10.646  0.178  0.213 2 
 4658645 1.814 0.150 0.169 11.198  0.229  0.561 2 
 4658665 1.615 0.087 0.087 10.418  0.167  0.281 1 
 4659361 1.087 0.033 0.056 10.575  0.131  0.189 2 
 4659384 1.202 0.100 0.116 10.568  0.326  0.352 1 
 4659706 2.007 0.212 0.360 13.522  0.499  0.876 1 
 4659804 1.225 0.094 0.122 11.022  0.278  0.493 2 
 4659821 2.304 0.043 0.052  8.512  0.073  0.089 2 
 4659879 0.957 0.210 0.089 10.302  0.881  0.294 2 
 4660249 0.744 0.054 0.069  9.388  0.382  0.416 2 
 4660577 1.257 0.054 0.053 10.920  0.155  0.240 2 
 4660930 1.331 0.038 0.077  5.156  0.074  0.081 1 
 4661299 0.757 0.047 0.059  9.810  0.298  0.353 2 
 4661554 1.203 0.069 0.049  8.868  0.149  0.115 1 
 4661933 0.996 0.072 0.070  7.238  0.207  0.168 1 
 4661995 1.096 0.047 0.025  8.290  0.124  0.077 1 
 4662188 1.130 0.095 0.127 15.978  0.618  0.666 1 
 4662298 1.054 0.100 0.082 10.869  0.352  0.291 2 
 4662555 1.443 0.065 0.044  4.657  0.062  0.053 1 
 4662585 0.711 0.052 0.053  9.210  0.235  0.277 2 
 4662931 1.299 0.089 0.082  7.444  0.176  0.204 1 
 4662939 2.764 0.219 0.219 11.903  0.355  0.349 2 
 4663394 1.475 0.055 0.055  7.178  0.119  0.120 1 
 4663478 1.990 0.109 0.156 12.448  0.315  0.317 1 
 4663591 1.033 0.138 0.142 11.287  0.577  0.612 2 
 4663627 1.252 0.041 0.056 11.004  0.112  0.212 2 
 4663801 1.926 0.031 0.059 10.812  0.118  0.118 2 
 4663813 1.138 0.045 0.065  4.878  0.085  0.082 1 
 4663975 0.859 0.145 0.140 24.504  1.756  1.579 1 
 4664515 0.912 0.029 0.029  4.044  0.048  0.045 1 
 4664716 1.114 0.043 0.048  5.001  0.059  0.100 1 
 4664909 1.079 0.115 0.138 11.211  0.512  0.540 2 
 4665104 1.124 0.080 0.088 10.172  0.273  0.338 1 
 4667338 0.996 0.044 0.046 10.452  0.164  0.172 1 
 4667399 1.540 0.038 0.046 11.127  0.106  0.148 2 
 4667561 1.306 0.065 0.076 10.497  0.220  0.190 1 
 4667909 1.139 0.048 0.050  5.333  0.051  0.087 1 
 4667911 1.321 0.065 0.060 10.994  0.165  0.201 2 
 4668478 2.091 0.050 0.067 10.451  0.093  0.116 2 
 4669118 1.184 0.037 0.067  5.323  0.052  0.069 1 
 4669214 1.771 0.138 0.158 11.447  0.395  0.447 2 
 4669400 1.166 0.058 0.061  9.381  0.156  0.170 1 
 4670253 1.500 0.130 0.192  4.920  0.142  0.226 1 
 4671239 0.925 0.024 0.016  5.550  0.065  0.037 1 
 4671329 1.773 0.043 0.057 11.081  0.127  0.129 2 
 4671738 2.217 0.024 0.066  9.446  0.037  0.097 2 
 4671957 0.718 0.075 0.081 11.710  0.271  0.425 2 
 4672129 0.950 0.049 0.057  5.139  0.113  0.124 1 
 4672583 1.447 0.137 0.083 11.983  0.493  0.274 2 
 4672904 1.125 0.042 0.033  8.037  0.080  0.118 1 
 4673368 1.477 0.202 0.226 12.392  0.580  0.788 2 
 4673612 1.141 0.048 0.044  5.501  0.080  0.082 1 
 4673723 1.752 0.226 0.217 12.216  0.709  0.675 2 
 4678118 1.043 0.033 0.030  6.867  0.067  0.089 1 
 4678610 1.573 0.036 0.054  5.281  0.071  0.037 1 
 4680242 1.386 0.138 0.140  8.096  0.323  0.354 1 
 4680467 1.739 0.143 0.144  5.988  0.189  0.163 1 
 4680570 1.788 0.035 0.053 11.082  0.113  0.109 2 
 4680912 1.243 0.058 0.039  7.450  0.107  0.087 1 
 4681356 1.784 0.075 0.099 11.319  0.244  0.302 2 
 4682420 1.447 0.054 0.057  6.192  0.073  0.058 1 
 4725874 1.254 0.060 0.053  8.795  0.176  0.135 1 
 4726049 1.260 0.042 0.056  4.116  0.036  0.072 1 
 4726251 1.269 0.075 0.138 11.197  0.308  0.541 2 
 4726675 1.084 0.045 0.044  7.205  0.133  0.082 1 
 4726902 1.204 0.078 0.000  4.207  0.110  0.000 1 
 4727024 0.853 0.121 0.198 10.569  0.500  0.776 2 
 4727044 0.947 0.080 0.096 10.712  0.347  0.380 2 
 4729563 0.837 0.069 0.105 10.483  0.419  0.611 2 
 4729586 1.300 0.079 0.080 12.178  0.292  0.264 1 
 4729920 0.969 0.027 0.030  4.584  0.045  0.046 1 
 4729986 0.743 0.055 0.224  9.450  0.298  0.951 2 
 4730648 1.064 0.037 0.033  5.132  0.091  0.043 1 
 4731118 0.981 0.035 0.036  6.790  0.087  0.098 1 
 4731125 1.936 0.033 0.042 10.868  0.133  0.131 2 
 4731138 1.056 0.033 0.030  3.942  0.041  0.041 1 
 4731934 0.988 0.062 0.065 10.995  0.252  0.265 2 
 4732137 1.197 0.031 0.021  4.689  0.025  0.027 1 
 4735830 1.385 0.085 0.052  5.972  0.143  0.064 1 
 4735859 1.284 0.043 0.041  9.250  0.118  0.082 1 
 4736439 0.876 0.034 0.043  7.731  0.131  0.138 1 
 4736470 1.327 0.107 0.135  9.034  0.271  0.304 1 
 4736564 1.115 0.050 0.072  4.086  0.061  0.107 1 
 4736611 1.575 0.056 0.050  7.617  0.122  0.046 1 
 4737442 1.133 0.056 0.048 10.879  0.241  0.157 2 
 4737942 0.999 0.047 0.059 11.892  0.195  0.227 1 
 4738030 1.172 0.054 0.075 11.202  0.211  0.181 2 
 4738255 0.956 0.065 0.070 14.744  0.375  0.441 1 
 4738308 1.293 0.092 0.126 10.656  0.293  0.348 1 
 4738539 1.248 0.082 0.045  7.831  0.110  0.078 1 
 4738610 1.673 0.303 0.901 24.823  1.791  4.375 1 
 4738693 1.109 0.048 0.051  3.837  0.069  0.049 1 
 4738749 1.370 0.050 0.049  6.743  0.081  0.075 1 
 4738764 1.310 0.068 0.067 11.486  0.252  0.220 2 
 4738932 1.124 0.060 0.065  4.476  0.076  0.103 1 
 4739016 1.091 0.036 0.046 10.627  0.151  0.184 2 
 4739284 1.215 0.041 0.074 10.890  0.170  0.263 2 
 4739638 1.072 0.082 0.108 10.993  0.311  0.430 2 
 4739728 1.457 0.247 0.117 13.009  0.857  0.342 2 
 4740400 1.158 0.052 0.037  8.932  0.132  0.126 1 
 4740486 1.101 0.045 0.052 11.059  0.171  0.217 2 
 4741000 1.266 0.049 0.084 10.929  0.155  0.206 2 
 4741003 0.978 0.031 0.027  4.447  0.052  0.049 1 
 4741085 1.282 0.118 0.151 12.726  0.408  0.532 2 
 4741317 1.069 0.048 0.048 10.569  0.105  0.235 2 
 4741688 0.750 0.048 0.056  9.208  0.285  0.323 2 
 4741931 1.423 0.064 0.069 11.173  0.233  0.179 2 
 4742301 1.101 0.039 0.041 10.690  0.188  0.139 2 
 4742356 1.817 0.135 0.135 11.669  0.409  0.355 2 
 4742471 1.416 0.080 0.090  9.106  0.170  0.243 1 
 4742915 1.862 0.216 0.131 12.266  0.547  0.282 2 
 4743066 0.920 0.114 0.189 10.542  0.504  1.014 2 
 4743386 1.135 0.064 0.048  9.023  0.166  0.202 1 
 4743924 2.368 0.038 0.052  8.756  0.055  0.065 2 
 4743972 1.140 0.080 0.120 11.185  0.288  0.420 2 
 4749874 1.320 0.081 0.035  4.999  0.054  0.055 1 
 4750410 1.012 0.037 0.030  4.031  0.061  0.050 1 
 4750456 1.031 0.042 0.055  8.012  0.115  0.142 1 
 4750605 1.126 0.068 0.105 10.943  0.352  0.501 2 
 4750765 0.701 0.049 0.048  9.205  0.256  0.268 2 
 4750821 1.568 0.080 0.118 11.226  0.249  0.233 2 
 4750825 1.679 0.079 0.000  7.098  0.140  0.000 1 
 4750962 1.350 0.107 0.049  4.390  0.114  0.066 1 
 4751763 1.225 0.041 0.044 11.041  0.120  0.185 2 
 4751953 0.794 0.050 0.062 11.131  0.288  0.362 2 
 4752106 1.384 0.113 0.180  9.571  0.372  0.441 1 
 4753224 1.097 0.097 0.079  8.173  0.257  0.261 1 
 4753388 1.400 0.092 0.124 11.158  0.294  0.410 2 
 4753416 1.232 0.058 0.072 10.834  0.150  0.203 2 
 4753723 1.346 0.074 0.098 11.080  0.204  0.334 2 
 4754348 1.209 0.133 0.122  9.052  0.436  0.352 1 
 4754881 2.186 0.019 0.080  9.869  0.039  0.113 2 
 4754913 1.214 0.080 0.088  6.754  0.119  0.161 1 
 4755118 1.132 0.039 0.054 10.809  0.171  0.162 2 
 4755272 1.303 0.104 0.261 11.254  0.384  1.075 2 
 4755295 1.155 0.049 0.069 10.841  0.178  0.291 2 
 4755372 1.218 0.043 0.054  5.344  0.041  0.066 1 
 4755467 1.309 0.040 0.049 10.778  0.100  0.155 2 
 4755560 1.200 0.069 0.051  9.169  0.194  0.162 1 
 4755586 1.226 0.108 0.211 10.944  0.249  0.853 2 
 4755614 1.600 0.065 0.041 10.704  0.080  0.086 2 
 4755968 0.867 0.110 0.113 10.210  0.454  0.435 2 
 4756133 3.062 0.075 0.032 11.667  0.119  0.058 2 
 4756219 1.011 0.139 0.183  8.277  0.415  0.525 1 
 4756445 3.002 0.132 0.060 11.464  0.187  0.091 2 
 4756600 1.843 0.059 0.822 11.152  0.186  2.180 2 
 4756681 1.726 0.112 0.107 11.733  0.248  0.289 2 
 4756746 1.448 0.053 0.047  5.725  0.071  0.041 1 
 4756934 0.824 0.090 0.123 18.342  0.778  1.060 1 
 4757071 1.725 0.060 0.035  9.776  0.208  0.085 1 
 4757192 0.970 0.087 0.072 10.554  0.396  0.337 2 
 4757271 1.249 0.086 0.091 11.549  0.232  0.336 2 
 4757638 1.109 0.060 0.032  8.384  0.157  0.135 1 
 4758008 0.865 0.043 0.033  8.017  0.161  0.116 1 
 4758020 2.636 0.234 0.124  9.581  0.308  0.162 2 
 4758200 1.366 0.062 0.074 11.218  0.203  0.174 1 
 4758217 0.840 0.097 0.151 11.670  0.511  0.717 2 
 4758222 1.293 0.188 0.210 13.627  0.907  0.941 2 
 4758269 1.574 0.249 0.467  8.532  0.517  0.823 1 
 4758467 1.515 0.052 0.060 11.119  0.102  0.184 2 
 4758603 1.105 0.036 0.051  7.252  0.073  0.173 1 
 4759104 1.201 0.075 0.066  9.220  0.182  0.211 1 
 4760345 1.299 0.249 0.350 12.712  1.180  1.580 2 
 4760427 1.390 0.063 0.191 11.112  0.181  0.627 2 
 4760564 1.968 0.126 0.215 11.411  0.260  0.393 2 
 4760954 1.686 0.046 0.052 11.131  0.103  0.128 2 
 4761015 0.999 0.062 0.079  4.331  0.104  0.121 1 
 4761037 2.283 0.038 0.100  8.990  0.056  0.154 2 
 4761301 0.745 0.079 0.332  8.933  0.474  1.787 2 
 4761571 1.224 0.145 0.136  8.194  0.436  0.377 1 
 4762423 1.233 0.082 0.100  8.690  0.211  0.279 1 
 4762459 0.806 0.092 0.094  9.862  0.575  0.497 2 
 4762516 1.598 0.086 0.089 11.139  0.215  0.195 2 
 4763063 2.674 0.137 0.096  9.610  0.187  0.128 2 
 4763296 1.888 0.105 0.074  7.593  0.114  0.141 1 
 4763631 1.182 0.036 0.060  5.331  0.077  0.088 1 
 4764420 1.455 0.063 0.068 11.197  0.194  0.150 2 
 4764422 1.116 0.067 0.067 10.942  0.328  0.284 2 
 4764559 1.371 0.062 0.067  8.971  0.155  0.125 1 
 4769765 1.266 0.081 0.070  9.487  0.223  0.223 1 
 4770149 1.185 0.071 0.038 10.940  0.250  0.101 2 
 4770846 1.958 0.024 0.023 10.658  0.057  0.045 2 
 4771707 0.843 0.100 0.174 23.189  1.453  1.805 1 
 4771876 1.140 0.068 0.039  4.438  0.071  0.074 1 
 4772722 1.417 0.079 0.084 11.119  0.257  0.184 2 
 4772940 1.181 0.117 0.168 12.141  0.466  0.641 2 
 4772988 1.041 0.058 0.084  3.963  0.086  0.103 1 
 4773539 1.449 0.102 0.074 10.750  0.207  0.252 1 
 4774298 0.996 0.034 0.037  4.392  0.053  0.069 1 
 4774429 2.358 0.091 0.075  8.394  0.115  0.103 2 
 4813529 0.628 0.013 0.006  7.426  0.080  0.044 2 
 4813971 1.300 0.059 0.056 11.315  0.199  0.177 2 
 4814187 2.409 0.254 0.435 10.211  0.550  0.752 2 
 4814198 1.969 0.099 0.151 11.656  0.205  0.304 2 
 4814689 1.204 0.031 0.035  6.871  0.050  0.067 1 
 4814709 1.160 0.081 0.110 13.682  0.427  0.513 2 
 4815077 0.989 0.066 0.053 11.497  0.352  0.269 2 
 4815573 0.890 0.180 0.205  4.329  0.436  0.471 1 
 4816074 1.346 0.089 0.240 10.963  0.216  0.881 2 
 4818202 1.019 0.075 0.076 10.880  0.288  0.293 2 
 4818312 1.156 0.056 0.050  9.359  0.147  0.167 1 
 4818420 0.989 0.063 0.057  9.267  0.214  0.185 1 
 4818593 1.307 0.079 0.047  7.197  0.160  0.108 1 
 4818619 1.224 0.046 0.056  4.309  0.059  0.073 1 
 4818637 0.794 0.058 0.070  9.781  0.320  0.347 2 
 4818830 1.562 0.059 0.071 10.981  0.174  0.152 2 
 4820412 1.012 0.036 0.034  4.947  0.063  0.075 1 
 4821448 2.612 0.406 0.219 10.596  0.593  0.349 2 
 4821839 1.821 0.224 0.209 17.717  0.807  0.744 1 
 4821901 1.523 0.181 0.197 11.642  0.475  0.496 2 
 4824985 0.873 0.063 0.065 10.921  0.268  0.262 2 
 4825063 1.135 0.062 0.060  8.285  0.159  0.149 1 
 4825828 0.727 0.040 0.041  9.240  0.258  0.229 2 
 4825996 1.092 0.083 0.076 10.800  0.291  0.340 2 
 4826087 1.539 0.154 0.105 10.693  0.351  0.218 1 
 4826188 1.040 0.047 0.042  6.572  0.106  0.127 1 
 4826423 1.260 0.054 0.036  7.307  0.130  0.075 1 
 4826569 1.142 0.062 0.084 11.243  0.218  0.249 2 
 4826817 1.430 0.124 0.146 12.931  0.361  0.540 2 
 4826855 1.037 0.027 0.022  4.003  0.033  0.043 1 
 4827430 1.249 0.049 0.095 11.011  0.182  0.351 2 
 4827618 1.045 0.058 0.074 10.660  0.184  0.316 2 
 4828553 1.121 0.041 0.052  8.881  0.143  0.121 1 
 4828670 1.782 0.081 0.070 11.817  0.268  0.178 2 
 4828864 1.412 0.071 0.080  7.711  0.139  0.157 1 
 4829066 1.063 0.360 0.045 10.468  1.421  0.212 2 
 4829108 1.064 0.048 0.045 10.580  0.124  0.209 2 
 4829243 0.986 0.064 0.065 10.439  0.220  0.188 2 
 4829511 1.010 0.053 0.069 13.192  0.222  0.300 1 
 4829525 1.213 0.052 0.076  8.452  0.117  0.178 1 
 4829636 1.237 0.057 0.125 10.923  0.161  0.365 2 
 4829682 1.267 0.043 0.019  4.800  0.036  0.042 1 
 4829900 1.256 0.041 0.054 10.822  0.112  0.132 2 
 4829985 1.263 0.043 0.058 11.042  0.138  0.210 2 
 4830095 1.185 0.051 0.063 10.858  0.159  0.232 2 
 4830268 1.101 0.043 0.041  4.542  0.056  0.072 1 
 4830861 1.619 0.031 0.057 14.619  0.027  0.250 2 
 4830875 0.733 0.040 0.040  9.090  0.245  0.231 2 
 4830883 1.087 0.051 0.035  8.736  0.153  0.094 1 
 4830896 1.379 0.076 0.066  8.612  0.162  0.109 1 
 4831169 0.976 0.108 0.129 12.053  0.460  0.599 1 
 4831614 1.373 0.258 0.162  4.502  0.288  0.173 1 
 4831826 1.004 0.062 0.093  8.953  0.209  0.263 1 
 4831859 0.964 0.052 0.056 10.825  0.239  0.257 2 
 4831888 1.108 0.031 0.065  8.560  0.081  0.184 1 
 4831949 1.706 0.100 0.104 11.879  0.220  0.297 2 
 4831973 1.203 0.066 0.061  7.765  0.137  0.170 1 
 4832196 1.202 0.085 0.116 17.714  0.522  0.556 1 
 4832376 2.038 0.043 0.062 10.720  0.080  0.108 2 
 4832708 0.820 0.068 0.079 10.339  0.350  0.386 2 
 4832773 1.763 0.059 0.082  6.792  0.117  0.093 1 
 4833377 1.361 0.038 0.047  6.063  0.073  0.075 1 
 4833419 1.237 0.069 0.055  7.234  0.117  0.126 1 
 4833545 1.397 0.119 0.115 12.901  0.389  0.294 2 
 4833670 2.366 0.042 0.048  8.347  0.053  0.058 2 
 4838752 1.279 0.117 0.099  8.490  0.326  0.253 1 
 4838815 1.166 0.050 0.065  8.043  0.161  0.119 1 
 4838818 1.456 0.056 0.050  4.814  0.062  0.094 1 
 4839065 1.309 0.102 0.117 10.061  0.299  0.265 1 
 4839278 1.176 0.073 0.037  7.593  0.167  0.075 1 
 4839525 1.037 0.053 0.046  9.978  0.176  0.185 1 
 4839776 1.120 0.058 0.069  6.363  0.129  0.126 1 
 4840514 1.837 0.103 0.153 11.598  0.299  0.321 2 
 4840662 1.035 0.074 0.090  5.698  0.057  0.052 1 
 4840774 1.172 0.070 0.090 11.180  0.228  0.326 2 
 4840815 1.702 0.050 0.041 11.015  0.087  0.135 2 
 4841140 2.017 0.061 0.082 14.241  0.338  0.170 2 
 4842192 1.120 0.059 0.062  4.976  0.086  0.099 1 
 4842225 1.679 0.083 0.128 11.442  0.225  0.401 2 
 4842346 1.124 0.046 0.046 11.199  0.154  0.191 2 
 4842356 3.131 2.463 0.223 16.635  7.358  0.861 2 
 4842689 1.161 0.058 0.051 10.688  0.208  0.163 1 
 4842814 1.625 0.062 0.095 11.642  0.222  0.168 2 
 4842823 1.220 0.045 0.065  4.677  0.047  0.077 1 
 4842850 1.204 0.054 0.057 10.911  0.159  0.177 2 
 4842860 1.447 0.072 0.085 11.091  0.187  0.196 2 
 4843143 1.204 0.060 0.061 11.175  0.142  0.152 2 
 4843612 1.073 0.054 0.061 10.959  0.235  0.271 2 
 4843980 1.129 0.049 0.026  6.419  0.099  0.059 1 
 4844527 0.723 0.035 0.028  9.258  0.194  0.181 2 
 4844622 0.761 0.052 0.059  9.281  0.303  0.359 2 
 4844727 1.252 0.065 0.209 11.002  0.205  0.717 2 
 4845081 1.354 0.150 0.137 12.906  0.532  0.419 2 
 4845272 1.171 0.063 0.080 11.667  0.294  0.200 1 
 4845604 0.751 0.080 0.092 11.560  0.364  0.462 2 
 4845694 1.348 0.060 0.080 11.305  0.181  0.326 2 
 4845808 1.109 0.080 0.115 11.124  0.428  0.558 2 
 4846051 1.317 0.070 0.071 11.309  0.228  0.306 2 
 4846064 1.171 0.028 0.040  4.868  0.069  0.037 1 
 4846409 1.234 0.094 0.084  8.519  0.248  0.205 1 
 4846743 1.100 0.079 0.098 11.196  0.352  0.491 2 
 4847171 0.798 0.062 0.088 10.676  0.375  0.536 2 
 4847241 1.503 0.156 0.233 11.782  0.594  0.748 2 
 4847270 1.231 0.053 0.091  7.686  0.116  0.193 1 
 4847280 1.093 0.113 0.100 10.737  0.487  0.426 1 
 4847291 1.169 0.069 0.058  7.268  0.175  0.100 1 
 4847891 1.406 0.075 0.103 10.204  0.191  0.221 1 
 4848095 1.177 0.122 0.080  4.982  0.048  0.083 1 
 4849836 1.134 0.078 0.088 11.253  0.286  0.270 2 
 4850315 2.165 0.027 0.067  9.813  0.088  0.127 2 
 4850368 1.842 0.058 0.074 11.441  0.138  0.177 2 
 4850665 1.478 0.177 0.210 11.656  0.540  0.511 2 
 4850790 0.964 0.058 0.074  8.069  0.180  0.202 1 
 4851519 1.227 0.061 0.171 11.039  0.245  0.754 2 
 4851618 1.180 0.200 0.249 10.888  0.738  0.850 1 
 4851832 1.123 0.042 0.065  7.995  0.117  0.145 1 
 4851882 1.901 0.025 0.029 10.785  0.070  0.083 2 
 4851908 1.237 0.058 0.086 10.851  0.140  0.226 2 
 4851948 1.448 0.083 0.078  9.479  0.181  0.235 1 
 4852302 0.801 0.056 0.083 10.639  0.348  0.477 2 
 4852408 1.621 0.061 0.085  5.714  0.046  0.145 1 
 4852480 1.482 0.117 0.108 10.422  0.312  0.248 1 
 4852709 1.252 0.109 0.187 11.630  0.416  0.857 2 
 4856592 0.952 0.029 0.029  3.939  0.040  0.051 1 
 4856867 1.289 0.131 0.221 11.467  0.448  0.852 2 
 4857279 0.973 0.030 0.026  4.637  0.050  0.047 1 
 4857853 1.175 0.064 0.068 11.322  0.236  0.172 2 
 4858284 2.127 0.013 0.041  9.196  0.052  0.054 2 
 4858315 1.547 0.056 0.055  8.781  0.165  0.080 1 
 4860292 3.085 0.289 0.163 13.163  0.567  0.304 2 
 4860339 1.185 0.060 0.062  4.387  0.093  0.064 1 
 4862332 1.082 0.051 0.051 10.674  0.169  0.233 2 
 4862353 2.204 0.181 0.284 11.166  0.345  0.483 2 
 4863282 1.050 0.039 0.051  7.865  0.120  0.110 1 
 4863352 1.465 0.067 0.040  8.049  0.101  0.101 1 
 4863670 0.983 0.319 0.139 10.591  1.890  0.748 2 
 4901967 1.331 0.082 0.135 10.933  0.195  0.450 2 
 4902442 1.296 0.053 0.050  5.076  0.057  0.088 1 
 4902641 1.905 0.090 0.073  8.160  0.141  0.132 1 
 4902701 1.065 0.051 0.062 10.193  0.195  0.215 1 
 4903283 1.171 0.060 0.214 11.186  0.273  0.751 2 
 4903839 1.294 0.106 0.000 13.673  0.589  0.000 1 
 4903961 0.698 0.048 0.052  9.002  0.272  0.328 2 
 4904086 1.227 0.039 0.053 10.880  0.129  0.184 2 
 4904166 1.112 0.033 0.036  5.868  0.069  0.059 1 
 4904621 1.077 0.041 0.074  4.921  0.065  0.104 1 
 4904856 1.037 0.065 0.060  7.833  0.170  0.188 1 
 4906950 1.345 0.069 0.060  9.463  0.152  0.125 1 
 4907194 1.193 0.198 0.177 11.105  0.528  0.591 2 
 4907439 0.800 0.073 0.174  9.794  0.392  0.686 2 
 4907665 1.404 0.048 0.038  5.051  0.060  0.036 1 
 4907876 1.274 0.041 0.052 10.852  0.111  0.163 2 
 4907963 2.382 0.139 0.153  8.831  0.188  0.197 2 
 4908025 0.997 0.182 0.253 22.099  1.436  1.910 1 
 4908318 1.764 0.106 0.153 11.493  0.386  0.563 2 
 4912124 1.175 0.048 0.047  7.972  0.105  0.103 1 
 4912219 1.148 0.067 0.072  7.955  0.180  0.120 1 
 4912702 2.868 0.152 0.100 11.130  0.235  0.145 2 
 4912918 1.111 0.024 0.037  6.088  0.041  0.107 1 
 4913049 0.986 0.024 0.030  3.924  0.039  0.048 1 
 4913771 1.253 0.048 0.056  8.599  0.101  0.146 1 
 4914234 1.795 0.040 0.054 11.265  0.136  0.117 2 
 4914258 1.075 0.067 0.044  8.237  0.163  0.109 1 
 4914456 1.706 0.117 0.130 12.240  0.271  0.342 1 
 4914533 1.268 0.044 0.056 10.864  0.127  0.174 2 
 4915387 1.104 0.044 0.066  8.830  0.114  0.202 1 
 4915716 1.379 0.065 0.054  9.834  0.189  0.104 1 
 4915774 1.295 0.054 0.061  8.164  0.183  0.117 1 
 4915934 1.144 0.066 0.106 11.258  0.268  0.348 2 
 4916620 0.971 0.064 0.066 14.246  0.342  0.358 1 
 4916832 0.755 0.068 0.086 10.324  0.443  0.510 2 
 4917014 1.176 0.067 0.050 10.784  0.176  0.156 2 
 4918216 1.117 0.036 0.051  5.957  0.067  0.075 1 
 4918371 1.253 0.069 0.057  9.776  0.203  0.139 1 
 4918386 0.726 0.040 0.035  9.281  0.182  0.177 2 
 4918748 1.278 0.096 0.083 10.080  0.266  0.263 1 
 4918924 1.876 0.108 0.257  6.482  0.133  0.306 1 
 4918925 1.288 0.322 0.876 28.250  3.477  7.638 1 
 4918972 1.209 0.047 0.038 10.835  0.146  0.133 2 
 4918998 1.647 0.110 0.036 10.781  0.202  0.087 2 
 4919067 1.243 0.059 0.099 11.052  0.159  0.290 2 
 4919193 1.502 0.100 0.077 10.299  0.273  0.222 1 
 4919205 1.105 0.062 0.050  9.420  0.204  0.112 1 
 4919239 1.558 0.154 0.202 19.773  0.828  0.841 1 
 4919495 0.719 0.045 0.042  9.321  0.253  0.249 2 
 4919693 1.043 0.069 0.078 10.619  0.216  0.322 2 
 4919991 1.471 0.102 0.052  9.928  0.239  0.167 1 
 4920044 0.992 0.104 0.101 19.127  0.885  0.651 1 
 4920423 1.342 0.082 0.098 11.450  0.260  0.354 2 
 4920489 1.271 0.075 0.052  8.259  0.145  0.142 1 
 4920497 0.691 0.041 0.048  8.856  0.267  0.340 2 
 4920600 1.081 0.025 0.042  6.060  0.057  0.094 1 
 4920981 1.062 0.083 0.061 10.618  0.232  0.322 2 
 4920997 0.647 0.029 0.028  9.582  0.125  0.188 2 
 4921047 1.097 0.042 0.055  8.396  0.126  0.189 1 
 4921373 0.660 0.026 0.027  8.138  0.154  0.178 2 
 4921436 1.025 0.041 0.056 10.560  0.145  0.199 2 
 4921508 1.116 0.058 0.058  7.541  0.163  0.105 1 
 4921676 1.157 0.053 0.157 11.033  0.259  0.600 2 
 4921688 1.450 0.062 0.049  5.395  0.074  0.103 1 
 4921789 0.822 0.062 0.110 10.207  0.331  0.457 2 
 4921822 2.181 0.020 0.066  9.939  0.044  0.099 2 
 4921872 1.177 0.066 0.045  6.217  0.136  0.068 1 
 4922182 1.326 0.057 0.073 11.369  0.214  0.327 2 
 4922201 1.153 0.059 0.041 10.737  0.189  0.130 2 
 4922510 1.650 0.131 0.121 12.934  0.342  0.457 2 
 4926689 1.349 0.031 0.056  5.238  0.054  0.080 1 
 4926778 1.177 0.043 0.034  5.505  0.091  0.051 1 
 4926847 1.238 0.071 0.074  7.205  0.137  0.145 1 
 4927098 1.124 0.046 0.052 11.427  0.182  0.245 2 
 4927101 1.302 0.061 0.077 10.565  0.162  0.251 1 
 4927290 1.241 0.151 0.168 10.737  0.493  0.549 1 
 4927426 1.205 0.057 0.064  9.031  0.166  0.135 1 
 4927604 1.197 0.078 0.223 10.945  0.248  0.998 2 
 4927724 1.257 0.059 0.018  5.054  0.080  0.048 1 
 4927763 1.112 0.054 0.050 10.522  0.193  0.182 1 
 4928515 1.646 0.092 0.168 11.125  0.176  0.450 2 
 4928826 1.339 0.060 0.064  9.814  0.182  0.117 1 
 4928958 1.065 0.022 0.027  5.847  0.053  0.055 1 
 4929301 1.559 0.059 0.075 10.997  0.189  0.172 2 
 4929543 1.204 0.056 0.062 11.059  0.171  0.220 2 
 4929662 1.233 0.070 0.114 10.885  0.177  0.355 2 
 4929697 0.973 0.082 0.107 11.273  0.425  0.547 2 
 4930018 2.602 0.216 0.186  8.839  0.332  0.193 1 
 4930269 2.219 0.023 0.043  9.425  0.027  0.060 2 
 4930464 1.411 0.068 0.048 10.490  0.169  0.152 1 
 4930617 1.885 0.061 0.160 11.603  0.151  0.345 2 
 4930906 1.175 0.060 0.058 11.195  0.199  0.141 2 
 4931091 1.053 0.060 0.065 10.657  0.203  0.279 2 
 4931322 1.294 0.229 0.251  9.805  0.796  0.738 1 
 4931357 1.078 0.107 0.120  6.995  0.289  0.254 1 
 4931389 1.216 0.047 0.049  4.500  0.044  0.077 1 
 4931454 1.408 0.234 0.425 12.155  1.034  1.674 2 
 4931949 1.490 0.051 0.066 10.936  0.119  0.232 2 
 4932311 1.152 0.049 0.064  9.199  0.169  0.132 1 
 4932498 1.327 0.049 0.045 11.457  0.133  0.267 2 
 4932704 1.203 0.028 0.058  5.050  0.031  0.079 1 
 4932872 1.212 0.038 0.033 10.867  0.139  0.116 2 
 4933198 1.151 0.150 0.110 13.053  0.887  0.364 2 
 4933305 1.135 0.057 0.049 10.960  0.265  0.166 2 
 4933594 1.239 0.044 0.066 10.997  0.113  0.220 2 
 4933798 0.735 0.044 0.047  9.389  0.237  0.257 2 
 4934133 1.080 0.054 0.051  6.372  0.124  0.106 1 
 4934147 1.132 0.059 0.065  9.370  0.165  0.181 1 
 4934393 1.170 0.067 0.201 11.290  0.261  0.663 2 
 4934550 1.405 0.055 0.064  4.848  0.059  0.078 1 
 4935264 1.743 0.076 0.089 11.278  0.202  0.338 2 
 4936335 0.815 0.135 0.227 19.363  1.414  2.568 1 
 4936438 1.517 0.071 0.090  6.586  0.132  0.130 1 
 4936463 1.396 0.095 0.141 10.243  0.262  0.496 1 
 4936825 1.184 0.137 0.210 11.649  0.484  0.811 2 
 4937011 0.695 0.059 0.084  9.254  0.255  0.459 2 
 4937056 1.765 0.082 0.109 11.239  0.209  0.253 2 
 4937204 1.287 0.071 0.057 10.431  0.222  0.170 1 
 4937257 1.232 0.038 0.062 10.997  0.130  0.213 2 
 4937576 1.617 0.106 0.121 12.984  0.286  0.352 1 
 4937784 1.215 0.133 0.135  8.431  0.347  0.307 1 
 4939830 1.199 0.083 0.076 10.864  0.188  0.213 2 
 4939895 1.348 0.137 0.122 15.592  0.590  0.395 1 
 4940041 0.807 0.097 0.120 10.164  0.406  0.464 2 
 4940376 1.446 0.061 0.066  6.299  0.101  0.115 1 
 4940414 1.275 0.064 0.108 10.923  0.179  0.372 2 
 4940439 2.824 0.305 0.241 11.596  0.428  0.370 2 
 4940536 1.458 0.062 0.089  8.913  0.120  0.264 1 
 4940640 1.211 0.044 0.061  8.173  0.098  0.137 1 
 4940916 2.162 0.026 0.082  9.815  0.076  0.143 2 
 4940935 3.255 0.317 0.199 16.169  0.621  0.483 2 
 4945337 1.493 0.123 0.111 11.757  0.350  0.350 2 
 4946220 1.125 0.100 0.092 13.300  0.426  0.376 1 
 4946445 1.240 0.066 0.075  4.485  0.060  0.086 1 
 4946632 1.189 0.039 0.036  4.538  0.053  0.065 1 
 4948344 2.045 0.031 0.033 10.705  0.075  0.071 2 
 4948479 1.068 0.041 0.053  7.018  0.104  0.126 1 
 4948756 0.967 0.052 0.040  4.016  0.081  0.059 1 
 4949036 1.213 0.081 0.101 11.155  0.219  0.366 2 
 4949374 1.186 0.070 0.137 11.278  0.330  0.557 2 
 4949422 2.049 0.211 0.179 12.076  0.452  0.342 2 
 4949473 1.809 0.066 0.052 11.670  0.228  0.125 2 
 4950323 1.137 0.046 0.039  8.323  0.143  0.107 1 
 4950750 2.322 0.054 0.047  8.289  0.077  0.067 2 
 4951617 1.732 0.046 0.045 11.064  0.105  0.153 2 
 4951670 1.302 0.148 0.148 14.124  0.545  0.547 2 
 4952454 2.131 0.084 0.075  6.529  0.089  0.083 1 
 4952516 1.296 0.040 0.067  5.880  0.045  0.111 1 
 4953192 1.840 0.059 0.113 11.342  0.162  0.344 2 
 4953262 1.194 0.037 0.040  4.626  0.047  0.054 1 
 4989477 1.510 0.029 0.049  5.928  0.063  0.071 1 
 4989752 1.469 0.065 0.059 11.097  0.167  0.143 2 
 4989775 1.232 0.000 0.000  9.364  0.000  0.000 2 
 4990126 1.440 0.059 0.051  7.607  0.088  0.128 1 
 4990198 1.201 0.193 0.188 11.127  0.685  0.651 1 
 4991033 1.046 0.041 0.044  8.652  0.126  0.132 1 
 4991425 1.329 0.163 0.261 13.625  0.820  1.065 2 
 4991732 1.731 0.036 0.056  7.470  0.081  0.118 1 
 4995036 1.378 0.048 0.053  6.767  0.086  0.083 1 
 4995064 1.472 0.104 0.102 12.142  0.263  0.343 1 
 4995788 1.084 0.039 0.037  4.705  0.062  0.063 1 
 4995956 2.441 0.165 0.272 12.247  0.335  0.519 2 
 4996395 1.156 0.066 0.038 10.685  0.168  0.129 2 
 4996676 1.063 0.026 0.024  3.958  0.031  0.039 1 
 4997023 1.562 0.067 0.090 10.098  0.226  0.121 1 
 4999134 1.072 0.057 0.042  8.146  0.169  0.109 1 
 5000089 1.205 0.034 0.053  4.992  0.042  0.058 1 
 5000307 1.499 0.028 0.026 10.733  0.106  0.109 2 
 5000484 1.255 0.074 0.161 13.487  0.314  0.599 2 
 5000737 1.346 0.074 0.079  4.723  0.098  0.074 1 
 5000850 0.955 0.038 0.031  6.354  0.092  0.081 1 
 5001658 0.832 0.081 0.144 11.031  0.496  0.789 2 
 5002597 1.094 0.375 0.086 10.612  1.380  0.234 2 
 5002732 1.056 0.021 0.020  4.328  0.038  0.043 1 
 5002776 1.004 0.082 0.078 10.912  0.312  0.290 2 
 5003275 1.405 0.141 0.161  4.393  0.141  0.162 1 
 5003442 1.746 0.053 0.091  8.371  0.151  0.146 1 
 5003549 1.138 0.025 0.061  5.031  0.061  0.090 1 
 5003625 1.402 0.062 0.059  6.794  0.104  0.076 1 
 5004232 1.288 0.057 0.053 11.632  0.234  0.165 2 
 5004282 1.122 0.046 0.051 11.118  0.208  0.212 2 
 5004497 1.249 0.041 0.051  4.632  0.073  0.045 1 
 5005119 1.469 0.115 0.116 11.621  0.394  0.354 2 
 5005173 1.085 0.035 0.059  8.416  0.105  0.187 1 
 5005217 1.626 0.083 0.085 11.647  0.278  0.149 2 
 5005243 1.238 0.066 0.072  4.653  0.094  0.077 1 
 5005508 1.784 0.094 0.060 11.845  0.288  0.157 1 
 5006206 1.283 0.096 0.189 11.378  0.282  0.637 2 
 5006270 1.750 0.126 0.104  6.013  0.198  0.133 1 
 5006454 2.247 0.020 0.029  9.285  0.044  0.049 2 
 5006817 1.338 0.056 0.028  5.594  0.063  0.055 1 
 5007078 1.174 0.073 0.051  8.067  0.173  0.086 1 
 5007315 0.842 0.060 0.087 11.055  0.306  0.450 2 
 5007332 1.449 0.081 0.066  7.093  0.115  0.123 1 
 5007617 1.402 0.063 0.063  9.259  0.145  0.228 1 
 5007645 1.008 0.073 0.068 10.520  0.217  0.259 2 
 5007812 1.524 0.141 0.116 12.146  0.414  0.293 2 
 5007954 0.916 0.133 0.115 10.324  0.725  0.470 2 
 5008066 1.302 0.047 0.081  9.577  0.196  0.193 1 
 5008558 1.323 0.121 0.130 13.655  0.489  0.453 2 
 5008589 1.302 0.044 0.078  9.893  0.203  0.158 1 
 5008699 1.071 0.059 0.035  8.750  0.213  0.072 1 
 5008936 1.298 0.052 0.041  8.542  0.105  0.097 1 
 5008996 1.039 0.049 0.049 10.845  0.163  0.187 1 
 5009082 0.958 0.066 0.073 10.540  0.282  0.341 2 
 5009376 0.681 0.050 0.059 16.080  0.497  0.563 1 
 5009393 1.191 0.076 0.082 11.231  0.216  0.238 2 
 5010165 1.302 0.043 0.023  6.709  0.044  0.027 1 
 5010362 1.242 0.076 0.059  9.011  0.210  0.137 1 
 5015825 0.949 0.120 0.112 10.658  0.534  0.446 2 
 5016048 0.998 0.041 0.047 10.546  0.179  0.203 2 
 5016065 2.038 0.136 0.144  7.182  0.182  0.168 1 
 5016089 1.327 0.058 0.064 10.898  0.182  0.184 2 
 5016212 0.685 0.035 0.036  9.337  0.156  0.209 2 
 5016519 0.720 0.057 0.069  9.371  0.305  0.410 2 
 5016549 1.460 0.035 0.027  7.006  0.083  0.059 1 
 5016991 1.784 0.166 0.174 12.236  0.400  0.396 2 
 5017711 1.379 0.071 0.075 11.459  0.266  0.271 2 
 5017766 1.203 0.046 0.051  8.560  0.112  0.137 1 
 5017773 1.494 0.064 0.100 11.119  0.152  0.293 2 
 5017812 1.279 0.064 0.044  8.012  0.128  0.111 1 
 5018155 1.159 0.058 0.042 10.719  0.190  0.129 2 
 5018277 1.533 0.351 0.200 12.442  1.360  0.679 2 
 5018337 3.019 0.150 0.242 14.954  0.333  0.385 2 
 5018369 1.236 0.184 0.244 11.032  0.606  0.752 1 
 5018570 1.310 0.052 0.072 10.895  0.128  0.237 2 
 5018689 1.378 0.058 0.045  5.245  0.077  0.055 1 
 5019216 1.212 0.100 0.178 11.336  0.367  0.739 2 
 5019587 1.374 0.035 0.058  8.055  0.079  0.105 1 
 5019940 1.904 0.154 0.192 14.917  0.589  0.690 1 
 5020346 1.384 0.097 0.140 11.209  0.324  0.546 2 
 5021128 2.267 0.124 0.156 11.033  0.210  0.239 2 
 5021395 1.337 0.046 0.053 10.832  0.159  0.167 2 
 5021425 1.191 0.056 0.095 11.044  0.254  0.376 2 
 5021447 1.250 0.116 0.071  7.692  0.187  0.135 1 
 5021453 1.101 0.065 0.064 10.817  0.283  0.285 2 
 5021630 1.527 0.102 0.097 11.160  0.220  0.338 2 
 5022233 1.078 0.094 0.084 10.715  0.287  0.333 2 
 5022330 1.363 0.056 0.063  7.170  0.138  0.093 1 
 5022541 0.951 0.062 0.052 10.639  0.259  0.198 1 
 5022571 2.136 0.096 0.207 10.988  0.193  0.343 2 
 5022741 1.045 0.054 0.046  8.210  0.154  0.134 1 
 5023379 1.147 0.062 0.054 10.967  0.290  0.163 2 
 5023732 1.512 0.095 0.087 13.868  0.324  0.320 1 
 5023845 1.674 0.077 0.069  7.161  0.084  0.143 1 
 5023889 1.327 0.057 0.042  9.272  0.096  0.116 1 
 5023931 1.859 0.059 0.058 11.255  0.123  0.110 2 
 5023953 1.867 0.073 0.110 11.479  0.155  0.204 2 
 5024043 1.934 0.025 0.032 10.508  0.046  0.082 2 
 5024143 1.621 0.113 0.137  6.749  0.154  0.225 1 
 5024240 1.477 0.089 0.110  5.685  0.115  0.152 1 
 5024268 3.627 0.230 0.276 21.023  0.746  0.790 2 
 5024297 1.651 0.079 0.074 11.052  0.120  0.232 1 
 5024312 1.631 0.080 0.067  7.577  0.104  0.113 1 
 5024322 2.024 0.053 0.056 10.613  0.144  0.148 2 
 5024327 1.636 0.075 0.056 11.053  0.157  0.093 2 
 5024404 1.770 0.034 0.050 11.197  0.137  0.133 2 
 5024405 1.527 0.115 0.087  7.301  0.149  0.158 1 
 5024414 2.710 0.214 0.173 10.670  0.330  0.263 2 
 5024476 2.416 0.335 0.402 11.048  0.545  0.673 2 
 5024512 1.532 0.093 0.093  8.459  0.215  0.126 1 
 5024583 1.865 0.065 0.115 13.058  0.134  0.362 2 
 5024601 1.444 0.196 0.187 12.414  0.641  0.545 2 
 5024967 1.698 0.065 0.065 11.117  0.094  0.202 2 
 5025021 1.185 0.056 0.051  9.333  0.183  0.151 1 
 5025101 1.312 0.175 0.178 13.998  0.685  0.748 2 
 5025472 1.428 0.089 0.110 11.042  0.261  0.263 2 
 5025632 1.163 0.070 0.136 11.112  0.304  0.578 2 
 5025717 1.248 0.102 0.107  4.033  0.109  0.115 1 
 5025895 1.708 0.071 0.069  6.617  0.126  0.106 1 
 5026008 1.356 0.099 0.064  8.521  0.197  0.171 1 
 5026178 1.473 0.078 0.127 12.270  0.244  0.471 2 
 5026318 1.988 0.182 0.200 13.644  0.581  0.750 2 
 5026399 2.337 0.059 0.048  8.280  0.081  0.069 2 
 5031925 1.283 0.043 0.059  9.419  0.133  0.148 1 
 5032140 1.719 0.086 0.109 11.097  0.241  0.247 1 
 5033397 1.171 0.038 0.033  4.014  0.066  0.022 1 
 5033804 2.075 0.020 0.028 10.163  0.050  0.057 2 
 5034206 1.233 0.041 0.024  5.364  0.053  0.056 1 
 5034571 1.404 0.055 0.080  9.026  0.108  0.149 1 
 5035304 1.234 0.045 0.038  5.504  0.060  0.077 1 
 5038575 1.152 0.072 0.080  8.941  0.208  0.232 1 
 5040572 2.163 0.015 0.017  9.644  0.037  0.041 2 
 5040851 0.985 0.032 0.034  5.597  0.070  0.072 1 
 5042169 2.180 0.185 0.334  6.744  0.245  0.314 1 
 5042253 2.219 0.050 0.126  9.929  0.088  0.203 2 
 5042295 1.036 0.040 0.033  5.937  0.075  0.064 1 
 5042916 1.851 0.047 0.040 11.102  0.113  0.130 2 
 5042931 2.855 0.180 0.129 10.992  0.292  0.178 2 
 5077464 2.121 0.039 0.048  9.944  0.069  0.085 2 
 5078240 0.939 0.186 0.150 19.434  1.542  0.981 1 
 5078332 1.432 0.104 0.280 11.074  0.245  0.728 2 
 5079905 0.975 0.062 0.061 10.492  0.213  0.246 2 
 5080231 1.216 0.077 0.059  4.386  0.087  0.076 1 
 5080332 2.886 0.110 0.063 10.580  0.164  0.093 2 
 5080720 1.569 0.075 0.086  6.572  0.143  0.078 1 
 5080831 1.008 0.036 0.043  3.900  0.062  0.068 1 
 5083205 1.288 0.044 0.042  5.626  0.046  0.084 1 
 5083419 1.101 0.035 0.037  6.253  0.092  0.067 1 
 5083853 1.119 0.045 0.038  4.247  0.071  0.042 1 
 5083936 1.202 0.042 0.056 10.823  0.138  0.180 2 
 5084176 1.029 0.068 0.091 11.042  0.280  0.375 2 
 5084662 1.541 0.074 0.098 11.069  0.211  0.230 2 
 5084773 1.207 0.063 0.040  5.296  0.081  0.039 1 
 5084777 1.186 0.040 0.040  4.863  0.068  0.042 1 
 5084999 1.402 0.052 0.062  7.126  0.100  0.079 1 
 5087190 2.145 0.019 0.136 10.273  0.073  0.208 2 
 5087542 1.566 0.136 0.135 12.543  0.377  0.312 2 
 5087808 2.052 0.197 0.153  6.457  0.223  0.179 1 
 5088129 1.030 0.111 0.133 11.000  0.545  0.599 2 
 5088148 1.181 0.045 0.067 11.366  0.174  0.185 2 
 5088231 0.922 0.079 0.122 10.664  0.402  0.579 2 
 5088362 1.646 0.155 0.185 12.314  0.468  0.514 2 
 5088385 1.230 0.046 0.083  8.632  0.119  0.216 1 
 5088488 1.070 0.056 0.066  4.809  0.094  0.083 1 
 5088599 1.238 0.062 0.142 11.048  0.194  0.505 2 
 5088966 1.072 0.040 0.040  5.914  0.086  0.068 1 
 5088987 1.120 0.045 0.069  8.482  0.121  0.203 1 
 5089305 0.967 0.117 0.095 10.449  0.457  0.351 2 
 5090553 2.295 0.064 0.075  8.337  0.091  0.104 2 
 5090864 2.327 0.137 0.185  9.638  0.216  0.285 2 
 5091385 1.069 0.095 0.066 10.564  0.293  0.264 2 
 5091962 1.084 0.083 0.076 12.991  0.360  0.374 1 
 5092491 1.139 0.072 0.144 11.201  0.357  0.632 2 
 5092642 1.245 0.063 0.120 11.034  0.181  0.395 2 
 5092846 1.569 0.118 0.102 14.701  0.523  0.226 1 
 5093008 1.031 0.058 0.058 10.959  0.238  0.247 2 
 5093052 0.731 0.045 0.054  9.123  0.251  0.292 2 
 5093345 1.252 0.057 0.020  6.053  0.097  0.062 1 
 5093559 1.018 0.052 0.071 10.615  0.215  0.343 2 
 5093605 1.099 0.062 0.041  5.236  0.099  0.059 1 
 5094118 1.621 0.065 0.062  9.775  0.081  0.132 1 
 5094348 1.285 0.046 0.034  6.079  0.110  0.064 1 
 5094436 1.123 0.048 0.081 10.382  0.187  0.231 1 
 5094474 0.880 0.062 0.285  9.913  0.291  1.008 2 
 5095275 1.310 0.072 0.093 10.375  0.241  0.180 1 
 5095322 1.915 0.106 0.148 12.941  0.258  0.391 2 
 5095336 1.260 0.062 0.139 11.082  0.200  0.490 2 
 5095464 1.583 0.063 0.095 11.470  0.191  0.229 2 
 5095886 1.151 0.178 0.186 21.452  1.603  1.637 1 
 5095946 1.323 0.054 0.059 10.977  0.124  0.206 2 
 5095974 1.032 0.060 0.073 10.663  0.216  0.278 2 
 5096092 1.352 0.046 0.064 11.388  0.168  0.282 2 
 5096114 1.177 0.037 0.083 11.123  0.168  0.248 2 
 5096642 1.087 0.036 0.065 10.596  0.121  0.257 2 
 5097114 1.835 0.210 0.202 20.901  0.961  0.905 1 
 5097325 1.142 0.058 0.050  6.393  0.135  0.103 1 
 5097448 1.259 0.054 0.041  8.758  0.150  0.091 1 
 5097690 3.245 0.114 0.078 13.474  0.169  0.187 2 
 5097873 1.301 0.036 0.056 10.881  0.114  0.145 2 
 5098143 0.731 0.044 0.053 10.168  0.206  0.274 2 
 5098145 1.302 0.055 0.062 11.267  0.190  0.206 2 
 5098194 1.096 0.036 0.058 10.632  0.147  0.187 2 
 5098286 1.180 0.066 0.051  5.476  0.102  0.091 1 
 5098414 1.270 0.021 0.025  6.005  0.065  0.060 1 
 5098434 1.311 0.075 0.106 11.237  0.257  0.358 2 
 5098794 1.605 0.170 0.180  5.340  0.225  0.222 1 
 5098893 1.100 0.067 0.067 11.149  0.269  0.238 1 
 5104039 2.771 0.182 0.194 11.985  0.327  0.341 2 
 5104153 1.100 0.103 0.147 11.400  0.405  0.516 2 
 5104175 2.805 0.133 0.075 10.169  0.173  0.107 2 
 5104182 1.110 0.037 0.056 10.711  0.172  0.196 2 
 5104293 1.145 0.078 0.059 12.665  0.330  0.258 2 
 5104573 1.349 0.071 0.100 11.470  0.215  0.350 2 
 5104949 0.932 0.083 0.105 12.122  0.408  0.513 2 
 5105190 1.207 0.046 0.049  5.919  0.060  0.060 1 
 5105354 1.443 0.068 0.054  5.707  0.076  0.134 1 
 5105399 1.460 0.072 0.054  9.362  0.144  0.156 1 
 5105469 1.432 0.099 0.067  6.783  0.154  0.137 1 
 5105886 1.459 0.080 0.048  6.131  0.098  0.096 1 
 5106217 1.977 0.120 0.108 12.082  0.253  0.262 2 
 5106266 1.197 0.066 0.059 10.908  0.173  0.176 2 
 5106376 3.136 0.205 0.135 12.973  0.331  0.202 2 
 5106439 0.999 0.040 0.043  8.814  0.133  0.143 1 
 5106547 1.031 0.042 0.054 10.664  0.169  0.210 2 
 5106752 1.106 0.061 0.049 10.891  0.251  0.200 2 
 5106785 0.785 0.066 0.070 10.379  0.377  0.398 2 
 5107383 1.204 0.041 0.044 10.832  0.137  0.151 2 
 5107556 1.299 0.054 0.076 11.011  0.158  0.235 2 
 5107816 1.225 0.067 0.095 10.906  0.176  0.300 2 
 5107828 1.256 0.085 0.069  8.732  0.198  0.128 1 
 5107853 0.916 0.057 0.066 10.622  0.297  0.326 2 
 5107886 1.486 0.027 0.055  6.730  0.069  0.098 1 
 5107950 1.031 0.048 0.030  8.907  0.162  0.123 1 
 5108620 1.079 0.084 0.071  9.108  0.288  0.269 1 
 5109052 1.021 0.040 0.048  6.299  0.098  0.108 1 
 5109088 2.586 0.348 0.280 12.463  0.765  0.547 2 
 5109797 1.750 0.077 0.103 12.685  0.325  0.282 1 
 5109839 0.966 0.066 0.057 10.662  0.305  0.252 2 
 5109878 1.295 0.025 0.038  5.676  0.063  0.054 1 
 5109951 0.966 0.164 0.158 10.909  0.594  0.520 2 
 5110170 1.014 0.056 0.061 11.540  0.305  0.351 2 
 5110270 1.990 0.025 0.047 10.693  0.060  0.094 2 
 5110453 1.049 0.039 0.040  4.413  0.064  0.063 1 
 5110707 1.244 0.122 0.112 11.627  0.435  0.470 1 
 5110961 1.292 0.077 0.121  9.419  0.219  0.286 1 
 5111300 0.951 0.088 0.132 12.191  0.386  0.599 2 
 5111364 1.275 0.093 0.111 11.405  0.266  0.427 2 
 5111655 3.201 0.310 0.294 16.209  0.649  0.443 2 
 5111767 1.133 0.048 0.051 11.422  0.174  0.223 2 
 5111940 1.591 0.139 0.093 10.118  0.347  0.167 1 
 5111949 1.777 0.043 0.049 11.087  0.136  0.115 2 
 5112072 1.580 0.039 0.076  6.549  0.080  0.054 1 
 5112118 1.126 0.083 0.080 10.999  0.338  0.257 2 
 5112281 2.291 0.124 0.289  9.993  0.191  0.453 2 
 5112288 1.745 0.041 0.056 11.119  0.126  0.183 2 
 5112361 1.876 0.102 0.108  9.532  0.197  0.190 1 
 5112373 1.640 0.061 0.067 11.184  0.159  0.107 2 
 5112387 1.712 0.062 0.058 11.152  0.101  0.200 2 
 5112401 1.437 0.059 0.081 11.673  0.212  0.238 2 
 5112403 1.590 0.069 0.084  6.121  0.101  0.083 1 
 5112467 1.702 0.047 0.048 11.168  0.091  0.172 2 
 5112491 1.659 0.056 0.058 11.149  0.102  0.116 2 
 5112730 1.649 0.061 0.086 11.305  0.139  0.184 2 
 5112744 1.689 0.099 0.074 11.380  0.156  0.274 1 
 5112786 2.219 0.576 0.375 30.999  3.380  2.065 1 
 5112840 1.743 0.048 0.048  7.329  0.117  0.077 1 
 5112880 1.934 0.134 0.099 16.280  0.434  0.282 1 
 5112938 1.677 0.046 0.052 11.048  0.115  0.117 2 
 5112948 1.584 0.071 0.090 11.449  0.236  0.158 1 
 5112950 1.714 0.095 0.139 11.781  0.175  0.399 2 
 5112974 1.548 0.088 0.095 11.449  0.220  0.289 2 
 5113041 1.437 0.084 0.078 11.580  0.200  0.244 1 
 5113441 1.641 0.081 0.056  5.947  0.089  0.077 1 
 5113644 0.999 0.070 0.073  9.753  0.250  0.267 1 
 5113842 1.547 0.261 0.226 12.517  0.866  0.635 2 
 5113910 0.942 0.107 0.161 21.516  1.023  1.582 1 
 5113985 1.029 0.026 0.021  4.622  0.040  0.049 1 
 5114056 1.271 0.098 0.159 11.232  0.333  0.656 2 
 5114395 1.158 0.094 0.113 11.181  0.311  0.388 2 
 5114547 1.083 0.157 0.182 10.819  0.754  0.813 1 
 5115688 1.179 0.063 0.050  4.070  0.078  0.060 1 
 5119742 1.207 0.036 0.038  4.180  0.022  0.060 1 
 5121605 1.242 0.035 0.057 11.104  0.132  0.216 2 
 5122109 1.006 0.044 0.040  3.862  0.058  0.064 1 
 5123226 1.331 0.063 0.076 11.175  0.197  0.293 2 
 5123475 2.264 0.386 0.756 13.142  1.363  1.752 2 
 5123659 1.749 0.073 0.074 11.057  0.120  0.176 2 
 5124813 2.098 0.150 0.471 12.955  0.416  0.990 2 
 5125282 1.252 0.129 0.241 11.648  0.512  0.927 2 
 5128171 1.982 0.034 0.048 10.900  0.066  0.093 2 
 5129011 1.567 0.059 0.076 11.115  0.178  0.199 2 
 5129236 1.151 0.034 0.048  4.738  0.054  0.063 1 
 5129257 0.684 0.033 0.038  8.791  0.206  0.253 2 
 5129374 1.685 0.027 0.054 10.732  0.106  0.179 2 
 5129747 2.413 0.096 0.122  8.685  0.130  0.149 2 
 5129971 2.205 0.053 0.386 10.055  0.086  0.573 2 
 5129977 1.599 0.165 0.177 12.278  0.582  0.586 2 
 5130161 1.162 0.069 0.057 10.863  0.249  0.153 2 
 5164920 0.940 0.047 0.040  5.464  0.108  0.084 1 
 5165979 1.374 0.048 0.062  8.230  0.105  0.108 1 
 5166068 1.012 0.028 0.031  5.749  0.051  0.053 1 
 5166430 1.986 0.030 0.030 10.446  0.079  0.087 2 
 5166444 2.278 0.051 0.120  8.963  0.083  0.182 2 
 5167473 1.067 0.047 0.039 10.569  0.124  0.189 2 
 5167488 0.692 0.033 0.035  9.018  0.182  0.213 2 
 5167972 1.409 0.079 0.097 11.772  0.216  0.305 1 
 5168382 1.065 0.029 0.024  4.044  0.038  0.045 1 
 5168707 0.996 0.040 0.046 12.025  0.170  0.207 1 
 5168713 1.034 0.053 0.050  9.169  0.168  0.175 1 
 5171535 1.162 0.048 0.137 11.189  0.205  0.484 2 
 5171575 1.251 0.089 0.085 17.219  0.532  0.547 1 
 5171912 0.714 0.066 0.110  6.731  0.459  0.393 1 
 5172229 1.323 0.042 0.048 10.581  0.136  0.137 1 
 5172427 1.179 0.061 0.038  4.671  0.110  0.053 1 
 5172478 1.521 0.072 0.081 11.056  0.167  0.236 2 
 5174562 1.040 0.063 0.075 10.722  0.234  0.296 2 
 5174642 1.259 0.209 0.233 20.119  1.411  1.426 1 
 5175152 2.747 0.135 0.117 10.333  0.202  0.152 2 
 5175172 1.399 0.082 0.091 11.163  0.188  0.318 1 
 5175464 1.058 0.079 0.115 11.203  0.332  0.522 2 
 5175538 1.135 0.048 0.054 10.958  0.230  0.171 2 
 5175621 1.191 0.065 0.055  8.942  0.187  0.142 1 
 5175734 0.880 0.066 0.066 10.302  0.286  0.296 2 
 5175950 0.871 0.071 0.097 11.048  0.309  0.396 2 
 5176313 1.038 0.036 0.033  6.409  0.087  0.111 1 
 5176520 1.103 0.037 0.034  4.927  0.051  0.051 1 
 5176709 1.291 0.051 0.054  6.771  0.075  0.126 1 
 5176942 1.269 0.067 0.044  8.881  0.163  0.156 1 
 5177023 1.246 0.041 0.071 10.855  0.133  0.168 2 
 5177352 1.277 0.081 0.130 13.007  0.273  0.446 2 
 5177610 1.131 0.040 0.050 11.148  0.145  0.177 2 
 5178927 0.801 0.065 0.072 10.908  0.305  0.342 2 
 5179162 1.033 0.040 0.043 10.549  0.144  0.149 2 
 5179166 1.235 0.085 0.090 14.006  0.344  0.403 1 
 5179251 1.270 0.097 0.119 11.562  0.268  0.431 2 
 5179253 1.137 0.083 0.099 11.690  0.322  0.331 2 
 5179471 1.965 0.145 0.116 11.955  0.340  0.326 2 
 5179885 1.218 0.033 0.037 10.847  0.124  0.123 2 
 5180026 1.341 0.128 0.159 18.459  0.729  0.692 1 
 5180038 1.235 0.080 0.115  4.407  0.105  0.125 1 
 5180345 1.167 0.068 0.047  5.279  0.100  0.072 1 
 5181473 1.689 0.118 0.073 13.429  0.305  0.220 1 
 5181566 1.231 0.092 0.126 11.323  0.238  0.410 2 
 5181601 1.251 0.068 0.066  6.833  0.123  0.116 1 
 5181651 2.222 0.185 0.262 12.142  0.353  0.515 2 
 5181782 1.322 0.057 0.070 11.278  0.215  0.342 2 
 5181810 0.960 0.039 0.045 11.105  0.172  0.207 1 
 5182688 0.986 0.042 0.042 10.503  0.163  0.148 2 
 5183138 1.183 0.041 0.039 10.777  0.141  0.134 2 
 5183236 1.443 0.086 0.093 12.001  0.233  0.389 1 
 5183325 1.123 0.040 0.057  7.958  0.102  0.176 1 
 5183828 1.388 0.143 0.249 11.389  0.500  0.855 2 
 5183935 1.727 0.038 0.040 11.048  0.106  0.145 2 
 5184073 0.679 0.049 0.082 15.889  0.507  0.766 1 
 5184199 2.355 0.054 0.087  8.855  0.085  0.128 2 
 5184276 1.161 0.063 0.039 10.733  0.195  0.133 2 
 5184965 0.845 0.089 0.177  9.947  0.471  0.673 2 
 5185002 0.876 0.050 0.062 10.489  0.235  0.299 2 
 5185467 1.047 0.047 0.070 10.644  0.164  0.285 2 
 5185705 0.830 0.071 0.065 10.607  0.363  0.379 2 
 5185780 1.293 0.074 0.038  5.542  0.112  0.079 1 
 5185820 0.923 0.045 0.048 10.314  0.193  0.176 2 
 5185845 1.809 0.096 0.051  5.353  0.116  0.044 1 
 5186037 1.096 0.082 0.079  8.390  0.237  0.180 1 
 5186109 1.020 0.047 0.085  9.141  0.116  0.271 1 
 5186355 1.275 0.065 0.098  6.962  0.122  0.204 1 
 5191943 1.368 0.084 0.120 11.044  0.216  0.265 2 
 5192039 1.061 0.113 0.130 11.833  0.476  0.528 2 
 5192063 1.231 0.058 0.078 10.976  0.165  0.253 2 
 5192758 1.388 0.091 0.114 11.315  0.330  0.401 2 
 5193311 1.097 0.076 0.098 11.043  0.287  0.376 2 
 5193589 1.050 0.067 0.089 10.870  0.302  0.357 2 
 5193840 2.174 0.019 0.022  9.541  0.042  0.042 2 
 5193912 1.088 0.039 0.038  7.311  0.120  0.066 1 
 5194072 1.847 0.062 0.129 11.285  0.142  0.301 2 
 5195155 1.099 0.069 0.089 11.333  0.291  0.386 2 
 5195465 1.083 0.092 0.077 10.657  0.237  0.282 2 
 5195476 1.242 0.040 0.072  5.144  0.057  0.117 1 
 5195945 1.282 0.033 0.042  7.353  0.106  0.098 1 
 5196152 1.345 0.057 0.076  7.608  0.138  0.117 1 
 5196297 1.787 0.050 0.059 11.282  0.165  0.136 2 
 5196300 1.403 0.046 0.050  4.781  0.054  0.047 1 
 5196691 1.110 0.067 0.054 10.965  0.272  0.233 2 
 5197031 1.127 0.024 0.031  4.713  0.042  0.050 1 
 5197249 1.226 0.044 0.071 11.000  0.162  0.257 2 
 5197605 1.248 0.040 0.066 11.055  0.111  0.219 2 
 5198109 1.308 0.204 0.219 12.508  0.883  0.749 2 
 5198142 0.882 0.063 0.066 10.637  0.295  0.311 2 
 5198234 1.774 0.152 0.221 11.749  0.428  0.713 2 
 5198552 1.131 0.044 0.062 10.842  0.244  0.309 2 
 5199437 1.255 0.061 0.105 11.186  0.190  0.372 2 
 5199554 1.142 0.050 0.038  8.533  0.146  0.093 1 
 5199605 1.256 0.227 0.272  8.435  0.644  0.694 1 
 5199906 2.850 0.207 0.185 11.622  0.332  0.281 2 
 5199930 1.120 0.076 0.083 11.761  0.331  0.350 2 
 5199978 1.094 0.056 0.038  4.524  0.087  0.059 1 
 5200152 1.773 0.076 0.135 11.354  0.281  0.421 2 
 5200629 1.981 0.149 0.986 11.691  0.466  2.564 2 
 5200695 1.809 0.075 0.123 13.751  0.299  0.333 2 
 5201371 1.203 0.118 0.120 11.062  0.307  0.331 2 
 5201670 1.284 0.043 0.044  8.362  0.107  0.071 1 
 5202183 1.108 0.040 0.039  7.372  0.105  0.079 1 
 5202286 1.687 0.093 0.052 11.377  0.178  0.148 2 
 5202399 1.213 0.040 0.059 10.747  0.125  0.166 1 
 5202477 1.127 0.047 0.068  6.892  0.117  0.138 1 
 5202761 1.601 0.119 0.130 11.385  0.327  0.350 1 
 5206349 0.997 0.036 0.034  5.658  0.073  0.061 1 
 5207415 1.263 0.055 0.049  9.050  0.109  0.155 1 
 5208056 0.873 0.120 0.174 10.680  0.553  0.907 2 
 5208343 1.063 0.041 0.053  5.387  0.081  0.094 1 
 5210624 1.127 0.053 0.053 11.032  0.202  0.177 2 
 5211720 1.758 0.039 0.059 11.275  0.156  0.184 2 
 5211724 1.096 0.031 0.034  5.309  0.070  0.032 1 
 5211806 2.318 0.045 0.060  8.471  0.066  0.086 2 
 5213377 1.167 0.148 0.152  5.872  0.315  0.343 1 
 5213512 1.537 0.043 0.058 10.889  0.129  0.165 2 
 5213920 1.810 0.059 0.080 11.061  0.133  0.176 2 
 5214012 1.271 0.042 0.074 10.933  0.140  0.286 2 
 5214140 0.980 0.027 0.028  6.137  0.081  0.055 1 
 5214948 1.042 0.056 0.066 10.897  0.276  0.311 2 
 5215099 1.451 0.085 0.083  7.956  0.131  0.184 1 
 5215232 1.764 0.177 0.181  6.863  0.232  0.249 1 
 5215549 1.044 0.037 0.042 10.829  0.193  0.176 2 
 5215820 1.318 0.055 0.049  7.306  0.087  0.119 1 
 5218333 1.930 0.021 0.026 10.638  0.045  0.053 2 
 5218501 1.080 0.061 0.055 10.962  0.240  0.228 2 
 5218957 1.765 0.047 0.040 11.200  0.170  0.139 2 
 5219465 0.862 0.152 0.104  9.967  0.929  0.459 2 
 5219637 2.067 0.140 0.467 11.265  0.259  0.815 2 
 5219666 1.732 0.081 0.094 10.486  0.227  0.205 1 
 5219773 1.945 0.085 0.122 12.898  0.232  0.333 1 
 5219779 2.422 0.053 0.064  8.534  0.075  0.090 2 
 5219787 1.823 0.043 0.058 11.074  0.091  0.133 2 
 5219824 1.116 0.061 0.071  7.446  0.120  0.154 1 
 5220010 1.080 0.045 0.053  9.197  0.143  0.181 1 
 5220107 1.126 0.062 0.081 10.857  0.291  0.263 2 
 5220357 1.327 0.088 0.093  7.810  0.191  0.167 1 
 5252534 1.056 0.055 0.042  4.580  0.079  0.060 1 
 5252771 0.972 0.036 0.031  4.121  0.052  0.045 1 
 5253270 1.038 0.056 0.054  9.379  0.175  0.200 1 
 5253296 1.132 0.098 0.110 11.649  0.384  0.416 1 
 5253782 1.423 0.051 0.052 10.953  0.170  0.135 2 
 5254812 1.198 0.042 0.041  6.656  0.106  0.053 1 
 5255238 1.252 0.079 0.039  9.772  0.228  0.143 1 
 5255580 1.008 0.379 0.110 10.354  1.650  0.391 2 
 5255621 1.165 0.036 0.069  5.266  0.076  0.079 1 
 5255758 1.492 0.397 0.339 12.296  1.352  1.105 2 
 5255835 1.012 0.023 0.026  6.616  0.052  0.083 1 
 5256019 0.982 0.059 0.053 10.480  0.210  0.220 2 
 5256885 1.297 0.065 0.065  6.991  0.105  0.155 1 
 5257167 0.768 0.039 0.041  9.505  0.235  0.235 2 
 5257464 1.561 0.177 0.244 11.635  0.568  0.886 2 
 5262577 1.124 0.044 0.063 10.781  0.203  0.252 2 
 5262610 1.381 0.059 0.068  7.248  0.116  0.090 1 
 5262674 1.073 0.076 0.088 10.919  0.319  0.337 2 
 5262696 1.175 0.054 0.039 10.795  0.139  0.131 2 
 5262768 1.220 0.085 0.053 10.468  0.217  0.247 1 
 5262788 1.464 0.067 0.164 11.064  0.161  0.459 2 
 5262944 1.000 0.068 0.079 10.948  0.265  0.331 2 
 5262973 0.939 0.076 0.093 10.553  0.312  0.388 2 
 5263007 1.120 0.032 0.065 10.626  0.179  0.191 2 
 5263143 1.129 0.060 0.063 11.096  0.250  0.217 2 
 5263537 1.121 0.045 0.069 10.742  0.192  0.182 2 
 5263571 1.161 0.302 0.404 12.848  1.770  1.698 2 
 5263643 1.092 0.050 0.053 11.082  0.213  0.243 2 
 5263777 0.704 0.044 0.045  9.012  0.242  0.278 2 
 5264285 0.808 0.058 0.052  9.781  0.322  0.308 2 
 5264401 0.971 0.224 0.091 10.404  1.075  0.315 2 
 5264406 0.776 0.042 0.055 10.700  0.230  0.296 2 
 5264460 1.089 0.061 0.060 11.034  0.226  0.234 2 
 5264520 1.809 0.227 0.197 13.709  0.798  0.917 2 
 5264649 1.239 0.071 0.056  6.203  0.096  0.085 1 
 5264655 1.136 0.060 0.074 11.319  0.197  0.244 2 
 5264769 1.257 0.047 0.113 10.992  0.161  0.348 2 
 5264795 1.098 0.087 0.107 11.651  0.434  0.461 2 
 5265226 1.132 0.057 0.056  7.790  0.152  0.150 1 
 5265256 1.183 0.054 0.038  8.837  0.136  0.102 1 
 5265292 0.761 0.052 0.080  9.446  0.324  0.458 2 
 5265577 1.458 0.074 0.054  6.855  0.111  0.105 1 
 5265923 1.413 0.114 0.115 13.255  0.380  0.399 1 
 5265982 1.115 0.065 0.060  4.107  0.081  0.086 1 
 5266369 1.169 0.040 0.045  6.803  0.086  0.110 1 
 5266416 1.215 0.053 0.104 11.512  0.159  0.375 2 
 5267648 1.199 0.084 0.050  8.148  0.191  0.143 1 
 5267939 1.302 0.066 0.049  8.502  0.152  0.104 1 
 5268339 1.251 0.052 0.061 11.128  0.137  0.223 2 
 5268494 1.109 0.054 0.045 10.825  0.242  0.182 2 
 5268576 1.019 0.048 0.045  6.903  0.114  0.121 1 
 5268865 1.313 0.065 0.068 11.030  0.219  0.190 2 
 5269165 1.115 0.063 0.064 11.198  0.217  0.248 2 
 5269381 1.161 0.058 0.080 11.198  0.225  0.181 2 
 5269518 1.202 0.039 0.049  7.691  0.127  0.095 1 
 5269870 1.056 0.013 0.048  4.099  0.028  0.059 1 
 5270027 1.733 0.209 1.206 12.865  0.528  2.802 2 
 5270160 1.577 0.061 0.057 10.291  0.130  0.070 1 
 5270814 0.965 0.046 0.044 10.471  0.170  0.163 2 
 5270933 1.474 0.103 0.067 11.594  0.321  0.171 2 
 5271002 1.403 0.077 0.070 10.660  0.198  0.186 1 
 5271191 1.282 0.038 0.060 11.015  0.157  0.174 2 
 5271329 1.181 0.086 0.134 11.911  0.337  0.452 2 
 5271465 1.053 0.043 0.049 10.623  0.154  0.226 2 
 5271626 0.634 0.023 0.032  9.351  0.089  0.122 2 
 5271837 1.183 0.068 0.096 12.022  0.246  0.375 2 
 5272166 1.109 0.040 0.057 10.668  0.181  0.155 2 
 5272541 1.588 0.038 0.083  6.084  0.061  0.093 1 
 5272567 0.907 0.188 0.123 10.286  1.009  0.492 2 
 5272829 0.926 0.125 0.137 24.118  1.413  1.448 1 
 5272843 0.823 0.089 0.137 11.003  0.379  0.601 2 
 5273239 1.252 0.066 0.099 11.243  0.193  0.335 2 
 5273846 1.783 0.081 0.111 12.469  0.296  0.245 2 
 5273933 1.478 0.052 0.100  8.067  0.122  0.201 1 
 5281000 1.042 0.080 0.084  9.005  0.324  0.270 1 
 5281405 1.251 0.104 0.370 11.338  0.444  1.480 2 
 5281639 1.262 0.049 0.027  4.470  0.064  0.062 1 
 5281702 1.211 0.111 0.188 11.153  0.313  0.738 2 
 5281750 1.087 0.048 0.060  5.914  0.124  0.097 1 
 5281780 1.229 0.117 0.108  9.785  0.414  0.351 1 
 5282247 1.349 0.117 0.136 11.759  0.447  0.414 1 
 5282275 1.199 0.145 0.157 11.735  0.425  0.507 2 
 5282288 1.844 0.036 0.057 10.957  0.074  0.129 2 
 5282322 2.844 0.281 0.208 13.806  0.591  0.402 2 
 5282875 1.707 0.088 0.127 11.156  0.166  0.356 2 
 5282887 1.510 0.072 0.083 10.998  0.153  0.234 2 
 5283690 0.988 0.058 0.067 11.000  0.245  0.244 1 
 5283733 0.929 0.057 0.057  9.887  0.198  0.221 1 
 5283798 1.929 0.027 0.028 10.753  0.064  0.063 2 
 5283855 0.698 0.041 0.055  8.892  0.252  0.329 2 
 5283958 1.906 0.026 0.050 10.805  0.058  0.103 2 
 5284127 1.349 0.069 0.077 11.644  0.258  0.297 2 
 5284371 1.625 0.111 0.162 11.760  0.552  0.573 2 
 5284948 1.233 0.042 0.022  5.162  0.057  0.039 1 
 5285096 1.109 0.053 0.061  8.376  0.138  0.157 1 
 5285332 0.928 0.067 0.085 10.755  0.303  0.428 2 
 5285357 1.128 0.055 0.053 10.884  0.234  0.182 2 
 5285490 1.629 0.067 0.057  7.872  0.056  0.112 1 
 5286794 1.290 0.045 0.051 10.891  0.140  0.161 2 
 5286890 1.158 0.053 0.033  5.107  0.079  0.065 1 
 5287034 1.257 0.045 0.049  5.324  0.094  0.050 1 
 5287043 1.307 0.072 0.103 11.245  0.261  0.403 2 
 5287065 1.571 0.053 0.095  5.678  0.074  0.066 1 
 5287316 1.404 0.047 0.053 10.964  0.119  0.124 2 
 5287356 1.074 0.067 0.076  6.350  0.159  0.158 1 
 5287376 1.634 0.166 0.240  6.012  0.225  0.293 1 
 5287466 1.691 0.123 0.119 11.456  0.297  0.367 2 
 5287536 1.246 0.206 0.178 10.972  0.425  0.583 2 
 5287551 1.288 0.044 0.064 11.055  0.156  0.201 2 
 5287610 1.120 0.042 0.056  8.005  0.121  0.112 1 
 5287706 2.521 0.140 0.108  9.082  0.190  0.130 2 
 5288332 1.697 0.063 0.085 11.169  0.113  0.263 2 
 5288607 1.988 0.021 0.028 10.443  0.053  0.060 2 
 5288716 1.279 0.051 0.070 10.914  0.152  0.272 2 
 5288952 1.319 0.065 0.056  6.235  0.085  0.114 1 
 5289571 1.250 0.157 0.225 13.950  0.902  0.873 2 
 5290047 1.297 0.050 0.063  6.034  0.107  0.109 1 
 5290071 1.364 0.064 0.080 10.992  0.217  0.179 2 
 5295280 1.141 0.039 0.062  4.519  0.076  0.079 1 
 5295846 1.239 0.055 0.090  4.754  0.075  0.152 1 
 5295898 1.461 0.070 0.066  5.844  0.078  0.101 1 
 5295989 1.049 0.050 0.060  9.878  0.164  0.211 1 
 5297605 2.909 0.786 0.535 41.608  5.283  3.422 1 
 5300269 2.479 0.085 0.096  8.803  0.154  0.175 2 
 5300619 1.097 0.062 0.045  9.608  0.197  0.155 1 
 5300767 1.328 0.052 0.045  9.305  0.100  0.119 1 
 5301060 1.762 0.170 0.207 12.456  0.446  0.491 2 
 5301510 0.744 0.045 0.050  9.461  0.280  0.293 2 
 5301647 0.982 0.038 0.025  4.849  0.064  0.043 1 
 5302430 1.476 0.101 0.160  5.596  0.129  0.183 1 
 5302674 1.218 0.040 0.061  6.644  0.048  0.104 1 
 5303861 1.352 0.051 0.056  6.718  0.115  0.076 1 
 5303905 1.764 0.125 0.148  6.365  0.198  0.171 1 
 5303959 1.591 0.065 0.083 11.182  0.197  0.157 2 
 5304118 0.981 0.044 0.053 10.531  0.190  0.224 2 
 5304355 1.915 0.032 0.041 11.258  0.112  0.146 2 
 5304515 1.305 0.070 0.158 11.014  0.184  0.538 2 
 5304555 1.789 0.050 0.057 11.301  0.167  0.122 2 
 5304582 1.687 0.048 0.044 11.156  0.074  0.102 2 
 5305259 1.620 0.065 0.071  9.789  0.080  0.158 1 
 5305945 1.064 0.043 0.052  5.973  0.086  0.092 1 
 5306039 1.236 0.000 0.000  8.976  0.000  0.000 2 
 5306095 0.855 0.100 0.157 10.405  0.581  0.915 2 
 5306751 1.001 0.037 0.033  6.125  0.086  0.053 1 
 5306861 1.324 0.112 0.111  4.873  0.196  0.163 1 
 5306913 2.621 0.206 0.139  9.717  0.294  0.199 2 
 5307203 1.065 0.037 0.044  8.611  0.119  0.128 1 
 5307348 2.043 0.038 0.045 10.651  0.087  0.093 2 
 5307365 1.826 0.082 0.133 11.323  0.228  0.333 2 
 5307494 1.446 0.130 0.144  5.988  0.171  0.212 1 
 5307747 2.217 0.061 0.297  9.534  0.094  0.444 2 
 5307930 3.380 0.150 0.084 14.775  0.244  0.118 2 
 5308081 2.044 0.040 0.052 10.673  0.093  0.120 2 
 5308777 1.382 0.058 0.076  7.392  0.109  0.121 1 
 5309012 1.707 0.077 0.109 11.190  0.121  0.326 2 
 5309064 2.699 0.437 0.291 11.688  0.765  0.485 2 
 5339687 0.967 0.071 0.123 11.314  0.357  0.583 2 
 5339823 1.773 0.181 0.177 12.076  0.432  0.381 2 
 5340000 1.009 0.106 0.104 10.726  0.444  0.510 2 
 5340189 1.214 0.034 0.047  4.663  0.038  0.055 1 
 5340269 1.143 0.050 0.056  4.171  0.071  0.062 1 
 5340720 1.092 0.038 0.048  6.228  0.102  0.078 1 
 5341131 1.684 0.095 0.088  9.708  0.130  0.260 1 
 5341746 1.245 0.046 0.036  4.625  0.054  0.077 1 
 5342486 1.106 0.032 0.039  6.703  0.057  0.110 1 
 5343338 1.206 0.176 0.084  5.791  0.061  0.138 1 
 5343454 1.255 0.048 0.048  6.029  0.071  0.103 1 
 5344380 2.773 0.667 0.281 11.592  1.243  0.565 2 
 5344496 1.308 0.070 0.090  9.179  0.196  0.189 1 
 5344502 1.130 0.059 0.065  8.011  0.145  0.169 1 
 5344943 1.353 0.073 0.070  6.003  0.092  0.117 1 
 5345094 1.219 0.040 0.070  5.283  0.036  0.086 1 
 5345214 1.230 0.085 0.093 10.743  0.255  0.376 1 
 5347736 1.496 0.101 0.058  5.707  0.077  0.117 1 
 5349955 1.605 0.057 0.074 10.875  0.068  0.190 1 
 5350147 0.903 0.033 0.036  7.207  0.100  0.106 1 
 5350163 1.615 0.086 0.063  8.572  0.166  0.073 1 
 5350351 1.651 0.091 0.076  6.334  0.087  0.128 1 
 5350658 0.984 0.096 0.152 10.915  0.435  0.666 2 
 5351254 0.926 0.059 0.062 10.709  0.273  0.249 2 
 5351405 1.295 0.082 0.084 10.577  0.223  0.272 1 
 5351445 0.960 0.120 0.068 10.393  0.487  0.232 2 
 5351878 1.200 0.027 0.054  4.231  0.039  0.078 1 
 5351903 1.181 0.059 0.053  9.373  0.180  0.121 1 
 5352699 0.712 0.052 0.057 10.052  0.232  0.293 2 
 5352861 1.436 0.066 0.050  5.378  0.083  0.088 1 
 5352862 0.925 0.102 0.211 11.089  0.605  1.098 2 
 5353108 1.633 0.139 2.077 15.765  0.758  5.532 2 
 5353146 1.470 0.084 0.122 11.495  0.303  0.382 2 
 5353157 1.985 0.061 0.220  8.801  0.102  0.371 1 
 5353178 0.946 0.049 0.064 10.918  0.208  0.287 2 
 5353200 1.072 0.048 0.050 10.755  0.227  0.254 2 
 5353283 0.999 0.081 0.082 13.049  0.378  0.412 1 
 5353350 1.801 0.162 0.132 11.975  0.492  0.299 2 
 5353757 1.135 0.069 0.082 11.284  0.257  0.254 2 
 5353786 0.898 0.052 0.056 10.420  0.254  0.272 2 
 5354045 1.042 0.070 0.082 10.884  0.338  0.347 2 
 5354104 1.319 0.071 0.092  8.842  0.164  0.194 1 
 5355747 1.269 0.084 0.092 12.152  0.304  0.331 1 
 5355929 1.205 0.059 0.067  9.917  0.137  0.218 1 
 5356201 1.178 0.034 0.027  4.406  0.066  0.014 1 
 5356255 1.148 0.057 0.057  8.419  0.150  0.169 1 
 5357329 0.991 0.076 0.118 10.918  0.315  0.494 2 
 5358060 1.150 0.036 0.069 11.201  0.161  0.214 2 
 5358184 1.161 0.068 0.067  8.062  0.203  0.146 1 
 5358325 1.027 0.040 0.050  9.673  0.135  0.223 1 
 5358548 1.017 0.058 0.054  6.908  0.137  0.166 1 
 5358719 0.766 0.053 0.087  9.650  0.322  0.448 2 
 5358897 1.114 0.048 0.050 10.672  0.216  0.145 2 
 5358969 1.159 0.039 0.037  4.335  0.088  0.029 1 
 5359034 1.278 0.072 0.080  5.244  0.094  0.142 1 
 5359061 1.132 0.065 0.055 11.265  0.215  0.203 2 
 5359241 1.835 0.058 0.070 10.417  0.101  0.153 1 
 5359242 1.036 0.061 0.077 10.576  0.188  0.293 2 
 5359329 1.142 0.049 0.062 10.849  0.205  0.198 2 
 5359478 1.150 0.063 0.093 11.406  0.255  0.339 2 
 5359518 2.794 0.399 0.181 12.668  0.863  0.338 2 
 5359568 1.315 0.053 0.053  5.457  0.074  0.089 1 
 5359600 1.291 0.044 0.063  9.681  0.125  0.157 1 
 5360044 1.132 0.062 0.053  5.167  0.079  0.100 1 
 5360279 0.892 0.073 0.073 10.462  0.311  0.354 2 
 5360690 1.116 0.071 0.105 12.125  0.293  0.408 2 
 5360757 1.164 0.065 0.066 10.497  0.272  0.173 1 
 5360842 1.389 0.126 0.165 13.713  0.512  0.472 2 
 5361169 1.348 0.062 0.057 11.009  0.217  0.156 2 
 5363562 1.287 0.065 0.088 10.986  0.193  0.272 2 
 5363820 2.064 0.174 0.828 12.770  0.373  1.837 2 
 5363893 1.766 0.036 0.046 11.346  0.144  0.120 2 
 5363918 1.299 0.077 0.120 12.951  0.301  0.534 2 
 5363998 1.079 0.060 0.060 10.483  0.219  0.199 1 
 5364240 1.291 0.067 0.067  7.882  0.130  0.151 1 
 5364445 0.998 0.073 0.086 10.807  0.372  0.383 2 
 5364580 1.211 0.040 0.045 10.883  0.139  0.156 2 
 5369207 1.359 0.073 0.072 11.014  0.208  0.192 2 
 5369311 1.002 0.061 0.046  7.114  0.167  0.095 1 
 5369457 1.120 0.062 0.077 10.847  0.261  0.222 2 
 5369544 1.342 0.095 0.390 11.155  0.354  1.503 2 
 5369662 2.712 0.222 0.206 11.835  0.356  0.395 2 
 5370348 1.307 0.153 0.258 11.540  0.450  0.825 2 
 5370814 1.424 0.055 0.053  5.358  0.042  0.072 1 
 5370902 1.294 0.048 0.023  6.048  0.055  0.055 1 
 5370942 1.119 0.100 0.080  8.223  0.254  0.210 1 
 5370950 0.819 0.080 0.120  9.823  0.457  0.552 2 
 5371033 1.193 0.072 0.048 11.250  0.257  0.153 1 
 5371035 1.176 0.081 0.093 11.389  0.261  0.288 2 
 5371089 0.740 0.057 0.076  9.478  0.365  0.428 2 
 5371092 1.189 0.051 0.042  5.959  0.094  0.056 1 
 5371124 1.016 0.036 0.028  3.896  0.047  0.057 1 
 5371125 1.470 0.079 0.083 10.192  0.165  0.284 1 
 5371173 1.026 0.041 0.043  8.760  0.122  0.129 1 
 5371202 1.214 0.079 0.085  9.367  0.203  0.234 1 
 5371482 1.706 0.100 0.111  5.864  0.141  0.124 1 
 5371600 1.399 0.050 0.036  6.559  0.065  0.075 1 
 5371626 1.379 0.105 0.123 15.439  0.463  0.419 1 
 5371756 1.384 0.058 0.067  6.274  0.099  0.104 1 
 5372125 1.598 0.108 0.181 11.327  0.405  0.658 2 
 5372224 1.280 0.060 0.043  6.032  0.103  0.044 1 
 5372374 1.158 0.047 0.059  8.024  0.166  0.096 1 
 5373213 1.265 0.163 0.168 12.285  0.594  0.509 1 
 5373278 1.187 0.047 0.041  8.553  0.125  0.093 1 
 5373447 1.537 0.198 0.270 11.602  0.553  0.666 2 
 5373639 1.801 0.069 0.217  8.071  0.096  0.339 1 
 5373768 1.088 0.053 0.064  8.297  0.183  0.146 1 
 5374099 1.361 0.094 0.056  5.936  0.097  0.065 1 
 5374118 1.801 0.127 0.227  9.991  0.249  0.433 1 
 5374221 1.174 0.079 0.113 12.354  0.355  0.399 2 
 5374249 1.211 0.044 0.060 10.872  0.152  0.196 2 
 5374540 1.895 0.030 0.074 11.032  0.056  0.210 2 
 5374733 0.950 0.148 0.245 12.378  0.652  1.105 2 
 5374749 0.934 0.088 0.081 10.397  0.386  0.375 2 
 5374814 1.747 0.064 0.113 11.186  0.160  0.202 1 
 5375095 1.562 0.035 0.050 11.006  0.103  0.153 2 
 5375770 1.682 0.073 0.115 11.308  0.160  0.388 2 
 5375947 1.725 0.136 0.158 11.212  0.253  0.469 2 
 5376097 1.003 0.126 0.139 10.911  0.479  0.516 2 
 5376291 0.988 0.039 0.039  8.418  0.138  0.138 1 
 5376348 1.077 0.087 0.110 16.481  0.500  0.632 1 
 5376385 1.098 0.086 0.088 13.156  0.413  0.388 1 
 5376608 0.984 0.129 0.123 10.584  0.537  0.490 1 
 5376639 1.524 0.127 0.132 12.016  0.391  0.281 1 
 5376963 1.661 0.053 0.064 11.263  0.098  0.106 2 
 5377341 1.105 0.035 0.040  5.107  0.055  0.058 1 
 5377629 0.997 0.172 0.156 10.935  0.547  0.434 2 
 5377645 1.338 0.039 0.043  4.377  0.049  0.063 1 
 5380617 2.596 0.045 0.051 14.380  0.105  0.156 2 
 5380775 1.682 0.083 0.072  9.338  0.082  0.232 1 
 5382824 2.582 0.116 0.087  9.130  0.155  0.117 2 
 5383275 1.905 0.051 0.086 11.298  0.135  0.246 2 
 5383359 1.128 0.045 0.051 10.862  0.215  0.188 2 
 5384777 1.042 0.034 0.021  4.125  0.050  0.038 1 
 5385518 1.765 0.060 0.070 10.342  0.183  0.120 1 
 5386317 2.601 0.172 0.056  7.051  0.216  0.049 1 
 5387638 1.459 0.093 0.314 11.156  0.290  1.134 2 
 5388289 1.220 0.046 0.067 10.972  0.149  0.247 2 
 5388291 0.657 0.041 0.105  8.874  0.260  0.673 2 
 5388366 1.412 0.220 0.157 12.735  0.821  0.497 2 
 5388821 1.220 0.056 0.060  9.662  0.153  0.143 1 
 5389263 1.119 0.061 0.050  4.951  0.089  0.067 1 
 5389557 0.701 0.068 0.143 14.290  0.481  1.333 2 
 5389655 1.528 0.060 0.067 10.974  0.157  0.207 2 
 5390228 1.240 0.089 0.090 10.458  0.253  0.285 1 
 5390305 1.281 0.062 0.093 11.053  0.195  0.295 2 
 5390372 0.938 0.029 0.021  4.412  0.057  0.038 1 
 5390762 1.706 0.286 0.202 12.385  0.846  0.599 2 
 5390924 1.498 0.054 0.063 10.897  0.130  0.192 2 
 5391118 1.356 0.073 0.065  7.334  0.163  0.112 1 
 5391275 1.413 0.070 0.062  8.144  0.144  0.066 1 
 5392313 1.450 0.045 0.029  9.511  0.077  0.073 1 
 5392342 1.639 0.153 0.107 11.548  0.410  0.299 2 
 5392363 1.139 0.105 0.063  7.101  0.169  0.095 1 
 5392657 1.650 0.110 0.145 11.125  0.210  0.396 1 
 5393278 1.778 0.045 0.054 11.067  0.122  0.130 2 
 5393297 0.965 0.066 0.086 10.473  0.244  0.292 2 
 5393304 2.079 0.134 0.000 14.329  0.227  0.000 2 
 5393453 1.355 0.041 0.041  6.003  0.076  0.054 1 
 5393781 1.247 0.062 0.078 11.135  0.200  0.254 1 
 5394350 1.049 0.090 0.100  9.623  0.304  0.291 1 
 5394451 1.368 0.045 0.092  9.268  0.122  0.176 1 
 5394670 1.313 0.071 0.120 10.934  0.174  0.337 2 
 5395247 2.623 0.658 0.360 12.801  1.191  0.645 2 
 5395312 1.167 0.059 0.066  6.576  0.119  0.114 1 
 5395444 1.079 0.056 0.066 11.085  0.216  0.290 2 
 5395669 1.787 0.041 0.049 11.113  0.121  0.126 2 
 5395842 0.989 0.060 0.066 10.917  0.274  0.308 2 
 5395887 1.055 0.046 0.043  8.911  0.152  0.114 1 
 5395997 1.149 0.042 0.042 11.069  0.173  0.153 2 
 5396808 0.955 0.187 0.455 11.358  0.857  1.798 2 
 5396909 2.249 0.221 0.355 11.255  0.350  0.674 2 
 5397058 1.434 0.073 0.098  5.075  0.071  0.152 1 
 5398311 2.122 0.024 0.045  9.528  0.055  0.065 2 
 5426041 1.396 0.043 0.051  9.824  0.094  0.103 1 
 5426077 1.104 0.052 0.065  7.815  0.142  0.154 1 
 5426137 1.176 0.051 0.071  6.697  0.130  0.106 1 
 5426170 1.030 0.068 0.079  3.847  0.095  0.106 1 
 5426401 1.372 0.067 0.049  7.597  0.128  0.079 1 
 5427111 1.047 0.035 0.048  8.525  0.126  0.137 1 
 5427229 1.666 0.058 0.068 11.244  0.095  0.125 2 
 5428360 1.209 0.036 0.026  6.572  0.029  0.069 1 
 5428405 1.160 0.039 0.062  4.126  0.069  0.060 1 
 5428540 0.985 0.030 0.043  8.508  0.113  0.116 1 
 5428669 1.302 0.070 0.079  9.487  0.173  0.201 1 
 5429725 1.595 0.147 0.230 11.231  0.344  0.739 2 
 5429727 1.217 0.034 0.038  4.864  0.040  0.059 1 
 5429842 1.150 0.043 0.041  4.459  0.046  0.071 1 
 5429938 1.211 0.076 0.115 10.887  0.196  0.382 2 
 5430086 1.194 0.095 0.116 12.220  0.388  0.461 2 
 5430779 1.378 0.031 0.066  6.060  0.054  0.079 1 
 5431007 1.419 0.064 0.051  5.688  0.085  0.087 1 
 5431304 0.660 0.042 0.049  9.664  0.197  0.289 2 
 5431353 0.790 0.059 0.071 12.382  0.362  0.428 1 
 5435648 1.119 0.046 0.071  8.606  0.096  0.229 1 
 5435961 1.311 0.066 0.064 11.458  0.284  0.303 2 
 5435965 0.925 0.063 0.071 10.475  0.282  0.291 2 
 5435995 1.547 0.076 0.099 11.132  0.193  0.240 2 
 5436082 1.415 0.054 0.055 11.087  0.197  0.133 2 
 5436415 1.284 0.049 0.053  6.012  0.090  0.111 1 
 5436490 1.053 0.039 0.040  8.605  0.124  0.115 1 
 5436707 1.036 0.049 0.079 11.148  0.202  0.294 1 
 5436814 1.086 0.113 0.127 19.124  0.684  0.807 1 
 5436821 1.154 0.060 0.043  4.704  0.084  0.062 1 
 5437624 1.201 0.023 0.023  6.372  0.055  0.033 1 
 5437796 1.154 0.057 0.070 11.628  0.212  0.228 1 
 5437901 0.608 0.005 0.015  7.932  0.118  0.053 2 
 5437909 1.373 0.041 0.071  4.719  0.044  0.063 1 
 5438256 1.127 0.081 0.053 10.930  0.299  0.174 2 
 5439087 1.417 0.054 0.095 11.166  0.190  0.220 2 
 5439272 1.101 0.063 0.055  8.803  0.182  0.171 1 
 5439339 2.428 0.119 0.153  8.985  0.185  0.212 2 
 5439372 0.931 0.204 0.278 22.324  2.430  2.935 1 
 5439695 1.617 0.055 0.064 11.193  0.166  0.104 2 
 5440198 1.181 0.028 0.027  5.479  0.053  0.013 1 
 5440204 1.155 0.061 0.045  6.671  0.118  0.105 1 
 5440406 1.068 0.079 0.100  5.922  0.205  0.184 1 
 5440418 1.000 0.037 0.027  6.934  0.096  0.076 1 
 5440488 1.466 0.091 0.075 10.692  0.208  0.254 1 
 5440925 1.169 0.073 0.051  7.471  0.152  0.118 1 
 5441150 1.279 0.042 0.055 10.947  0.129  0.144 2 
 5443651 1.127 0.040 0.035  8.062  0.125  0.077 1 
 5443741 1.274 0.047 0.034  9.003  0.127  0.061 1 
 5443746 0.962 0.053 0.051 10.745  0.206  0.206 2 
 5443981 1.904 0.011 0.027 10.544  0.027  0.040 2 
 5444074 1.130 0.075 0.060 12.356  0.338  0.219 2 
 5444525 1.072 0.067 0.044  8.406  0.160  0.101 1 
 5444627 1.268 0.090 0.064  7.695  0.146  0.142 1 
 5444662 0.710 0.040 0.058  9.013  0.258  0.383 2 
 5444758 1.146 0.059 0.063 10.225  0.169  0.174 1 
 5444860 1.191 0.042 0.049 10.820  0.128  0.156 2 
 5444972 0.698 0.075 0.148 17.773  0.510  1.673 1 
 5445178 1.406 0.066 0.059  4.982  0.051  0.113 1 
 5445362 1.175 0.069 0.090 10.896  0.206  0.319 2 
 5445379 1.635 0.102 0.125 12.798  0.183  0.408 1 
 5445418 1.118 0.036 0.063  9.078  0.110  0.170 1 
 5445796 0.890 0.070 0.075 10.437  0.311  0.347 2 
 5445881 1.111 0.068 0.070  8.131  0.194  0.202 1 
 5445912 1.220 0.111 0.107  4.736  0.187  0.176 1 
 5445983 0.912 0.068 0.073 10.255  0.279  0.263 2 
 5446102 1.627 0.214 0.133 11.860  0.647  0.433 2 
 5446110 1.020 0.059 0.036  8.549  0.180  0.126 1 
 5446233 1.941 0.180 0.976 14.366  0.539  2.757 2 
 5446241 1.123 0.039 0.031  5.180  0.055  0.058 1 
 5446242 0.838 0.090 0.105 19.865  0.936  0.951 1 
 5446305 1.299 0.085 0.073 10.933  0.288  0.200 1 
 5446355 1.351 0.229 0.225 24.525  1.783  1.678 1 
 5446366 1.441 0.124 0.057 14.896  0.527  0.190 2 
 5446484 0.979 0.058 0.061 10.518  0.215  0.260 2 
 5446556 1.133 0.053 0.064 11.094  0.220  0.185 2 
 5446927 1.210 0.090 0.086 13.694  0.449  0.478 2 
 5449223 3.100 0.995 0.271 16.249  2.222  0.644 2 
 5449922 0.881 0.082 0.100 11.101  0.405  0.507 2 
 5450049 1.181 0.048 0.060  9.453  0.107  0.191 1 
 5450127 1.031 0.055 0.067 10.591  0.183  0.242 2 
 5450439 1.386 0.031 0.053  4.558  0.040  0.039 1 
 5450541 1.321 0.084 0.118 12.053  0.384  0.287 1 
 5450890 0.805 0.071 0.064 10.166  0.410  0.398 2 
 5450937 1.162 0.058 0.037  6.805  0.112  0.095 1 
 5451290 1.267 0.113 0.205 11.375  0.332  0.736 2 
 5455690 1.095 0.229 0.160 10.959  0.639  0.458 2 
 5455901 1.226 0.040 0.060 10.900  0.147  0.202 2 
 5456086 1.463 0.080 0.079  9.520  0.143  0.187 1 
 5456147 1.606 0.061 0.071  5.605  0.058  0.091 1 
 5456184 1.089 0.033 0.046 10.631  0.131  0.214 2 
 5456574 0.921 0.056 0.056 11.255  0.246  0.251 1 
 5456602 1.309 0.068 0.103 11.095  0.202  0.350 2 
 5456612 1.162 0.182 0.286 28.114  1.920  2.504 1 
 5456650 1.409 0.054 0.073  8.994  0.107  0.195 1 
 5456708 2.166 0.022 0.015  8.740  0.039  0.024 2 
 5456732 2.056 0.015 0.045 10.141  0.051  0.089 2 
 5457016 1.342 0.055 0.069 10.973  0.213  0.229 2 
 5457182 1.429 0.067 0.091 12.500  0.193  0.341 1 
 5457518 1.252 0.059 0.054  5.117  0.079  0.074 1 
 5457703 1.116 0.058 0.072  5.668  0.097  0.134 1 
 5457811 1.224 0.093 0.076 11.886  0.222  0.229 1 
 5458219 0.807 0.127 0.172 20.432  1.458  1.896 1 
 5458268 1.300 0.059 0.101 11.046  0.189  0.314 2 
 5458457 1.136 0.045 0.052 10.767  0.153  0.169 2 
 5459287 2.241 0.045 0.110  9.638  0.071  0.181 2 
 5459494 2.581 0.145 0.172  9.952  0.284  0.227 1 
 5459624 0.858 0.163 0.109 10.147  1.017  0.579 2 
 5459686 1.398 0.044 0.049  7.547  0.065  0.104 1 
 5459819 0.999 0.089 0.122 10.998  0.367  0.545 2 
 5459855 1.442 0.052 0.038  7.989  0.088  0.084 1 
 5460741 1.591 0.081 0.100 11.348  0.246  0.217 2 
 5461146 1.371 0.066 0.068  9.101  0.172  0.134 1 
 5461147 0.948 0.059 0.056 10.413  0.258  0.251 2 
 5461205 1.329 0.095 0.163 11.951  0.337  0.455 2 
 5461244 0.997 0.045 0.040 10.418  0.143  0.152 2 
 5461275 1.562 0.116 0.152 10.219  0.327  0.366 1 
 5461447 1.188 0.122 0.187 13.627  0.549  0.685 2 
 5461605 1.050 0.082 0.097 10.877  0.372  0.438 2 
 5461610 1.237 0.025 0.039 10.890  0.073  0.135 2 
 5461724 1.158 0.070 0.064  4.226  0.090  0.074 1 
 5461779 1.189 0.058 0.071  5.918  0.110  0.100 1 
 5461921 1.048 0.036 0.035  6.507  0.080  0.080 1 
 5462261 1.123 0.033 0.049  7.356  0.101  0.138 1 
 5462460 1.125 0.051 0.045 10.695  0.201  0.144 2 
 5462797 1.976 0.369 0.243 23.766  1.638  1.158 1 
 5462853 1.879 0.128 0.220  9.224  0.228  0.397 1 
 5467099 1.229 0.043 0.072  4.191  0.060  0.086 1 
 5468123 1.247 0.034 0.045  6.695  0.083  0.049 1 
 5468161 1.595 0.055 0.047  7.021  0.114  0.032 1 
 5470218 1.131 0.028 0.033  4.785  0.061  0.038 1 
 5471005 0.728 0.096 0.110 18.102  0.912  1.237 1 
 5471038 0.927 0.033 0.049  3.781  0.048  0.067 1 
 5471433 1.300 0.129 0.126  4.707  0.218  0.177 1 
 5472717 1.466 0.062 0.044  7.144  0.086  0.094 1 
 5472964 1.024 0.026 0.036  4.945  0.052  0.068 1 
 5472976 2.273 0.019 0.012  9.133  0.025  0.026 2 
 5473628 1.913 0.094 0.093  8.410  0.152  0.162 1 
 5473840 2.363 0.051 0.090  9.113  0.077  0.119 2 
 5474712 1.042 0.047 0.044 10.585  0.164  0.179 2 
 5474982 1.196 0.035 0.040 10.832  0.165  0.157 2 
 5475271 1.363 0.357 0.385 24.465  3.025  3.024 1 
 5475321 1.789 0.165 0.232 12.890  0.395  0.527 2 
 5475667 1.269 0.062 0.113 11.003  0.178  0.355 2 
 5475952 1.393 0.076 0.075  9.904  0.201  0.158 1 
 5476002 1.352 0.148 0.113  7.389  0.298  0.216 1 
 5476034 1.175 0.088 0.049 10.915  0.291  0.144 2 
 5476427 1.321 0.087 0.162 11.693  0.338  0.517 2 
 5476729 1.774 0.067 0.126 11.227  0.213  0.298 2 
 5476808 1.067 0.047 0.056  7.958  0.141  0.112 1 
 5477219 1.125 0.068 0.083  9.259  0.177  0.280 1 
 5477259 1.050 0.050 0.050 10.868  0.234  0.216 2 
 5477873 1.626 0.121 0.120 12.282  0.294  0.392 1 
 5477973 1.207 0.037 0.036 10.976  0.114  0.098 2 
 5478010 1.248 0.039 0.048 10.861  0.128  0.147 2 
 5478227 1.576 0.232 0.228 14.357  0.936  0.709 2 
 5478318 1.258 0.123 0.114 11.416  0.389  0.413 1 
 5478399 1.637 0.238 0.228 12.322  0.615  0.657 1 
 5478864 1.226 0.034 0.046 10.922  0.114  0.156 2 
 5479052 1.317 0.047 0.061 10.877  0.166  0.232 2 
 5479406 0.927 0.259 0.297 10.436  1.304  0.608 2 
 5479483 1.472 0.070 0.062  7.233  0.095  0.130 1 
 5479860 0.775 0.067 0.067  9.930  0.397  0.423 2 
 5480386 1.109 0.073 0.080 11.151  0.270  0.295 2 
 5480439 2.097 0.027 0.038  9.990  0.049  0.074 2 
 5480758 2.443 0.159 0.131  9.019  0.222  0.178 2 
 5480879 1.229 0.078 0.170 11.087  0.259  0.641 2 
 5480957 2.411 0.057 0.071  8.685  0.084  0.093 2 
 5481206 1.946 0.233 0.757 11.718  0.609  1.444 2 
 5481809 1.623 0.123 0.224 13.484  0.452  0.549 2 
 5511314 1.066 0.051 0.049  8.982  0.156  0.132 1 
 5511566 0.724 0.037 0.041  9.284  0.253  0.260 2 
 5511580 2.065 0.029 0.018 10.137  0.057  0.031 2 
 5512348 1.314 0.048 0.057  8.484  0.114  0.138 1 
 5512777 1.111 0.090 0.389 11.138  0.381  1.686 2 
 5512910 1.368 0.058 0.070 11.008  0.186  0.163 2 
 5512996 0.739 0.045 0.062  9.241  0.300  0.349 2 
 5513434 1.663 0.092 0.051  6.500  0.101  0.103 1 
 5513771 1.024 0.059 0.040  4.452  0.087  0.076 1 
 5514024 0.990 0.028 0.026  4.843  0.051  0.053 1 
 5514079 1.300 0.036 0.033  7.193  0.062  0.070 1 
 5514689 0.990 0.044 0.038  4.448  0.077  0.069 1 
 5514964 0.831 0.077 0.079  9.984  0.397  0.329 2 
 5514974 1.160 0.082 0.057 10.902  0.314  0.130 2 
 5515314 1.397 0.052 0.074  5.936  0.073  0.073 1 
 5515642 2.928 0.988 0.258 17.470  2.887  0.687 2 
 5515759 0.874 0.030 0.025  6.129  0.079  0.076 1 
 5515794 1.909 0.035 0.088 11.059  0.087  0.184 2 
 5515939 0.722 0.041 0.039  9.316  0.202  0.217 2 
 5516025 1.117 0.086 0.085  7.471  0.156  0.161 1 
 5516590 1.034 0.066 0.090 10.721  0.296  0.420 2 
 5516627 1.460 0.092 0.086  6.146  0.113  0.173 1 
 5517118 1.240 0.056 0.065 11.396  0.144  0.269 2 
 5517310 1.279 0.086 0.099 14.770  0.350  0.449 1 
 5517442 1.568 0.148 0.112 12.018  0.472  0.253 2 
 5520872 1.395 0.094 0.057  9.760  0.239  0.114 1 
 5521176 0.926 0.089 0.120 10.441  0.420  0.603 2 
 5521181 1.289 0.057 0.021  7.381  0.120  0.070 1 
 5521210 1.322 0.071 0.076 14.110  0.293  0.288 1 
 5521349 1.521 0.039 0.090 10.798  0.118  0.223 2 
 5521374 1.557 0.086 0.129 11.314  0.285  0.412 2 
 5521718 1.057 0.031 0.043  8.018  0.103  0.121 1 
 5521974 0.870 0.071 0.127 10.576  0.331  0.567 2 
 5521995 0.980 0.071 0.064  9.658  0.251  0.185 1 
 5522071 1.380 0.043 0.034  6.361  0.060  0.054 1 
 5522479 1.740 0.099 0.138 10.073  0.268  0.286 1 
 5522575 1.349 0.039 0.041  6.254  0.059  0.067 1 
 5522686 1.077 0.048 0.062  7.864  0.149  0.168 1 
 5522822 0.828 0.049 0.067 10.675  0.263  0.302 2 
 5522828 1.365 0.062 0.054 10.986  0.194  0.135 2 
 5522844 0.621 0.020 0.018  8.118  0.092  0.123 2 
 5522939 1.098 0.061 0.064 12.886  0.266  0.255 2 
 5523030 1.396 0.058 0.057 10.961  0.155  0.125 2 
 5523089 0.893 0.056 0.068 10.574  0.271  0.338 2 
 5523947 1.215 0.066 0.056 10.065  0.165  0.132 1 
 5523967 1.157 0.060 0.060  8.211  0.120  0.158 1 
 5524119 2.043 0.098 0.109 12.768  0.191  0.289 2 
 5524149 0.795 0.062 0.088  9.981  0.320  0.397 2 
 5524229 1.106 0.035 0.036  4.925  0.047  0.043 1 
 5524508 1.337 0.079 0.070 12.264  0.264  0.204 1 
 5524720 1.215 0.172 0.240 14.611  0.775  0.884 1 
 5525400 1.396 0.082 0.060 10.317  0.213  0.140 1 
 5525416 1.128 0.063 0.067  8.536  0.176  0.150 1 
 5525484 1.318 0.040 0.038  6.192  0.040  0.080 1 
 5525572 1.079 0.098 0.097 10.692  0.259  0.367 2 
 5525753 1.167 0.064 0.043 10.994  0.260  0.108 2 
 5526083 1.497 0.058 0.043 10.922  0.115  0.128 2 
 5526130 0.715 0.036 0.045 10.259  0.238  0.287 2 
 5526223 0.889 0.135 0.102 10.149  0.549  0.382 2 
 5526390 1.122 0.070 0.079 11.004  0.318  0.299 2 
 5526430 1.255 0.067 0.093 10.597  0.211  0.275 1 
 5527304 1.144 0.037 0.038  6.634  0.093  0.087 1 
 5528430 1.029 0.065 0.072  5.512  0.145  0.167 1 
 5528590 1.171 0.064 0.101  3.977  0.083  0.114 1 
 5528688 1.038 0.047 0.042  8.416  0.113  0.184 1 
 5529403 0.698 0.028 0.038  8.874  0.202  0.262 2 
 5529531 1.301 0.079 0.056 11.265  0.324  0.209 1 
 5529609 1.124 0.045 0.054  7.630  0.110  0.149 1 
 5529770 0.996 0.059 0.068 11.621  0.246  0.306 1 
 5529992 1.691 0.070 0.068  7.757  0.162  0.096 1 
 5530015 1.473 0.133 0.159 13.731  0.481  0.695 2 
 5530337 1.168 0.086 0.071  5.581  0.182  0.133 1 
 5530526 0.939 0.023 0.022  4.877  0.041  0.055 1 
 5530598 1.627 0.059 0.055  7.242  0.069  0.095 1 
 5530664 1.044 0.044 0.039  8.517  0.122  0.111 1 
 5530781 1.157 0.051 0.064 11.030  0.207  0.182 2 
 5530982 1.045 0.062 0.052  9.118  0.193  0.160 1 
 5531278 1.172 0.102 0.127 11.710  0.348  0.413 2 
 5531488 2.528 0.058 0.057  9.006  0.091  0.091 2 
 5534039 1.121 0.047 0.050 10.754  0.216  0.152 2 
 5534253 1.331 0.049 0.045 10.899  0.112  0.151 2 
 5534335 1.281 0.056 0.064  9.788  0.138  0.185 1 
 5534806 1.009 0.057 0.061 12.146  0.257  0.355 1 
 5534910 2.549 0.066 0.039  8.871  0.079  0.064 2 
 5534973 1.620 0.048 0.071  9.198  0.075  0.107 1 
 5535029 0.931 0.077 0.074 15.348  0.506  0.460 1 
 5535283 1.035 0.045 0.036  6.083  0.083  0.075 1 
 5535333 1.133 0.045 0.043 10.996  0.170  0.145 2 
 5535645 1.150 0.135 0.153 12.835  0.675  0.692 2 
 5536129 1.302 0.043 0.062 10.879  0.133  0.185 2 
 5536409 1.267 0.062 0.077 11.378  0.207  0.320 1 
 5536758 1.139 0.051 0.061 11.224  0.205  0.223 2 
 5541499 1.050 0.075 0.095 15.995  0.480  0.580 1 
 5542222 1.485 0.102 0.092 10.310  0.200  0.314 1 
 5542907 2.243 0.038 0.057  8.327  0.059  0.084 2 
 5543129 1.132 0.072 0.088  8.288  0.213  0.186 1 
 5543249 1.215 0.067 0.038 11.357  0.233  0.169 1 
 5543289 1.073 0.045 0.055  8.158  0.137  0.139 1 
 5543324 1.204 0.080 0.101 11.104  0.239  0.351 2 
 5543573 1.328 0.056 0.082  5.845  0.075  0.122 1 
 5543575 1.100 0.074 0.085 13.245  0.323  0.381 1 
 5543746 1.391 0.050 0.065 10.907  0.175  0.155 2 
 5543811 1.205 0.063 0.044  9.336  0.189  0.139 1 
 5543953 1.733 0.107 0.162 11.281  0.365  0.363 2 
 5544284 1.708 0.139 0.167 11.565  0.342  0.457 2 
 5544444 1.454 0.057 0.062  7.392  0.086  0.097 1 
 5544447 1.153 0.063 0.037  8.338  0.178  0.077 1 
 5544582 1.465 0.170 0.190 11.635  0.647  0.579 2 
 5544598 1.019 0.064 0.074  7.752  0.176  0.213 1 
 5544606 1.390 0.079 0.079  8.564  0.167  0.134 1 
 5544698 1.448 0.201 0.195 11.933  0.830  0.673 2 
 5544763 2.242 0.085 0.146 10.204  0.145  0.269 2 
 5545303 1.506 0.034 0.032 10.955  0.059  0.098 2 
 5545340 1.539 0.055 0.068 11.184  0.146  0.259 2 
 5545643 1.145 0.321 0.115 10.818  1.069  0.364 2 
 5545719 1.454 0.082 0.034  6.661  0.120  0.063 1 
 5545761 1.097 0.068 0.071 10.781  0.263  0.355 2 
 5546141 1.265 0.041 0.040  7.355  0.103  0.046 1 
 5546464 1.346 0.105 0.167 11.214  0.291  0.500 2 
 5546749 1.593 0.178 0.149 12.018  0.485  0.403 1 
 5547077 1.914 0.040 0.089 11.140  0.086  0.181 2 
 5547570 1.296 0.064 0.053  9.340  0.153  0.178 1 
 5551189 2.113 0.021 0.056 10.395  0.047  0.087 2 
 5552283 1.421 0.042 0.049  6.176  0.054  0.050 1 
 5552909 1.280 0.064 0.027  5.598  0.102  0.082 1 
 5553045 1.104 0.019 0.048 10.707  0.038  0.265 2 
 5553250 1.014 0.105 0.161 11.512  0.547  0.698 2 
 5553307 1.218 0.040 0.056  3.999  0.028  0.067 1 
 5553963 1.649 0.373 0.509 27.699  2.352  2.951 1 
 5554141 2.411 0.070 0.098  8.928  0.096  0.130 2 
 5556683 1.014 0.073 0.068 10.550  0.298  0.325 2 
 5556726 1.025 0.045 0.052  4.422  0.063  0.092 1 
 5556743 1.738 0.033 0.067  6.783  0.051  0.080 1 
 5556764 1.888 0.040 0.035 11.104  0.091  0.076 2 
 5557807 2.047 0.202 0.122 11.830  0.438  0.304 2 
 5557808 1.335 0.046 0.051 10.867  0.126  0.186 2 
 5558054 1.434 0.107 0.120 11.306  0.364  0.375 2 
 5558110 2.190 0.028 0.029  9.509  0.053  0.055 2 
 5558488 1.242 0.036 0.054 10.944  0.118  0.169 2 
 5558805 1.230 0.053 0.063 11.113  0.151  0.253 2 
 5559520 1.102 0.108 0.103 10.853  0.365  0.340 2 
 5560101 1.270 0.053 0.058  5.217  0.100  0.073 1 
 5560403 2.005 0.065 0.499 10.849  0.240  1.219 2 
 5560983 1.150 0.078 0.071 12.990  0.401  0.280 1 
 5561013 1.151 0.063 0.084  9.122  0.216  0.175 1 
 5561145 1.236 0.044 0.082 10.914  0.154  0.282 2 
 5561523 1.613 0.154 0.153 12.160  0.501  0.538 2 
 5561743 2.467 0.201 0.167  9.545  0.306  0.238 2 
 5561826 1.200 0.055 0.078 10.978  0.166  0.242 2 
 5562465 1.528 0.100 0.259 11.183  0.290  0.963 2 
 5562583 0.953 0.074 0.079 10.466  0.306  0.328 2 
 5562913 2.008 0.084 0.146 11.072  0.174  0.302 2 
 5562978 2.138 0.033 0.057  9.430  0.087  0.105 2 
 5562995 1.210 0.059 0.048  8.070  0.136  0.100 1 
 5563078 1.454 0.127 0.152 11.762  0.484  0.545 2 
 5563343 2.163 0.022 0.022  9.757  0.055  0.060 2 
 5563915 3.142 0.253 0.176 13.616  0.456  0.321 2 
 5564131 3.397 0.278 0.212 16.996  0.598  0.531 2 
 5564500 1.401 0.071 0.064  5.164  0.083  0.081 1 
 5564615 1.102 0.045 0.050 12.270  0.187  0.238 1 
 5564915 1.420 0.062 0.040  7.620  0.123  0.049 1 
 5564922 1.680 0.084 0.051  5.974  0.076  0.117 1 
 5565030 1.480 0.092 0.092  6.269  0.106  0.184 1 
 5565067 1.063 0.027 0.034  5.429  0.043  0.059 1 
 5565654 1.521 0.105 0.108  7.546  0.192  0.155 1 
 5565883 1.104 0.061 0.055  7.965  0.143  0.165 1 
 5566037 1.109 0.033 0.033 10.975  0.123  0.150 2 
 5566078 1.746 0.189 0.249 24.614  1.002  1.221 1 
 5566146 1.624 0.063 0.070  8.515  0.077  0.116 1 
 5566273 1.461 0.051 0.120 11.240  0.130  0.290 2 
 5566644 1.631 0.079 0.059 10.149  0.106  0.102 1 
 5566669 1.700 0.083 0.081 10.107  0.163  0.219 1 
 5566802 1.343 0.105 0.269 11.156  0.329  0.961 2 
 5566872 0.670 0.037 0.037  8.722  0.194  0.222 2 
 5567840 1.949 0.027 0.029 10.773  0.076  0.101 2 
 5568020 1.070 0.038 0.046 10.631  0.146  0.258 2 
 5568032 1.526 0.051 0.070 10.967  0.165  0.217 2 
 5596344 1.593 0.225 0.153 12.522  0.814  0.628 2 
 5597397 1.041 0.042 0.050  8.823  0.114  0.174 1 
 5597965 1.390 0.066 0.056  9.206  0.142  0.102 1 
 5598789 1.938 0.020 0.033 10.686  0.069  0.080 2 
 5599002 1.197 0.089 0.082  8.293  0.228  0.207 1 
 5599763 1.150 0.042 0.054 11.306  0.159  0.163 2 
 5599854 0.998 0.065 0.075  7.470  0.171  0.209 1 
 5600698 1.361 0.174 0.228  9.338  0.526  0.657 1 
 5600739 1.309 0.039 0.020  4.808  0.024  0.034 1 
 5601683 1.489 0.102 0.121 10.648  0.297  0.271 1 
 5601827 1.382 0.052 0.061  7.717  0.117  0.089 1 
 5602062 1.055 0.033 0.037  5.777  0.068  0.062 1 
 5602409 1.212 0.047 0.047  5.805  0.074  0.062 1 
 5602545 1.267 0.036 0.043 10.831  0.112  0.138 2 
 5602690 0.966 0.034 0.047 10.298  0.150  0.171 1 
 5603153 1.675 0.077 0.128 11.204  0.140  0.377 2 
 5603208 0.702 0.079 0.189  9.074  0.258  1.051 2 
 5603916 1.887 0.145 0.147 12.910  0.406  0.337 2 
 5607175 1.575 0.106 0.159 11.186  0.275  0.422 2 
 5607582 0.631 0.026 0.031  8.514  0.085  0.134 2 
 5607690 1.212 0.063 0.049  5.689  0.090  0.074 1 
 5608082 1.236 0.043 0.083 10.914  0.146  0.292 2 
 5608160 1.401 0.062 0.032  5.088  0.071  0.033 1 
 5608582 1.781 0.116 0.063  9.292  0.269  0.115 1 
 5608922 1.280 0.094 0.089 11.408  0.318  0.300 1 
 5609515 1.173 0.060 0.035 10.779  0.172  0.120 2 
 5610200 1.531 0.120 0.119  5.905  0.172  0.114 1 
 5610212 1.185 0.032 0.047  6.598  0.055  0.074 1 
 5610430 1.261 0.070 0.081  8.410  0.135  0.217 1 
 5610766 1.015 0.031 0.047  6.877  0.071  0.097 1 
 5611192 2.303 0.039 0.062  8.686  0.075  0.108 2 
 5611229 1.040 0.048 0.053  8.140  0.134  0.175 1 
 5611769 1.399 0.070 0.071 10.311  0.185  0.153 1 
 5612534 0.907 0.019 0.022  4.376  0.035  0.032 1 
 5612599 1.390 0.100 0.145 11.403  0.322  0.381 2 
 5613099 1.178 0.021 0.036  4.793  0.033  0.036 1 
 5613241 1.241 0.056 0.053  7.876  0.113  0.095 1 
 5613377 1.206 0.111 0.272 11.435  0.426  0.965 2 
 5613387 1.451 0.079 0.077  4.616  0.080  0.067 1 
 5613570 1.909 0.022 0.021 10.609  0.057  0.044 2 
 5615331 1.767 0.098 0.180 11.367  0.286  0.461 2 
 5616034 0.943 0.070 0.088 10.516  0.345  0.374 2 
 5616050 1.213 0.111 0.123 11.831  0.399  0.479 2 
 5616297 1.432 0.114 0.084 13.126  0.397  0.196 2 
 5616489 0.846 0.076 0.077 10.241  0.351  0.328 2 
 5616606 1.210 0.056 0.082 10.912  0.175  0.266 2 
 5616626 0.829 0.045 0.042  9.945  0.227  0.227 2 
 5616851 1.691 0.084 0.036  9.127  0.151  0.102 1 
 5617000 1.295 0.086 0.180 11.265  0.325  0.678 2 
 5617324 1.539 0.023 0.037  5.604  0.057  0.051 1 
 5617829 1.017 0.070 0.062  9.463  0.218  0.219 1 
 5618071 1.188 0.060 0.040  6.058  0.105  0.038 1 
 5620302 1.329 0.091 0.134 12.111  0.315  0.373 2 
 5620596 1.468 0.065 0.167 11.185  0.155  0.425 2 
 5620636 1.270 0.045 0.047  5.316  0.085  0.033 1 
 5620654 0.778 0.084 0.085 21.035  0.937  0.923 1 
 5620720 1.950 0.027 0.043 10.787  0.050  0.076 2 
 5621122 1.198 0.045 0.052 10.884  0.150  0.187 2 
 5621372 1.272 0.047 0.074 10.890  0.127  0.254 2 
 5621800 1.167 0.058 0.042  5.029  0.083  0.065 1 
 5622103 0.852 0.090 0.090 10.291  0.419  0.392 2 
 5622780 1.201 0.054 0.051  8.713  0.128  0.138 1 
 5622792 1.181 0.046 0.050  8.415  0.081  0.103 1 
 5623097 1.279 0.047 0.041  4.257  0.068  0.035 1 
 5623391 1.592 0.072 0.076  6.240  0.067  0.099 1 
 5623443 1.253 0.059 0.085 11.232  0.207  0.365 2 
 5623444 1.015 0.041 0.030  5.137  0.055  0.060 1 
 5623569 1.005 0.048 0.063 10.693  0.216  0.226 2 
 5623833 1.074 0.024 0.027  4.708  0.063  0.026 1 
 5624003 1.197 0.087 0.027  4.157  0.087  0.033 1 
 5628775 1.031 0.075 0.085  9.105  0.238  0.288 1 
 5628779 1.250 0.054 0.070 11.438  0.131  0.216 2 
 5629153 1.181 0.129 0.155 11.542  0.588  0.769 2 
 5629179 1.226 0.097 0.212 11.264  0.347  0.839 2 
 5629459 1.500 0.061 0.084 11.050  0.139  0.261 2 
 5629783 0.735 0.094 0.182 15.269  0.831  1.688 1 
 5629807 1.058 0.058 0.076 10.856  0.209  0.305 2 
 5630003 1.091 0.065 0.089 11.238  0.326  0.442 2 
 5630116 1.142 0.052 0.044 11.010  0.220  0.172 2 
 5630175 1.044 0.056 0.051  8.975  0.159  0.178 1 
 5630215 2.493 0.275 0.173  9.291  0.394  0.262 1 
 5630391 1.329 0.108 0.108 10.926  0.397  0.315 1 
 5630500 1.481 0.042 0.048  9.527  0.098  0.124 1 
 5630622 1.407 0.047 0.054 11.081  0.164  0.137 2 
 5631398 1.362 0.234 0.216 13.681  0.771  0.831 2 
 5631694 1.248 0.066 0.172 11.058  0.226  0.590 2 
 5631853 1.290 0.109 0.113  6.696  0.198  0.213 1 
 5631956 3.298 0.238 0.092 14.005  0.431  0.260 2 
 5632954 1.220 0.048 0.056 10.824  0.159  0.197 2 
 5633306 1.865 0.045 0.059 11.022  0.100  0.111 2 
 5636540 1.813 0.079 0.130 12.089  0.230  0.301 2 
 5637036 1.676 0.118 0.134  9.615  0.155  0.329 1 
 5637392 1.262 0.039 0.037  7.186  0.057  0.095 1 
 5638865 1.736 0.052 0.054 11.342  0.145  0.200 2 
 5639438 1.619 0.046 0.056  5.500  0.051  0.027 1 
 5640843 1.082 0.056 0.050 10.781  0.177  0.217 2 
 5641322 1.423 0.073 0.088  9.812  0.163  0.159 1 
 5642574 1.158 0.061 0.078  9.204  0.198  0.197 1 
 5644388 1.349 0.107 0.166 11.129  0.279  0.488 2 
 5645576 1.206 0.037 0.044  5.753  0.036  0.098 1 
 5645845 1.070 0.034 0.042  7.236  0.077  0.113 1 
 5647667 1.794 0.236 0.172 11.882  0.569  0.365 1 
 5647719 1.589 0.041 0.056  5.685  0.077  0.025 1 
 5647777 2.716 0.130 0.091  9.805  0.188  0.136 2 
 5648159 1.300 0.031 0.033  4.734  0.030  0.038 1 
 5649027 2.153 0.017 0.046  9.937  0.050  0.069 2 
 5649129 1.146 0.041 0.073  4.027  0.069  0.066 1 
 5649538 1.239 0.060 0.053  7.616  0.134  0.153 1 
 5649546 1.292 0.045 0.056 11.028  0.173  0.149 2 
 5650420 1.345 0.047 0.041 11.754  0.195  0.103 1 
 5650499 2.117 0.065 0.407 10.337  0.107  0.641 2 
 5650920 1.589 0.214 0.204 11.838  0.634  0.528 2 
 5650945 1.146 0.061 0.062  4.768  0.066  0.071 1 
 5651262 1.840 0.144 0.174 12.306  0.456  0.422 2 
 5653970 1.477 0.066 0.043  6.625  0.093  0.084 1 
 5682548 1.140 0.059 0.063 11.271  0.239  0.205 1 
 5683110 1.100 0.136 0.057  6.542  0.070  0.155 1 
 5683969 1.252 0.086 0.075  8.655  0.210  0.250 1 
 5684270 1.399 0.159 0.115 12.858  0.515  0.333 2 
 5685000 1.025 0.060 0.086 10.686  0.229  0.345 2 
 5685237 1.245 0.052 0.031  6.255  0.076  0.071 1 
 5685244 0.999 0.056 0.075 10.842  0.298  0.311 2 
 5685279 0.708 0.070 0.097 18.229  0.873  1.220 1 
 5685527 1.266 0.075 0.059  4.339  0.084  0.070 1 
 5685682 0.817 0.054 0.025  5.317  0.128  0.062 1 
 5685751 1.110 0.066 0.071 10.855  0.277  0.293 2 
 5686036 1.247 0.060 0.058 10.502  0.179  0.176 1 
 5687745 1.126 0.051 0.061 10.750  0.209  0.171 2 
 5688694 1.114 0.040 0.050  9.020  0.131  0.139 1 
 5689343 2.279 0.051 0.069  8.677  0.097  0.079 2 
 5689448 1.065 0.063 0.061 10.820  0.285  0.287 2 
 5689606 1.578 0.083 0.073 10.998  0.285  0.084 1 
 5689617 1.229 0.081 0.112 11.186  0.178  0.340 2 
 5689750 1.176 0.058 0.068 11.162  0.245  0.127 2 
 5690169 0.957 0.060 0.064 11.110  0.237  0.274 2 
 5690239 1.223 0.124 0.099  9.598  0.359  0.289 1 
 5693324 2.104 0.028 0.047 10.418  0.067  0.078 2 
 5693423 1.329 0.036 0.067  5.858  0.077  0.069 1 
 5693454 1.030 0.029 0.024  5.353  0.064  0.045 1 
 5693543 0.974 0.057 0.060 10.682  0.273  0.263 2 
 5694017 1.082 0.026 0.041  4.492  0.043  0.072 1 
 5694334 1.226 0.053 0.051  6.937  0.104  0.131 1 
 5694346 1.780 0.158 0.142 12.663  0.433  0.375 2 
 5694411 1.327 0.095 0.048  7.138  0.214  0.070 1 
 5694547 1.993 0.037 0.165 10.591  0.082  0.353 2 
 5694630 1.291 0.030 0.014  6.322  0.085  0.037 1 
 5694720 1.760 0.110 0.108 13.939  0.437  0.294 1 
 5695038 1.311 0.062 0.069  4.814  0.087  0.087 1 
 5695096 1.178 0.036 0.036 10.746  0.108  0.131 2 
 5695302 0.725 0.052 0.066  9.887  0.283  0.297 2 
 5695530 1.257 0.095 0.143 10.896  0.202  0.412 2 
 5695835 0.739 0.045 0.059  9.259  0.294  0.326 2 
 5696036 1.607 0.049 0.080 11.145  0.152  0.168 2 
 5696081 1.267 0.028 0.030  4.153  0.034  0.026 1 
 5696539 1.017 0.042 0.024  7.261  0.109  0.055 1 
 5696552 0.743 0.096 0.140 10.475  0.692  0.900 2 
 5696571 0.762 0.061 0.132  9.558  0.368  0.696 2 
 5696938 1.595 0.046 0.079  6.983  0.049  0.131 1 
 5696950 1.268 0.049 0.064 10.861  0.128  0.260 2 
 5697234 1.174 0.069 0.053  9.711  0.250  0.109 1 
 5697390 0.972 0.029 0.041  7.236  0.079  0.095 1 
 5697980 1.179 0.049 0.056  4.913  0.079  0.056 1 
 5698093 1.126 0.029 0.033  4.568  0.042  0.083 1 
 5698156 0.703 0.062 0.104 15.902  0.603  1.005 1 
 5698201 1.339 0.087 0.105  4.457  0.121  0.124 1 
 5698599 1.049 0.061 0.071 10.622  0.189  0.289 2 
 5698705 0.802 0.064 0.103  9.903  0.323  0.409 2 
 5698896 1.045 0.068 0.071 10.826  0.297  0.265 2 
 5700051 0.661 0.044 0.073  8.762  0.211  0.493 2 
 5700274 1.178 0.072 0.046  5.270  0.102  0.073 1 
 5700368 1.437 0.115 0.143 11.481  0.413  0.434 2 
 5701717 0.911 0.046 0.047 10.399  0.235  0.235 2 
 5701821 1.075 0.061 0.044 10.870  0.226  0.182 2 
 5701829 1.032 0.032 0.030  4.968  0.057  0.045 1 
 5701850 1.287 0.074 0.063 10.177  0.225  0.198 1 
 5702180 1.717 0.047 0.043 11.076  0.101  0.165 2 
 5702196 1.172 0.054 0.063 10.858  0.174  0.225 2 
 5702251 1.149 0.041 0.026  4.967  0.049  0.067 1 
 5702382 1.513 0.046 0.050 11.027  0.092  0.147 2 
 5702396 1.298 0.052 0.026  5.512  0.078  0.051 1 
 5702569 1.072 0.281 0.371  9.523  1.274  1.396 1 
 5702782 1.274 0.020 0.021  4.872  0.045  0.055 1 
 5702888 1.170 0.067 0.070  8.685  0.162  0.177 1 
 5703201 1.333 0.051 0.057  7.468  0.129  0.086 1 
 5703348 1.265 0.035 0.046 10.834  0.126  0.131 2 
 5705536 1.081 0.066 0.071 10.602  0.218  0.249 1 
 5705748 0.876 0.240 0.184 10.054  0.966  0.765 2 
 5705925 1.164 0.058 0.054  6.576  0.124  0.093 1 
 5706341 2.537 0.111 0.080  9.802  0.182  0.107 2 
 5706531 1.244 0.042 0.040  7.622  0.078  0.102 1 
 5706631 1.705 0.294 0.029  6.759  0.453  0.068 1 
 5706724 1.414 0.062 0.074  7.013  0.107  0.096 1 
 5706754 1.027 0.028 0.031  5.070  0.040  0.069 1 
 5706760 1.474 0.056 0.081 11.284  0.136  0.209 2 
 5706878 1.214 0.034 0.033 10.813  0.123  0.105 2 
 5706980 0.738 0.036 0.062  9.306  0.207  0.265 2 
 5707098 1.498 0.053 0.051 10.925  0.106  0.161 2 
 5707115 1.044 0.032 0.037  6.312  0.074  0.091 1 
 5707145 1.170 0.062 0.035 10.699  0.167  0.122 2 
 5707269 1.041 0.038 0.040  4.140  0.056  0.067 1 
 5707311 1.199 0.049 0.056 11.062  0.140  0.151 2 
 5707338 2.921 0.124 0.071 10.944  0.171  0.117 2 
 5707416 0.958 0.026 0.041  8.160  0.084  0.137 1 
 5707560 1.299 0.070 0.071 11.653  0.252  0.245 2 
 5708077 0.803 0.061 0.054 10.139  0.357  0.305 2 
 5708483 1.143 0.065 0.076  8.789  0.194  0.188 1 
 5709182 1.101 0.032 0.052 10.619  0.142  0.169 2 
 5709233 1.046 0.046 0.031 10.548  0.143  0.138 2 
 5709235 1.359 0.055 0.064 11.033  0.152  0.231 2 
 5709265 1.176 0.083 0.061  9.315  0.236  0.171 1 
 5709564 0.891 0.065 0.081 10.594  0.329  0.436 2 
 5709663 1.583 0.075 0.080  5.191  0.090  0.102 1 
 5709667 1.381 0.042 0.089  7.164  0.076  0.148 1 
 5714754 1.094 0.022 0.025  4.356  0.033  0.021 1 
 5714999 1.519 0.041 0.083  4.599  0.065  0.043 1 
 5715911 2.189 0.030 0.035  9.145  0.039  0.051 2 
 5716459 2.089 0.053 0.633 10.586  0.196  1.480 2 
 5717058 1.923 0.024 0.027 10.751  0.060  0.062 2 
 5717080 1.863 0.124 0.162 12.212  0.464  0.446 2 
 5717389 1.426 0.085 0.073  5.962  0.125  0.069 1 
 5717420 1.552 0.057 0.073  7.873  0.151  0.059 1 
 5717541 1.453 0.050 0.039  5.294  0.047  0.043 1 
 5718010 1.763 0.083 0.105 11.551  0.318  0.338 2 
 5718230 1.286 0.066 0.064 12.321  0.248  0.207 2 
 5718239 1.936 0.161 0.136 11.811  0.437  0.376 2 
 5718472 1.392 0.085 0.111 12.190  0.343  0.279 2 
 5721762 1.581 0.113 0.109 12.040  0.306  0.262 2 
 5721975 2.249 0.038 0.103  9.526  0.052  0.160 2 
 5722012 1.905 0.038 0.062 11.144  0.074  0.118 2 
 5722272 1.419 0.123 0.159 10.353  0.352  0.416 1 
 5722826 1.406 0.064 0.091 10.885  0.242  0.204 2 
 5723909 1.578 0.066 0.082 11.374  0.196  0.218 2 
 5724214 1.207 0.057 0.054  4.788  0.059  0.062 1 
 5724947 1.744 0.360 0.407 23.575  2.500  2.261 1 
 5726892 1.859 0.053 0.043 11.606  0.120  0.097 2 
 5726966 0.755 0.106 0.117 20.824  1.129  1.382 1 
 5727534 1.252 0.046 0.067 10.843  0.128  0.243 2 
 5728401 1.336 0.055 0.068 11.262  0.165  0.283 2 
 5728738 1.471 0.072 0.072 11.691  0.252  0.223 2 
 5728791 1.532 0.085 0.101 11.065  0.206  0.234 2 
 5728851 1.386 0.061 0.068 11.037  0.214  0.210 2 
 5730384 1.327 0.062 0.053 11.203  0.176  0.197 2 
 5730703 1.862 0.049 0.057 11.203  0.116  0.131 2 
 5730952 2.104 0.097 0.057 12.924  0.219  0.202 2 
 5731004 2.795 0.162 0.128 10.737  0.238  0.170 2 
 5731385 0.713 0.040 0.038  9.173  0.152  0.193 2 
 5731386 1.103 0.054 0.056  8.638  0.160  0.163 1 
 5731450 1.323 0.080 0.075  4.528  0.125  0.074 1 
 5731766 1.873 0.058 0.035 11.138  0.121  0.090 2 
 5731852 1.099 0.028 0.037  3.921  0.037  0.053 1 
 5731891 1.706 0.108 0.086 10.212  0.234  0.192 1 
 5731954 2.206 0.039 0.168  9.233  0.093  0.328 2 
 5732285 1.332 0.066 0.084 11.192  0.174  0.308 2 
 5732418 1.081 0.050 0.045 10.751  0.166  0.198 2 
 5732630 1.072 0.075 0.065  4.260  0.099  0.074 1 
 5732922 1.284 0.115 0.112 12.916  0.408  0.351 2 
 5733072 1.182 0.073 0.046  6.260  0.158  0.068 1 
 5733555 3.012 0.207 0.221 13.533  0.383  0.440 2 
 5733578 1.042 0.126 0.095  7.843  0.265  0.253 1 
 5733659 2.822 0.282 0.256 14.392  0.838  0.524 2 
 5733975 2.606 0.208 0.123  9.631  0.301  0.170 2 
 5734092 3.204 0.173 0.090 13.214  0.274  0.186 2 
 5734838 2.002 0.036 0.037 10.767  0.069  0.071 2 
 5734889 1.343 0.089 0.271 11.144  0.329  1.006 2 
 5735042 1.954 0.173 0.925 11.124  0.319  1.711 2 
 5735779 1.239 0.039 0.061 10.839  0.129  0.134 2 
 5736093 2.067 0.337 0.510  8.056  0.480  0.702 1 
 5736713 1.642 0.098 0.136 11.612  0.375  0.380 2 
 5736841 2.121 0.099 0.334 10.548  0.178  0.619 2 
 5736877 1.174 0.067 0.036 10.728  0.188  0.115 2 
 5736976 0.909 0.067 0.066 10.591  0.297  0.285 2 
 5737013 1.163 0.074 0.040 10.712  0.228  0.144 2 
 5737031 1.077 0.065 0.057  9.400  0.210  0.164 1 
 5737282 2.576 0.474 0.357 11.828  0.804  0.582 2 
 5737655 0.713 0.032 0.036  9.073  0.209  0.268 2 
 5737673 1.164 0.171 0.257 11.666  0.607  0.853 2 
 5739098 2.274 0.129 0.501 10.262  0.222  0.776 2 
 5767490 1.127 0.089 0.049  8.891  0.248  0.133 1 
 5767932 0.827 0.059 0.080 10.206  0.307  0.396 2 
 5768075 1.392 0.088 0.062  6.387  0.063  0.071 1 
 5768166 1.450 0.064 0.081 11.060  0.185  0.217 2 
 5768435 1.109 0.066 0.065  7.709  0.165  0.160 1 
 5768953 2.030 0.380 0.218 24.179  2.027  1.075 1 
 5769244 1.097 0.023 0.039  5.210  0.041  0.068 1 
 5769434 0.948 0.035 0.034  6.089  0.084  0.079 1 
 5770031 1.229 0.053 0.278 10.956  0.195  1.141 2 
 5770415 1.030 0.050 0.058  8.726  0.159  0.143 1 
 5770637 1.368 0.040 0.066 10.478  0.096  0.146 1 
 5770923 2.213 0.022 0.053  9.426  0.049  0.098 2 
 5771092 1.000 0.080 0.087 10.590  0.270  0.365 2 
 5771513 0.673 0.027 0.031  8.663  0.188  0.226 2 
 5771621 1.177 0.051 0.031  5.035  0.083  0.041 1 
 5771685 1.482 0.089 0.116 11.287  0.256  0.284 1 
 5772710 1.330 0.078 0.068 11.593  0.271  0.286 2 
 5772994 1.146 0.065 0.072 10.795  0.204  0.243 2 
 5773063 1.243 0.036 0.047  9.353  0.090  0.162 1 
 5773191 1.375 0.071 0.052  6.267  0.128  0.074 1 
 5773365 1.356 0.052 0.080  4.333  0.071  0.094 1 
 5773384 0.841 0.061 0.089 10.476  0.345  0.475 2 
 5773973 1.510 0.069 0.093  7.315  0.131  0.157 1 
 5774024 1.124 0.059 0.069  8.348  0.174  0.141 1 
 5774266 1.257 0.035 0.077  4.716  0.047  0.117 1 
 5774558 1.303 0.109 0.100  9.316  0.279  0.253 1 
 5774568 1.255 0.054 0.042  6.256  0.124  0.048 1 
 5774861 0.940 0.096 0.110 10.878  0.389  0.450 2 
 5774953 1.304 0.100 0.111 11.379  0.289  0.428 2 
 5775127 1.114 0.133 0.137 12.236  0.729  0.586 2 
 5775254 0.714 0.038 0.057  8.813  0.237  0.339 2 
 5775297 1.140 0.058 0.052 10.063  0.198  0.178 1 
 5775365 1.716 0.060 0.063  8.795  0.164  0.133 1 
 5779069 1.057 0.035 0.039  6.765  0.100  0.087 1 
 5779177 1.233 0.070 0.072 10.234  0.222  0.191 1 
 5779643 1.110 0.052 0.085  8.285  0.123  0.261 1 
 5779724 0.906 0.141 0.232 23.423  2.070  2.700 1 
 5779754 1.068 0.088 0.080 10.856  0.329  0.298 2 
 5780072 0.965 0.092 0.090 10.534  0.358  0.371 2 
 5780142 1.025 0.090 0.108 11.045  0.320  0.387 2 
 5780424 2.040 0.356 0.247 25.772  1.869  1.140 1 
 5780614 1.276 0.044 0.026  4.985  0.038  0.055 1 
 5780782 1.105 0.106 0.151 19.213  0.783  0.967 1 
 5780828 1.171 0.050 0.044  8.270  0.166  0.065 1 
 5781284 1.036 0.060 0.089 10.678  0.246  0.419 2 
 5781580 1.096 0.050 0.054  8.206  0.143  0.148 1 
 5781782 1.363 0.059 0.067 11.010  0.175  0.272 2 
 5781901 1.180 0.066 0.051  9.729  0.246  0.122 1 
 5782127 1.154 0.128 0.137 11.809  0.514  0.488 2 
 5782671 1.470 0.113 0.142 15.349  0.374  0.516 1 
 5782777 1.406 0.079 0.087 13.755  0.228  0.398 1 
 5782792 1.126 0.036 0.039 10.995  0.173  0.170 2 
 5783113 1.933 0.107 0.094 14.074  0.266  0.122 2 
 5783115 0.764 0.034 0.095  9.514  0.169  0.410 2 
 5783143 0.990 0.041 0.044  9.458  0.145  0.143 1 
 5784094 1.470 0.130 0.126 14.626  0.398  0.501 1 
 5784288 1.256 0.050 0.102 11.014  0.131  0.308 2 
 5784536 0.908 0.092 0.114 10.692  0.368  0.464 2 
 5785056 1.138 0.060 0.044 10.369  0.173  0.213 1 
 5785268 1.306 0.047 0.033  6.912  0.067  0.068 1 
 5785573 0.807 0.152 0.181 19.922  1.836  2.243 1 
 5785620 1.175 0.064 0.065 11.577  0.214  0.175 1 
 5785710 0.927 0.046 0.057 14.791  0.304  0.315 1 
 5785756 1.140 0.050 0.045  7.598  0.112  0.145 1 
 5785858 1.334 0.027 0.084 10.701  0.098  0.205 2 
 5785879 1.177 0.052 0.067 11.171  0.176  0.149 2 
 5785971 1.198 0.075 0.069  6.118  0.123  0.109 1 
 5786229 0.930 0.047 0.045  4.524  0.093  0.083 1 
 5786982 1.038 0.052 0.060 10.685  0.235  0.292 2 
 5787509 1.162 0.056 0.074 11.316  0.203  0.169 2 
 5787841 0.988 0.038 0.039  9.843  0.143  0.137 1 
 5788076 1.131 0.047 0.056 10.827  0.202  0.169 2 
 5788154 1.072 0.079 0.074 10.918  0.277  0.286 2 
 5788275 0.982 0.074 0.087 10.826  0.313  0.380 2 
 5788354 1.325 0.080 0.202 11.027  0.214  0.659 2 
 5788559 1.122 0.056 0.046  5.057  0.071  0.075 1 
 5790744 1.601 0.076 0.080 10.399  0.156  0.175 1 
 5790837 1.619 0.098 0.089 10.830  0.226  0.212 1 
 5791045 1.092 0.037 0.030  5.873  0.074  0.052 1 
 5791135 1.955 0.170 0.160 12.391  0.411  0.303 2 
 5791353 1.102 0.036 0.052 10.670  0.165  0.170 2 
 5791844 1.905 0.027 0.052 10.907  0.095  0.118 2 
 5791856 1.412 0.091 0.196 11.252  0.308  0.587 2 
 5791860 1.040 0.094 0.099 12.020  0.420  0.443 2 
 5791882 1.232 0.037 0.037 10.843  0.135  0.109 2 
 5791889 1.711 0.079 0.036  6.834  0.118  0.073 1 
 5792113 1.166 0.066 0.059 10.618  0.218  0.195 1 
 5792408 1.732 0.065 0.105 11.156  0.155  0.278 2 
 5792421 1.695 0.078 0.070 11.227  0.172  0.249 2 
 5792500 1.636 0.087 0.067 11.030  0.164  0.162 2 
 5792581 1.673 0.093 0.089  8.439  0.138  0.183 1 
 5792848 0.909 0.164 0.096 10.236  0.894  0.343 2 
 5792889 1.008 0.024 0.024  4.701  0.035  0.062 1 
 5792936 1.153 0.058 0.132 11.286  0.274  0.464 2 
 5793098 1.353 0.092 0.120 12.026  0.328  0.390 2 
 5793223 1.142 0.041 0.063 10.990  0.190  0.149 2 
 5793427 1.502 0.046 0.069  7.006  0.119  0.097 1 
 5793628 1.658 0.000 0.000 10.487  0.000  0.000 2 
 5794100 1.225 0.049 0.055 10.914  0.147  0.179 2 
 5794180 1.430 0.000 0.121  9.967  0.000  0.265 1 
 5794479 1.228 0.043 0.038  4.512  0.048  0.064 1 
 5794496 1.193 0.033 0.039 10.832  0.113  0.140 2 
 5794680 1.279 0.059 0.054  4.757  0.075  0.079 1 
 5795250 1.388 0.081 0.072  9.667  0.210  0.150 1 
 5795361 1.193 0.051 0.068 11.082  0.185  0.230 2 
 5795583 1.143 0.048 0.052 10.894  0.207  0.168 2 
 5795626 1.411 0.057 0.048 10.981  0.117  0.127 2 
 5795688 1.232 0.050 0.026  7.221  0.083  0.086 1 
 5795915 1.066 0.038 0.027  4.903  0.063  0.047 1 
 5796504 1.776 0.211 1.508 15.229  0.455  4.843 2 
 5801446 0.780 0.063 0.078 10.091  0.355  0.394 2 
 5801717 1.524 0.063 0.069 11.020  0.156  0.203 2 
 5801749 1.393 0.049 0.070 11.131  0.209  0.206 2 
 5802020 1.220 0.061 0.063  7.127  0.108  0.123 1 
 5802193 1.430 0.098 0.139  5.282  0.100  0.204 1 
 5802400 1.042 0.071 0.076 10.630  0.221  0.318 2 
 5802420 1.173 0.049 0.045 10.838  0.143  0.148 2 
 5802573 1.389 0.071 0.058  7.605  0.133  0.086 1 
 5802685 1.210 0.131 0.130 10.133  0.518  0.563 1 
 5802797 1.280 0.043 0.035  5.736  0.049  0.058 1 
 5803651 1.376 0.108 0.092 11.289  0.375  0.297 1 
 5803747 0.821 0.096 0.150 11.911  0.670  0.969 2 
 5806522 1.154 0.061 0.069  8.323  0.189  0.150 1 
 5806620 1.009 0.374 0.174 10.513  2.270  0.783 2 
 5806787 1.236 0.043 0.063 10.900  0.169  0.266 2 
 5807316 1.381 0.060 0.070 10.939  0.187  0.171 2 
 5807711 0.904 0.029 0.025  3.766  0.041  0.036 1 
 5808398 1.221 0.129 0.123  5.837  0.231  0.197 1 
 5808438 0.658 0.017 0.018  8.313  0.118  0.108 2 
 5808444 1.220 0.084 0.085 10.455  0.291  0.304 1 
 5809445 1.872 0.140 0.203 13.445  0.394  0.443 2 
 5809796 1.322 0.114 0.130 12.265  0.395  0.354 1 
 5810333 1.015 0.046 0.061 10.681  0.212  0.218 2 
 5810513 1.485 0.072 0.048  5.076  0.073  0.073 1 
 5811766 1.816 0.081 0.109 11.753  0.164  0.264 1 
 5812955 0.980 0.032 0.039  6.900  0.075  0.098 1 
 5814204 1.568 0.111 0.084 10.216  0.307  0.091 1 
 5816145 1.818 0.053 0.054 11.248  0.140  0.112 2 
 5816547 1.157 0.043 0.064 11.125  0.237  0.242 2 
 5816923 1.753 0.071 0.038  8.979  0.191  0.072 1 
 5817028 1.687 0.105 0.117 13.680  0.298  0.379 2 
 5817588 1.441 0.074 0.052  6.290  0.100  0.095 1 
 5819994 1.648 0.089 0.091 11.723  0.279  0.223 2 
 5820359 1.465 0.055 0.036  6.264  0.055  0.067 1 
 5820672 1.889 0.099 0.200  6.772  0.141  0.226 1 
 5822232 1.327 0.070 0.080 11.665  0.301  0.351 2 
 5822936 1.406 0.085 0.057 10.576  0.216  0.128 1 
 5824148 1.192 0.038 0.049  4.652  0.064  0.070 1 
 5853260 1.402 0.114 0.149 11.290  0.358  0.471 2 
 5854149 1.455 0.071 0.098 11.194  0.194  0.235 2 
 5854239 2.016 0.141 0.201 15.700  0.396  0.635 1 
 5855086 1.917 0.211 0.297 13.566  0.698  0.805 1 
 5855568 1.245 0.043 0.049 10.828  0.120  0.123 2 
 5856054 2.043 0.070 0.085 10.656  0.219  0.267 2 
 5856737 1.080 0.036 0.042  5.094  0.067  0.072 1 
 5856931 0.918 0.135 0.195 21.683  1.409  1.850 1 
 5857548 1.078 0.032 0.045 10.565  0.110  0.200 2 
 5857618 1.741 0.074 0.117  9.138  0.169  0.200 1 
 5857724 0.949 0.072 0.082 14.344  0.404  0.420 1 
 5857981 1.400 0.046 0.054  9.362  0.094  0.170 1 
 5857985 0.936 0.164 0.174  9.511  0.609  0.614 1 
 5858034 1.372 0.063 0.065 10.908  0.198  0.183 2 
 5858641 1.141 0.130 0.118 21.558  1.139  0.980 1 
 5858947 0.953 0.019 0.017  4.310  0.033  0.026 1 
 5859492 1.407 0.052 0.066 11.655  0.242  0.203 2 
 5860093 1.027 0.040 0.030  8.281  0.104  0.132 1 
 5860478 1.261 0.138 0.191 12.659  0.619  0.642 2 
 5866138 2.293 0.045 0.169  9.288  0.079  0.264 2 
 5866229 0.941 0.040 0.033  4.670  0.071  0.061 1 
 5866537 1.345 0.030 0.072  6.662  0.074  0.110 1 
 5866737 1.254 0.047 0.041  7.989  0.093  0.118 1 
 5866944 0.734 0.049 0.058  9.344  0.289  0.288 2 
 5866945 1.390 0.038 0.052  7.239  0.077  0.087 1 
 5867162 1.201 0.042 0.042 10.220  0.097  0.141 1 
 5867378 1.586 0.097 0.149 11.099  0.240  0.386 2 
 5867450 1.196 0.038 0.039  4.984  0.040  0.057 1 
 5867802 1.304 0.088 0.033  6.791  0.190  0.077 1 
 5867859 1.352 0.112 0.291 11.114  0.308  1.044 2 
 5867990 1.335 0.063 0.096  7.195  0.137  0.166 1 
 5868159 0.900 0.052 0.047 10.063  0.268  0.287 2 
 5869293 1.152 0.047 0.070  8.852  0.169  0.182 1 
 5869538 1.178 0.032 0.034  4.420  0.030  0.047 1 
 5869586 0.631 0.020 0.020  8.326  0.133  0.171 2 
 5869785 1.221 0.031 0.034  4.267  0.031  0.029 1 
 5871273 1.185 0.049 0.056 10.828  0.156  0.180 2 
 5871340 1.109 0.055 0.079 11.001  0.210  0.283 2 
 5871381 1.238 0.060 0.054  9.029  0.156  0.105 1 
 5871792 1.352 0.065 0.072 11.029  0.151  0.247 2 
 5871971 0.851 0.066 0.098 10.124  0.286  0.350 2 
 5872236 1.112 0.058 0.057 10.876  0.289  0.261 2 
 5872509 1.405 0.061 0.068 11.117  0.238  0.167 2 
 5873482 1.071 0.077 0.078 10.921  0.296  0.319 2 
 5876758 1.241 0.063 0.104 10.970  0.198  0.397 2 
 5876919 1.733 0.097 0.116 10.926  0.270  0.293 1 
 5876943 1.283 0.044 0.045  5.336  0.063  0.058 1 
 5877086 0.997 0.030 0.038  6.452  0.083  0.076 1 
 5877262 1.376 0.090 0.116 11.060  0.233  0.385 2 
 5877422 1.373 0.060 0.095 10.991  0.215  0.337 2 
 5877971 1.642 0.187 0.110 12.014  0.480  0.344 2 
 5878463 1.597 0.073 0.098 11.393  0.250  0.251 2 
 5878547 1.374 0.128 0.221 11.236  0.355  0.639 2 
 5878798 1.080 0.052 0.045 10.306  0.194  0.166 1 
 5879114 1.161 0.060 0.047  4.223  0.066  0.056 1 
 5879600 2.228 0.217 0.192  7.021  0.299  0.233 1 
 5879610 1.145 0.053 0.056  7.833  0.099  0.148 1 
 5879728 1.878 0.137 0.127 13.108  0.384  0.293 2 
 5879876 1.032 0.143 0.113 10.858  0.504  0.356 2 
 5880056 1.237 0.035 0.035  4.934  0.052  0.048 1 
 5880144 1.268 0.232 0.222  4.014  0.257  0.234 1 
 5880386 0.884 0.128 0.167  8.382  0.524  0.623 1 
 5880388 1.748 0.077 0.067 10.974  0.138  0.130 2 
 5880996 1.677 0.091 0.076  7.572  0.123  0.141 1 
 5881079 1.662 0.076 0.100  9.155  0.107  0.245 1 
 5881162 1.550 0.102 0.127 11.951  0.277  0.399 2 
 5881168 0.766 0.084 0.189  9.595  0.522  0.891 2 
 5881316 1.205 0.068 0.056  7.393  0.148  0.097 1 
 5881336 1.100 0.043 0.034  7.990  0.110  0.094 1 
 5881406 1.025 0.040 0.043 10.531  0.138  0.146 2 
 5881468 1.193 0.061 0.082  8.401  0.122  0.165 1 
 5881531 1.309 0.061 0.086 10.189  0.200  0.206 1 
 5881715 1.765 0.172 0.142 14.057  0.594  0.333 2 
 5881794 1.303 0.082 0.110  9.426  0.210  0.243 1 
 5882005 1.365 0.050 0.050  7.559  0.111  0.088 1 
 5882210 1.408 0.059 0.068  5.897  0.089  0.062 1 
 5887403 2.782 0.274 0.179 12.589  0.523  0.344 2 
 5887428 1.493 0.038 0.048 10.852  0.094  0.145 2 
 5887600 1.270 0.068 0.096 10.877  0.145  0.260 2 
 5887977 1.616 0.063 0.111 14.236  0.182  0.302 2 
 5888131 0.966 0.208 0.174 10.553  0.666  0.507 2 
 5888454 1.465 0.255 0.310 10.499  0.725  0.710 1 
 5891971 0.681 0.023 0.035  8.683  0.184  0.226 2 
 5891982 1.278 0.056 0.054 10.382  0.205  0.183 1 
 5892369 1.443 0.096 0.095 10.997  0.232  0.190 2 
 5892647 0.627 0.018 0.035  9.241  0.107  0.192 2 
 5893151 2.152 0.051 0.211  9.796  0.131  0.359 2 
 5893765 1.238 0.030 0.047  8.064  0.074  0.082 1 
 5893926 1.338 0.071 0.102 10.017  0.185  0.230 1 
 5894245 1.499 0.211 0.188 12.349  0.903  0.624 2 
 5894271 0.998 0.033 0.033  4.470  0.054  0.055 1 
 5896480 1.255 0.035 0.052 10.870  0.110  0.133 2 
 5897059 1.457 0.140 0.220 11.478  0.502  0.763 2 
 5897648 1.102 0.110 0.131 10.840  0.352  0.617 2 
 5899262 1.665 0.118 0.144 11.124  0.204  0.444 2 
 5899383 2.168 0.346 0.984 12.310  0.986  2.199 2 
 5899519 1.414 0.074 0.071  8.229  0.149  0.147 1 
 5899642 1.422 0.054 0.039  6.290  0.079  0.057 1 
 5900096 1.259 0.042 0.063 11.477  0.152  0.212 2 
 5901835 2.746 0.354 0.169 10.852  0.534  0.243 2 
 5902477 2.081 0.024 0.032 10.138  0.045  0.052 2 
 5903484 1.628 0.106 0.096 13.707  0.397  0.196 2 
 5905516 2.330 0.043 0.080  8.921  0.077  0.128 2 
 5905600 1.159 0.163 0.136 12.721  0.787  0.635 2 
 5905655 1.082 0.130 0.119 17.070  0.767  0.676 1 
 5905685 1.606 0.098 0.102 10.972  0.213  0.190 2 
 5905736 1.553 0.046 0.049  7.620  0.130  0.076 1 
 5905907 0.996 0.033 0.028  5.267  0.059  0.044 1 
 5906289 1.686 0.138 0.492 24.951  0.850  2.426 1 
 5936874 1.231 0.077 0.188 11.224  0.286  0.821 2 
 5937398 1.095 0.035 0.046  5.589  0.057  0.073 1 
 5938297 0.638 0.000 0.781  5.583  0.000  1.945 2 
 5938404 0.990 0.052 0.037  8.072  0.153  0.121 1 
 5938430 1.218 0.032 0.051  8.438  0.076  0.080 1 
 5939253 1.052 0.045 0.046  6.799  0.098  0.140 1 
 5939482 1.904 0.039 0.038 10.933  0.130  0.118 2 
 5939766 1.808 0.107 0.124  8.816  0.162  0.223 1 
 5939996 0.854 0.148 0.211 10.061  0.948  0.680 2 
 5940017 1.276 0.084 0.067  6.552  0.172  0.124 1 
 5940060 1.040 0.061 0.073  8.188  0.169  0.205 1 
 5940068 1.200 0.047 0.033  6.707  0.079  0.059 1 
 5940228 1.533 0.093 0.089 14.124  0.436  0.220 1 
 5940587 1.395 0.040 0.035  6.732  0.076  0.061 1 
 5941057 1.142 0.097 0.104 11.359  0.380  0.365 1 
 5941984 0.952 0.038 0.041  3.712  0.054  0.056 1 
 5942638 1.195 0.062 0.047  8.557  0.155  0.139 1 
 5942731 0.986 0.059 0.074  5.649  0.127  0.148 1 
 5943345 2.811 0.574 0.398 13.357  1.078  0.687 2 
 5943448 0.996 0.043 0.052  9.614  0.145  0.202 1 
 5944493 1.069 0.093 0.118 10.745  0.305  0.429 2 
 5944521 1.142 0.269 0.353 12.417  1.487  1.571 2 
 5949648 1.511 0.081 0.119 11.142  0.287  0.232 1 
 5949964 1.317 0.052 0.059 10.890  0.143  0.190 2 
 5950394 1.515 0.100 0.148 11.525  0.235  0.416 2 
 5950668 1.177 0.095 0.148 19.238  0.666  0.831 1 
 5950735 1.059 0.046 0.054 11.188  0.187  0.209 2 
 5951057 1.305 0.040 0.078  7.450  0.118  0.142 1 
 5951742 0.744 0.061 0.065  9.613  0.380  0.432 2 
 5952107 0.724 0.049 0.229  9.179  0.334  1.194 2 
 5952262 1.209 0.080 0.070  8.194  0.197  0.178 1 
 5952802 1.462 0.061 0.155 11.087  0.173  0.498 2 
 5952890 1.186 0.066 0.063  9.057  0.198  0.167 1 
 5953386 1.119 0.056 0.047  5.149  0.068  0.086 1 
 5953450 0.890 0.018 0.028  4.599  0.040  0.049 1 
 5953709 2.548 0.223 0.140  9.633  0.347  0.209 2 
 5954353 1.079 0.032 0.045  6.258  0.091  0.063 1 
 5954569 0.840 0.101 0.165 10.681  0.496  0.780 2 
 5954815 1.200 0.037 0.045  5.131  0.045  0.077 1 
 5955077 1.210 0.048 0.054 10.982  0.137  0.186 2 
 5955404 1.423 0.072 0.082 10.948  0.156  0.212 2 
 5955675 1.074 0.221 0.158 10.818  0.805  0.665 2 
 5956038 1.125 0.083 0.087 11.011  0.360  0.291 2 
 5956105 1.959 0.101 0.366 11.169  0.229  0.718 2 
 5956977 1.404 0.061 0.062  9.024  0.152  0.119 1 
 5959521 1.348 0.041 0.048 11.026  0.158  0.130 2 
 5959615 1.128 0.094 0.099 11.749  0.380  0.298 2 
 5960293 0.832 0.076 0.087 10.011  0.340  0.347 2 
 5960394 0.686 0.056 0.043  8.999  0.195  0.238 2 
 5960594 1.504 0.082 0.105 11.326  0.199  0.395 2 
 5960630 0.984 0.037 0.040 10.305  0.152  0.159 1 
 5960693 1.375 0.099 0.129 11.938  0.324  0.333 2 
 5960854 1.008 0.046 0.055 10.622  0.201  0.264 2 
 5961015 2.138 0.353 0.911 12.846  0.788  1.691 2 
 5961168 1.205 0.053 0.059 11.097  0.135  0.156 2 
 5961669 0.846 0.133 0.168 10.414  0.651  0.656 2 
 5961755 0.894 0.021 0.025  5.273  0.045  0.057 1 
 5961985 1.564 0.070 0.081  4.528  0.090  0.067 1 
 5962031 1.021 0.138 0.131 16.914  0.894  0.893 1 
 5962165 1.608 0.169 0.197 12.407  0.542  0.589 2 
 5962235 1.393 0.061 0.081 11.709  0.263  0.234 2 
 5962323 1.105 0.042 0.045  6.613  0.103  0.111 1 
 5962369 1.018 0.040 0.046 10.528  0.152  0.153 2 
 5962395 1.217 0.039 0.043 10.937  0.125  0.135 2 
 5962451 1.376 0.058 0.069  7.127  0.118  0.111 1 
 5962470 1.315 0.053 0.066 10.844  0.133  0.208 2 
 5962817 1.257 0.076 0.081 11.404  0.209  0.333 2 
 5962892 1.054 0.046 0.056 10.782  0.216  0.240 2 
 5963127 0.995 0.055 0.067  6.387  0.127  0.151 1 
 5963287 1.091 0.056 0.036  4.292  0.081  0.048 1 
 5963732 1.127 0.139 0.161 21.106  1.189  1.467 1 
 5963894 1.280 0.080 0.095 11.915  0.251  0.339 1 
 5964042 1.123 0.076 0.057  8.628  0.199  0.209 1 
 5964216 0.993 0.053 0.066 10.502  0.193  0.305 2 
 5964634 0.967 0.102 0.177 10.809  0.578  0.732 2 
 5964877 0.971 0.065 0.067 10.495  0.227  0.253 2 
 5965040 1.828 0.085 0.140 12.025  0.272  0.344 2 
 5965062 1.021 0.119 0.146 11.811  0.636  0.780 2 
 5966036 1.540 0.051 0.064 11.082  0.145  0.213 2 
 5966348 0.705 0.041 0.032  9.058  0.172  0.179 2 
 5966386 1.942 0.026 0.038 10.887  0.064  0.081 2 
 5966485 1.568 0.044 0.055  5.645  0.079  0.030 1 
 5967194 1.287 0.039 0.029  5.145  0.059  0.023 1 
 5967234 1.128 0.067 0.075  7.878  0.156  0.181 1 
 5967279 2.267 0.060 0.088  8.475  0.087  0.128 2 
 5976238 1.805 0.040 0.043 11.162  0.101  0.102 2 
 5976266 1.273 0.047 0.053  4.794  0.074  0.095 1 
 5976435 0.632 0.023 0.011  8.248  0.183  0.217 2 
 5976798 1.881 0.032 0.058 11.046  0.094  0.149 2 
 5976864 1.194 0.057 0.033  5.554  0.089  0.064 1 
 5977027 1.060 0.049 0.040 10.548  0.156  0.169 2 
 5977164 0.820 0.070 0.087 10.099  0.370  0.385 2 
 5977341 2.454 0.130 0.121  9.199  0.201  0.168 2 
 5977508 1.742 0.056 0.052 11.336  0.155  0.203 2 
 5978324 3.409 0.075 0.058 15.618  0.190  0.125 2 
 5978435 1.351 0.059 0.055  4.726  0.081  0.049 1 
 5978547 1.550 0.072 0.090  5.602  0.122  0.061 1 
 5981249 1.225 0.053 0.063  5.156  0.061  0.086 1 
 5981329 1.437 0.053 0.063 11.072  0.154  0.137 2 
 5981666 2.286 0.035 0.086  9.003  0.062  0.140 2 
 5981697 1.288 0.039 0.039 10.806  0.104  0.119 2 
 5982708 3.049 0.947 0.207 12.912  1.499  0.414 2 
 5983176 1.397 0.062 0.067  4.852  0.065  0.081 1 
 5983299 2.079 0.032 0.029 10.479  0.071  0.059 2 
 5983759 1.924 0.124 0.623 11.274  0.275  1.494 2 
 5984633 2.276 0.039 0.083  8.875  0.061  0.132 2 
 5985683 2.079 0.018 0.036  9.793  0.047  0.070 2 
 5986709 1.275 0.098 0.129  4.823  0.138  0.162 1 
 5987871 1.479 0.063 0.058  6.135  0.104  0.116 1 
 5989835 2.094 0.032 0.037 10.163  0.070  0.074 2 
 5990753 2.573 0.149 0.127  9.333  0.229  0.188 2 
 6019408 1.051 0.040 0.030  4.911  0.059  0.082 1 
 6019590 1.092 0.042 0.048  6.328  0.105  0.076 1 
 6020959 1.342 0.066 0.093 11.183  0.221  0.200 2 
 6021696 1.046 0.048 0.059  4.234  0.074  0.064 1 
 6022348 1.086 0.043 0.042  7.055  0.151  0.075 1 
 6022709 1.091 0.036 0.052  6.194  0.099  0.118 1 
 6023302 0.915 0.145 0.151 10.480  0.684  0.683 2 
 6023571 1.147 0.061 0.049  5.726  0.118  0.089 1 
 6023638 1.135 0.045 0.074  8.165  0.137  0.161 1 
 6024215 1.027 0.059 0.068 10.561  0.198  0.259 2 
 6024360 1.027 0.033 0.038 10.574  0.112  0.150 2 
 6025031 1.151 0.043 0.035  8.335  0.179  0.046 1 
 6025049 1.210 0.061 0.183 10.979  0.227  0.708 2 
 6025641 1.454 0.047 0.053  6.405  0.070  0.063 1 
 6026007 1.291 0.130 0.189 11.516  0.408  0.718 2 
 6026188 1.009 0.034 0.049  8.187  0.110  0.142 1 
 6026199 1.373 0.000 0.000  9.951  0.000  0.000 2 
 6026326 0.797 0.064 0.116  9.802  0.349  0.494 2 
 6026983 1.292 0.041 0.053  7.263  0.067  0.094 1 
 6029189 1.432 0.051 0.053  8.278  0.091  0.179 1 
 6029474 1.227 0.052 0.054  7.461  0.082  0.109 1 
 6032639 1.707 0.079 0.173 11.293  0.160  0.499 2 
 6033286 2.336 0.110 0.140  8.963  0.182  0.220 2 
 6033295 1.313 0.068 0.074 12.183  0.252  0.248 1 
 6033565 1.216 0.052 0.032  8.090  0.120  0.121 1 
 6033938 1.106 0.030 0.019  4.803  0.040  0.044 1 
 6034084 1.427 0.038 0.047  5.752  0.039  0.089 1 
 6034166 1.428 0.047 0.062  6.772  0.076  0.067 1 
 6034965 1.076 0.158 0.345 11.237  0.605  1.421 2 
 6035800 1.152 0.049 0.053 11.193  0.193  0.167 2 
 6037102 1.403 0.132 0.133  9.567  0.289  0.335 1 
 6037363 1.220 0.284 0.333  8.761  0.990  0.995 1 
 6037660 1.102 0.044 0.047 11.061  0.206  0.235 2 
 6037805 0.962 0.103 0.087 10.433  0.414  0.324 2 
 6037811 1.506 0.061 0.063 10.994  0.132  0.183 2 
 6037858 1.653 0.072 0.075 11.286  0.172  0.122 2 
 6037948 1.328 0.049 0.066  4.745  0.085  0.078 1 
 6038302 1.253 0.049 0.061  8.392  0.162  0.101 1 
 6038512 1.219 0.078 0.089 12.177  0.320  0.323 1 
 6038647 1.097 0.290 0.427  9.880  1.317  1.675 1 
 6038749 1.153 0.101 0.079  5.618  0.182  0.127 1 
 6041223 1.181 0.056 0.083  8.782  0.179  0.195 1 
 6041330 1.343 0.143 0.145 12.864  0.589  0.432 2 
 6041575 0.920 0.066 0.082 14.069  0.393  0.470 1 
 6041720 1.070 0.074 0.078  6.519  0.179  0.157 1 
 6041863 1.143 0.058 0.054  4.976  0.084  0.091 1 
 6042191 1.466 0.070 0.056  5.326  0.087  0.074 1 
 6042796 1.059 0.078 0.098 10.689  0.253  0.371 2 
 6043014 1.199 0.067 0.042 10.947  0.174  0.121 2 
 6043187 1.225 0.046 0.061  8.167  0.084  0.130 1 
 6043234 1.655 0.074 0.057 11.041  0.121  0.115 2 
 6043313 1.001 0.049 0.062 10.540  0.182  0.249 2 
 6043705 1.120 0.045 0.051 10.787  0.210  0.189 2 
 6044054 1.077 0.034 0.036  7.094  0.114  0.048 1 
 6044566 1.048 0.044 0.046 10.595  0.152  0.205 2 
 6044646 1.036 0.073 0.055 12.510  0.312  0.277 1 
 6044684 1.388 0.106 0.060  6.586  0.190  0.090 1 
 6044784 1.054 0.053 0.092 11.003  0.251  0.476 2 
 6045299 1.002 0.060 0.066 11.517  0.254  0.260 2 
 6045509 1.193 0.075 0.054  7.978  0.061  0.130 1 
 6045556 1.040 0.043 0.050  7.290  0.106  0.145 1 
 6045604 1.136 0.050 0.038 10.687  0.177  0.127 2 
 6045721 1.225 0.054 0.035  6.553  0.106  0.085 1 
 6046071 1.065 0.079 0.072 10.984  0.288  0.254 2 
 6046159 1.979 0.124 0.201 11.991  0.297  0.427 2 
 6046859 1.378 0.077 0.063 11.113  0.201  0.207 2 
 6047033 1.250 0.042 0.079 10.910  0.124  0.215 2 
 6047216 1.084 0.077 0.097  8.492  0.230  0.270 1 
 6047339 1.233 0.130 0.137 14.578  0.553  0.586 1 
 6047683 1.232 0.047 0.109 11.081  0.128  0.362 2 
 6048066 0.836 0.058 0.063 10.470  0.308  0.320 2 
 6048081 1.236 0.093 0.091 10.541  0.280  0.326 1 
 6048148 1.014 0.093 0.094 10.764  0.359  0.328 2 
 6048223 1.021 0.176 0.155 10.621  0.610  0.781 2 
 6048345 1.163 0.042 0.061 11.114  0.156  0.176 2 
 6048411 2.071 0.041 1.282 16.142  0.153  3.387 2 
 6048671 0.836 0.167 0.302 20.625  1.950  2.825 1 
 6048862 1.657 0.095 0.104 12.122  0.226  0.385 2 
 6049173 1.430 0.119 0.170 11.388  0.357  0.493 2 
 6049343 0.999 0.093 0.137 11.067  0.377  0.577 2 
 6049717 1.546 0.174 0.129 12.928  0.477  0.388 2 
 6056972 0.778 0.060 0.055  9.979  0.295  0.308 2 
 6057174 2.442 0.291 0.270  9.973  0.431  0.366 2 
 6057532 1.495 0.092 0.153 10.307  0.220  0.301 1 
 6058104 1.129 0.036 0.030  4.633  0.053  0.043 1 
 6058403 1.375 0.083 0.133 11.791  0.254  0.382 2 
 6058700 1.445 0.082 0.074  9.587  0.172  0.227 1 
 6058941 1.102 0.034 0.039  6.094  0.081  0.051 1 
 6059748 0.952 0.152 0.217  7.746  0.574  0.736 1 
 6060341 1.599 0.127 0.167 11.599  0.495  0.625 2 
 6060703 1.164 0.049 0.025  5.461  0.082  0.060 1 
 6060867 1.418 0.064 0.057  8.555  0.130  0.098 1 
 6060903 1.246 0.056 0.179 11.116  0.212  0.630 2 
 6061176 1.673 0.120 0.135  6.293  0.106  0.219 1 
 6061867 1.138 0.034 0.040  5.869  0.078  0.060 1 
 6063745 1.022 0.031 0.037  6.949  0.086  0.075 1 
 6067314 2.251 0.024 0.040  9.022  0.037  0.073 2 
 6067958 1.083 0.130 0.172 15.096  0.707  0.800 1 
 6067987 1.621 0.133 0.089 11.921  0.402  0.198 2 
 6070366 2.994 0.139 0.087 11.671  0.216  0.120 2 
 6070419 1.272 0.050 0.051  6.174  0.074  0.091 1 
 6071633 2.293 0.061 0.051  8.580  0.081  0.088 2 
 6099789 1.272 0.085 0.109  5.060  0.120  0.142 1 
 6099979 1.168 0.052 0.074  9.947  0.224  0.184 1 
 6100454 1.060 0.056 0.043  5.630  0.104  0.091 1 
 6100524 1.077 0.027 0.040  6.481  0.074  0.079 1 
 6100831 0.893 0.087 0.148 10.806  0.499  0.788 2 
 6100977 1.580 0.057 0.066  5.684  0.069  0.071 1 
 6101471 1.364 0.047 0.053  6.595  0.087  0.068 1 
 6101806 0.943 0.128 0.180 11.295  0.728  1.036 2 
 6103082 1.246 0.042 0.045  4.391  0.064  0.045 1 
 6103934 2.219 0.046 0.006  8.355  0.076  0.004 2 
 6104433 1.072 0.064 0.033  4.321  0.086  0.049 1 
 6104786 1.083 0.027 0.024  4.636  0.053  0.029 1 
 6105102 1.038 0.059 0.063 10.952  0.234  0.236 2 
 6105113 1.035 0.050 0.048 10.553  0.172  0.192 1 
 6105925 1.300 0.060 0.130 11.043  0.188  0.377 2 
 6106023 1.049 0.042 0.051  7.360  0.107  0.149 1 
 6106895 1.113 0.038 0.039 11.046  0.182  0.193 2 
 6107389 1.553 0.166 0.124 13.064  0.535  0.384 2 
 6113813 1.646 0.089 0.094  5.645  0.076  0.155 1 
 6113902 1.197 0.089 0.101  7.167  0.084  0.132 1 
 6114108 1.207 0.029 0.033  6.908  0.021  0.076 1 
 6114200 1.779 0.155 0.148 12.345  0.520  0.425 2 
 6114507 1.124 0.076 0.085 12.828  0.349  0.357 1 
 6115282 0.959 0.066 0.075 10.673  0.293  0.302 2 
 6115435 1.061 0.048 0.049 11.992  0.241  0.216 1 
 6115575 1.469 0.076 0.054 10.237  0.150  0.157 1 
 6115577 1.192 0.052 0.077 11.151  0.146  0.202 2 
 6115650 1.847 0.078 0.248 11.173  0.181  0.581 2 
 6115916 0.920 0.061 0.072 10.455  0.287  0.312 2 
 6116318 1.190 0.087 0.086 10.467  0.284  0.319 1 
 6116517 1.135 0.033 0.034  5.831  0.047  0.076 1 
 6116806 1.554 0.120 0.097 11.749  0.326  0.239 2 
 6116940 1.673 0.100 0.135 11.716  0.294  0.432 2 
 6117196 1.083 0.022 0.025  5.660  0.046  0.039 1 
 6117517 1.215 0.037 0.041  5.936  0.030  0.101 1 
 6117719 1.031 0.049 0.045  6.204  0.107  0.139 1 
 6117772 2.434 0.135 0.131  8.750  0.288  0.281 2 
 6118199 0.983 0.047 0.064  9.534  0.161  0.211 1 
 6118242 1.488 0.159 0.150 11.414  0.487  0.367 1 
 6118479 1.541 0.056 0.059  9.121  0.136  0.125 1 
 6118670 1.202 0.037 0.034  5.556  0.039  0.061 1 
 6118789 1.142 0.062 0.095  9.247  0.195  0.261 1 
 6118941 1.070 0.043 0.029  5.538  0.080  0.060 1 
 6119151 0.973 0.072 0.090 10.773  0.313  0.341 2 
 6119179 1.289 0.055 0.044  5.021  0.075  0.050 1 
 6119774 1.283 0.042 0.035  6.233  0.051  0.070 1 
 6122418 1.145 0.066 0.065  7.875  0.184  0.131 1 
 6122562 1.138 0.076 0.148 10.905  0.281  0.475 2 
 6122613 0.787 0.046 0.076  9.823  0.279  0.374 2 
 6122627 1.600 0.088 0.144 11.354  0.266  0.324 2 
 6122692 1.224 0.048 0.066  9.721  0.110  0.158 1 
 6122831 1.349 0.067 0.058  5.234  0.097  0.064 1 
 6122861 1.139 0.049 0.042  7.191  0.108  0.075 1 
 6123202 1.295 0.073 0.031  9.111  0.160  0.102 1 
 6123238 2.616 0.296 0.247 11.869  0.549  0.446 2 
 6123438 1.613 0.149 0.129 11.613  0.423  0.302 2 
 6124015 1.240 0.055 0.022  5.590  0.083  0.061 1 
 6124042 1.120 0.053 0.064  7.919  0.133  0.175 1 
 6124244 0.779 0.143 0.137 23.050  1.986  1.861 1 
 6124625 1.548 0.065 0.059  7.500  0.129  0.051 1 
 6125480 2.191 0.018 0.020  8.506  0.036  0.050 2 
 6125862 1.469 0.082 0.154 11.460  0.304  0.475 2 
 6125893 2.316 1.114 0.358 31.098  7.316  1.858 1 
 6126225 2.652 0.276 0.326 12.239  0.500  0.627 2 
 6126289 1.336 0.088 0.079 10.211  0.280  0.208 1 
 6126632 1.483 0.130 0.130 11.332  0.341  0.385 1 
 6126808 1.238 0.045 0.041  5.080  0.063  0.042 1 
 6127193 1.246 0.061 0.052  8.773  0.145  0.098 1 
 6127331 1.142 0.063 0.060 10.991  0.211  0.213 1 
 6127486 1.090 0.078 0.086  8.871  0.207  0.274 1 
 6127825 2.337 0.081 0.064  8.434  0.118  0.080 2 
 6127848 1.238 0.060 0.032  6.084  0.088  0.079 1 
 6128301 1.202 0.034 0.035 10.897  0.150  0.131 2 
 6128314 1.375 0.062 0.044  8.844  0.133  0.099 1 
 6128327 1.212 0.059 0.056  6.610  0.112  0.097 1 
 6128337 1.274 0.043 0.037  8.037  0.117  0.051 1 
 6128428 1.774 0.039 0.057 11.300  0.165  0.144 2 
 6128774 1.674 0.046 0.042 11.069  0.090  0.099 2 
 6128820 1.124 0.178 0.235  9.542  0.626  0.693 1 
 6128846 1.023 0.176 0.074 10.526  0.556  0.262 2 
 6128903 1.085 0.050 0.032  7.050  0.120  0.083 1 
 6129411 2.322 0.082 0.238  9.400  0.135  0.374 2 
 6129581 1.770 0.047 0.059 11.244  0.168  0.141 2 
 6129632 2.368 0.145 0.101  7.074  0.179  0.108 1 
 6130070 0.908 0.240 0.232 10.292  1.448  0.828 2 
 6130138 1.364 0.077 0.095 10.999  0.220  0.234 2 
 6130405 1.323 0.059 0.072  9.573  0.130  0.164 1 
 6130515 1.211 0.035 0.046 10.791  0.118  0.124 2 
 6130647 1.160 0.141 0.161 11.536  0.521  0.621 2 
 6130752 2.256 0.032 0.056  9.040  0.050  0.097 2 
 6130770 1.248 0.034 0.052 10.917  0.117  0.168 2 
 6131884 0.845 0.063 0.138 10.561  0.331  0.544 2 
 6131901 0.809 0.067 0.079 10.831  0.364  0.357 2 
 6132311 1.019 0.052 0.067 10.583  0.192  0.299 2 
 6137774 1.231 0.036 0.047 10.937  0.106  0.169 2 
 6139000 2.063 0.019 0.040 10.121  0.050  0.084 2 
 6139086 1.184 0.061 0.051  5.560  0.086  0.066 1 
 6139471 1.568 0.057 0.093  4.639  0.077  0.055 1 
 6139561 1.814 0.092 0.098  7.945  0.165  0.153 1 
 6139828 2.782 0.221 0.144 10.634  0.335  0.201 2 
 6140030 1.370 0.046 0.059 10.952  0.147  0.195 2 
 6140132 1.570 0.165 0.122 12.349  0.506  0.211 1 
 6140191 1.218 0.046 0.061 10.893  0.188  0.235 2 
 6140737 1.321 0.124 0.177 11.610  0.429  0.657 2 
 6140748 1.117 0.122 0.088 10.944  0.403  0.236 2 
 6140947 1.731 0.055 0.078 11.139  0.135  0.263 2 
 6141361 1.872 0.119 0.161 11.160  0.192  0.375 2 
 6141488 1.464 0.067 0.041  4.992  0.061  0.052 1 
 6142229 2.297 0.063 0.211  9.236  0.121  0.311 2 
 6142360 1.276 0.084 0.114 10.147  0.233  0.311 1 
 6142932 1.512 0.070 0.085 11.226  0.234  0.197 1 
 6142942 1.129 0.047 0.055  6.365  0.094  0.119 1 
 6142964 1.266 0.069 0.058  8.669  0.193  0.103 1 
 6143103 1.279 0.069 0.106 10.964  0.188  0.369 2 
 6143256 1.302 0.032 0.042  6.121  0.084  0.077 1 
 6144777 1.123 0.034 0.037  5.474  0.057  0.085 1 
 6147617 1.861 0.058 0.031 11.700  0.159  0.189 2 
 6148210 1.059 0.038 0.049  3.979  0.055  0.066 1 
 6148227 3.070 0.214 0.198 13.274  0.434  0.357 2 
 6150124 1.735 0.170 0.217 11.793  0.514  0.603 2 
 6151550 2.211 0.047 0.090  9.236  0.073  0.145 2 
 6153373 2.300 0.056 0.167  9.460  0.079  0.245 2 
 6181896 1.645 0.088 0.074  8.812  0.111  0.186 1 
 6181933 2.066 0.026 0.049 10.234  0.064  0.095 2 
 6181942 1.846 0.055 0.058 10.970  0.115  0.180 2 
 6182668 1.092 0.067 0.052  4.154  0.103  0.074 1 
 6183076 0.889 0.040 0.038  6.348  0.101  0.105 1 
 6183311 1.195 0.036 0.046 10.868  0.146  0.197 2 
 6185317 1.138 0.034 0.050  5.934  0.097  0.060 1 
 6185353 0.872 0.076 0.111 10.970  0.370  0.515 2 
 6185456 1.093 0.048 0.078  5.544  0.087  0.146 1 
 6185790 1.113 0.049 0.072  9.557  0.143  0.207 1 
 6185855 1.109 0.067 0.049  8.463  0.189  0.137 1 
 6185964 0.720 0.045 0.055  9.401  0.261  0.354 2 
 6186435 1.337 0.069 0.054 11.511  0.208  0.221 2 
 6187304 1.312 0.066 0.076  6.195  0.107  0.119 1 
 6188073 1.268 0.091 0.042  6.428  0.146  0.049 1 
 6188215 2.339 0.040 0.042  8.255  0.050  0.055 2 
 6188269 2.300 0.183 0.133 10.894  0.366  0.220 1 
 6188275 1.148 0.101 0.077  8.193  0.265  0.205 1 
 6191190 1.239 0.030 0.037  5.845  0.042  0.058 1 
 6191288 1.133 0.057 0.075 12.364  0.193  0.311 1 
 6191711 1.131 0.058 0.060 10.763  0.233  0.184 2 
 6192043 2.455 0.070 0.050  8.575  0.085  0.070 2 
 6192431 1.307 0.055 0.061 11.202  0.203  0.218 2 
 6195966 1.165 0.037 0.047 11.183  0.150  0.120 2 
 6196108 0.903 0.160 0.190  3.813  0.345  0.382 1 
 6196149 1.003 0.106 0.099 11.035  0.389  0.367 2 
 6196194 1.565 0.110 0.047  8.925  0.281  0.083 1 
 6196374 1.010 0.045 0.058  9.044  0.148  0.197 1 
 6196621 1.005 0.078 0.119 10.686  0.335  0.552 2 
 6196739 1.086 0.058 0.068  9.979  0.192  0.256 1 
 6196745 0.699 0.034 0.063  8.685  0.206  0.374 2 
 6196950 1.036 0.038 0.028  4.033  0.055  0.039 1 
 6197019 0.914 0.181 0.714 19.192  1.854  5.263 1 
 6197161 1.064 0.039 0.029  5.412  0.094  0.045 1 
 6197448 1.900 0.051 0.049 11.295  0.097  0.089 2 
 6197607 1.577 0.100 0.082 11.106  0.236  0.173 1 
 6198123 1.040 0.042 0.056  7.818  0.122  0.151 1 
 6198476 1.602 0.047 0.048  8.501  0.067  0.050 1 
 6198581 1.532 0.039 0.051 11.028  0.111  0.164 2 
 6198951 0.719 0.038 0.057  8.885  0.204  0.275 2 
 6199043 1.480 0.079 0.052  6.516  0.141  0.116 1 
 6199918 1.571 0.072 0.103 11.300  0.212  0.257 2 
 6200113 1.123 0.070 0.069 10.799  0.249  0.220 2 
 6200178 1.694 0.046 0.060  8.503  0.136  0.108 1 
 6200190 0.832 0.123 0.257 11.376  0.879  1.746 2 
 6200565 1.359 0.066 0.182 11.087  0.233  0.765 2 
 6201050 1.213 0.040 0.049  8.911  0.088  0.125 1 
 6203503 0.946 0.078 0.060 10.320  0.296  0.217 2 
 6203617 1.370 0.076 0.088 11.305  0.262  0.368 2 
 6204450 1.298 0.070 0.064 11.667  0.263  0.194 2 
 6204765 1.204 0.002 0.031  4.853  0.004  0.054 1 
 6205783 1.171 0.059 0.056 10.839  0.167  0.187 2 
 6206407 1.428 0.096 0.132 11.512  0.352  0.451 2 
 6206897 1.153 0.049 0.045 11.064  0.205  0.135 2 
 6207093 1.257 0.042 0.031  5.225  0.083  0.069 1 
 6207287 1.703 0.084 0.103  7.983  0.159  0.190 1 
 6207320 1.231 0.061 0.053  7.466  0.083  0.093 1 
 6207382 1.109 0.053 0.056  9.785  0.168  0.214 1 
 6207510 1.324 0.068 0.085  6.860  0.113  0.146 1 
 6207670 1.139 0.042 0.044 11.044  0.189  0.178 2 
 6208018 1.142 0.048 0.035  3.945  0.038  0.054 1 
 6208159 1.329 0.061 0.072  4.794  0.106  0.085 1 
 6208301 1.141 0.196 0.244 11.109  0.779  1.213 2 
 6208344 1.767 0.033 0.050 11.065  0.102  0.121 2 
 6208517 1.121 0.034 0.045  6.317  0.091  0.064 1 
 6208588 1.351 0.054 0.087  6.188  0.094  0.111 1 
 6208617 1.657 0.095 0.082 11.700  0.175  0.245 1 
 6208846 1.582 0.189 0.211 22.789  1.113  1.049 1 
 6209042 1.626 0.104 0.040 10.514  0.245  0.114 1 
 6209377 1.268 0.049 0.046  9.323  0.120  0.094 1 
 6209407 1.066 0.065 0.062 10.619  0.208  0.268 1 
 6209522 1.260 0.056 0.041  6.197  0.077  0.120 1 
 6209592 1.064 0.064 0.043 10.557  0.162  0.205 2 
 6209707 1.695 0.128 0.195 12.783  0.350  0.653 2 
 6209759 1.495 0.075 0.139 11.107  0.171  0.380 2 
 6209871 1.776 0.053 0.119 11.155  0.150  0.275 2 
 6209916 1.154 0.063 0.081 10.848  0.220  0.242 2 
 6210082 1.024 0.043 0.051 10.577  0.141  0.176 2 
 6210264 1.704 0.059 0.090 11.068  0.101  0.273 2 
 6210415 1.236 0.063 0.049  7.948  0.129  0.159 1 
 6210483 1.234 0.061 0.077 11.026  0.168  0.326 1 
 6210524 1.256 0.080 0.097 12.016  0.286  0.364 2 
 6210663 1.259 0.055 0.058  7.344  0.105  0.162 1 
 6210900 1.477 0.091 0.097 10.768  0.182  0.281 1 
 6211353 1.252 0.077 0.041  8.454  0.175  0.086 1 
 6211362 1.307 0.069 0.059 10.298  0.201  0.181 1 
 6211640 1.125 0.086 0.090 11.162  0.313  0.272 2 
 6211682 1.521 0.118 0.099 14.372  0.363  0.430 2 
 6211720 1.023 0.110 0.173 11.080  0.485  0.781 2 
 6211965 1.185 0.046 0.055  7.665  0.132  0.095 1 
 6212484 1.994 0.056 0.222 10.731  0.191  0.618 2 
 6212570 0.851 0.166 0.290 11.665  0.716  1.313 2 
 6212600 1.459 0.072 0.046  5.648  0.080  0.034 1 
 6212708 1.578 0.055 0.065  8.545  0.099  0.080 1 
 6212768 0.814 0.046 0.050 10.001  0.262  0.270 2 
 6212838 0.995 0.041 0.038  6.477  0.100  0.078 1 
 6213097 1.154 0.045 0.071 11.108  0.175  0.197 2 
 6213200 0.858 0.107 0.130 11.265  0.701  0.832 2 
 6220490 1.372 0.108 0.270 11.034  0.246  0.966 2 
 6220663 2.659 0.231 0.265 12.705  0.531  0.516 2 
 6220899 0.955 0.137 0.103 10.839  0.551  0.359 2 
 6221641 1.571 0.054 0.071 11.033  0.166  0.162 2 
 6221647 1.217 0.153 0.222 11.617  0.646  0.964 2 
 6222262 1.608 0.061 0.035 10.826  0.123  0.041 1 
 6222355 1.401 0.045 0.074 11.039  0.174  0.174 2 
 6222408 1.017 0.029 0.023  4.055  0.044  0.028 1 
 6222530 1.271 0.031 0.028  4.282  0.037  0.027 1 
 6222768 1.714 0.375 0.599 10.751  1.162  1.515 1 
 6223779 1.213 0.046 0.071  4.422  0.042  0.099 1 
 6224560 0.660 0.028 0.025  8.398  0.152  0.163 2 
 6225344 1.093 0.035 0.033  6.069  0.078  0.076 1 
 6225660 1.365 0.056 0.079 10.956  0.177  0.171 1 
 6226859 1.366 0.158 0.221 11.765  0.553  0.792 2 
 6227242 1.629 0.096 0.101  6.146  0.100  0.160 1 
 6228364 1.066 0.031 0.039  7.506  0.102  0.083 1 
 6228590 1.101 0.030 0.029  5.167  0.047  0.071 1 
 6229677 2.297 0.593 0.394 30.057  3.158  2.001 1 
 6230903 2.092 0.034 0.030 10.410  0.070  0.061 2 
 6231096 1.325 0.053 0.052  6.431  0.090  0.098 1 
 6231193 0.951 0.049 0.043 10.195  0.215  0.168 1 
 6231237 1.013 0.053 0.051 10.818  0.263  0.223 2 
 6232017 1.994 0.210 0.197  5.532  0.213  0.185 1 
 6232858 1.863 0.051 0.042 11.193  0.105  0.085 2 
 6232914 2.106 0.027 0.033 10.202  0.062  0.074 2 
 6262579 1.313 0.061 0.057  6.704  0.087  0.108 1 
 6262706 1.542 0.062 0.092  9.414  0.179  0.131 1 
 6262867 0.989 0.060 0.056 10.598  0.228  0.207 1 
 6263230 1.209 0.106 0.150 12.358  0.461  0.631 2 
 6263410 2.392 0.058 0.086  8.618  0.087  0.112 2 
 6263718 1.145 0.063 0.045  5.451  0.104  0.092 1 
 6263778 0.883 0.051 0.045  9.354  0.228  0.145 1 
 6263808 1.073 0.039 0.034  6.552  0.106  0.067 1 
 6264398 1.058 0.053 0.060 10.606  0.165  0.239 2 
 6265768 1.161 0.023 0.045  4.499  0.046  0.058 1 
 6266003 1.113 0.053 0.024  4.472  0.069  0.028 1 
 6266244 1.134 0.050 0.069  4.483  0.080  0.081 1 
 6266529 1.674 0.099 0.103  7.684  0.120  0.185 1 
 6266574 1.116 0.052 0.077  9.617  0.150  0.261 1 
 6266772 1.236 0.057 0.058  9.929  0.162  0.136 1 
 6267336 1.026 0.070 0.069  7.420  0.188  0.167 1 
 6267545 0.884 0.087 0.089 10.391  0.468  0.480 2 
 6267605 1.296 0.068 0.074  4.995  0.111  0.101 1 
 6267800 1.428 0.053 0.071  4.922  0.061  0.080 1 
 6268211 1.220 0.082 0.039  6.236  0.115  0.085 1 
 6268546 0.751 0.054 0.076  9.598  0.286  0.401 2 
 6268958 0.763 0.031 0.223  9.412  0.164  0.869 2 
 6271110 1.126 0.054 0.061  4.218  0.078  0.077 1 
 6271216 0.958 0.040 0.042  7.511  0.120  0.116 1 
 6271732 1.097 0.058 0.046 10.695  0.200  0.196 2 
 6271877 0.985 0.039 0.041  8.460  0.135  0.117 1 
 6271966 1.134 0.035 0.042  4.990  0.074  0.051 1 
 6272632 1.011 0.074 0.064  9.450  0.242  0.233 1 
 6272933 1.692 0.101 0.093 12.042  0.230  0.296 2 
 6272945 1.819 0.127 0.160 12.089  0.385  0.375 2 
 6272964 0.857 0.058 0.055 10.328  0.243  0.226 1 
 6273024 1.031 0.056 0.044  7.215  0.120  0.134 1 
 6273063 1.389 0.118 0.103 12.340  0.406  0.243 2 
 6273090 1.619 0.049 0.074  4.817  0.037  0.059 1 
 6276645 1.228 0.040 0.037  6.549  0.072  0.060 1 
 6276871 1.283 0.030 0.038  6.073  0.088  0.086 1 
 6276898 1.993 0.144 0.127 12.085  0.306  0.333 2 
 6276948 2.297 0.028 0.071  9.170  0.049  0.110 2 
 6276957 1.100 0.071 0.069 10.938  0.304  0.275 2 
 6277019 1.134 0.052 0.065 10.752  0.204  0.180 2 
 6277049 1.284 0.045 0.062  8.277  0.092  0.134 1 
 6277741 1.142 0.081 0.059 12.957  0.380  0.235 1 
 6278080 1.141 0.055 0.051 10.763  0.214  0.155 2 
 6278111 0.978 0.069 0.101 10.715  0.327  0.438 2 
 6278261 1.193 0.054 0.069  5.592  0.061  0.142 1 
 6278698 1.121 0.076 0.063 10.949  0.285  0.225 2 
 6278757 1.257 0.044 0.096  9.909  0.163  0.317 1 
 6278805 1.306 0.062 0.040  4.735  0.072  0.064 1 
 6279038 1.564 0.392 0.403 30.614  4.023  3.215 1 
 6279039 2.303 0.484 0.250  7.039  0.610  0.333 1 
 6279068 1.298 0.056 0.085  9.652  0.207  0.200 1 
 6279491 0.893 0.093 0.119 10.440  0.407  0.515 2 
 6279982 1.018 0.138 0.125 13.234  0.655  0.551 2 
 6280182 1.211 0.031 0.044  5.285  0.056  0.071 1 
 6280428 0.783 0.049 0.067 10.652  0.265  0.307 2 
 6280472 1.159 0.095 0.098  4.355  0.111  0.112 1 
 6280589 1.163 0.042 0.050  7.780  0.148  0.081 1 
 6280636 1.169 0.063 0.039  5.566  0.101  0.076 1 
 6280936 1.599 0.053 0.087 11.202  0.205  0.166 2 
 6283609 2.637 0.149 0.092  9.427  0.206  0.126 2 
 6283618 1.260 0.046 0.048  8.700  0.140  0.075 1 
 6283995 1.346 0.079 0.066  4.779  0.066  0.072 1 
 6284035 1.044 0.100 0.094 12.943  0.490  0.404 2 
 6284066 1.004 0.029 0.039  5.422  0.048  0.087 1 
 6284459 1.399 0.078 0.093 11.199  0.309  0.312 2 
 6286142 1.076 0.125 0.135 17.754  0.823  0.784 1 
 6286267 1.095 0.056 0.054  9.692  0.198  0.219 1 
 6286502 1.372 0.053 0.054 10.950  0.178  0.124 2 
 6286515 1.161 0.057 0.041 10.702  0.155  0.141 2 
 6286633 2.455 0.240 0.246 11.177  0.433  0.482 2 
 6287650 1.292 0.043 0.085 11.002  0.153  0.248 2 
 6287875 1.076 0.053 0.043  5.561  0.125  0.054 1 
 6287950 1.331 0.069 0.081 11.251  0.190  0.310 2 
 6288174 1.193 0.042 0.030  4.682  0.049  0.050 1 
 6288543 0.863 0.073 0.120 10.939  0.414  0.561 2 
 6289002 1.127 0.037 0.040  5.442  0.052  0.049 1 
 6289338 1.515 0.135 0.129 11.947  0.365  0.336 2 
 6289527 0.833 0.079 0.140 10.737  0.500  0.831 2 
 6289573 0.934 0.070 0.073 10.696  0.314  0.313 2 
 6289577 2.065 0.023 0.000 10.479  0.063  0.000 2 
 6289617 1.411 0.046 0.046 10.967  0.124  0.107 2 
 6289756 1.319 0.074 0.092 10.584  0.169  0.279 1 
 6290000 1.050 0.046 0.040 10.564  0.131  0.148 2 
 6290527 1.387 0.050 0.056  5.983  0.070  0.080 1 
 6290632 1.315 0.081 0.073 11.842  0.261  0.230 1 
 6290862 1.265 0.052 0.088 11.070  0.191  0.305 2 
 6291143 1.005 0.068 0.061  4.516  0.127  0.132 1 
 6291149 1.197 0.035 0.040 10.768  0.119  0.144 2 
 6291425 2.378 0.158 0.365  9.598  0.353  0.633 2 
 6291710 1.513 0.083 0.139 11.899  0.308  0.396 1 
 6291839 1.079 0.087 0.075 10.667  0.240  0.300 2 
 6292128 1.171 0.055 0.050 11.086  0.192  0.103 2 
 6292151 1.050 0.074 0.082 10.658  0.232  0.320 2 
 6292340 1.016 0.089 0.091 13.168  0.443  0.507 2 
 6292367 1.003 0.053 0.062  9.883  0.213  0.226 1 
 6292372 1.262 0.093 0.062 11.092  0.338  0.217 1 
 6292598 1.157 0.052 0.048  9.612  0.181  0.128 1 
 6292632 1.263 0.052 0.055 10.924  0.148  0.235 2 
 6292833 1.304 0.097 0.102  9.533  0.272  0.280 1 
 6293109 1.237 0.045 0.048  5.831  0.069  0.084 1 
 6293605 1.031 0.052 0.053 10.835  0.222  0.196 2 
 6293629 1.236 0.051 0.046  4.224  0.073  0.057 1 
 6293767 1.084 0.069 0.064 10.758  0.234  0.254 2 
 6293850 1.082 0.053 0.057  4.137  0.091  0.063 1 
 6294455 1.162 0.048 0.110  7.819  0.144  0.212 1 
 6294647 1.340 0.060 0.101 13.748  0.283  0.322 1 
 6294696 1.015 0.091 0.126  9.532  0.330  0.364 1 
 6294708 1.388 0.048 0.063 11.012  0.176  0.161 2 
 6294847 1.131 0.067 0.081 11.141  0.253  0.290 2 
 6295212 1.206 0.076 0.136 11.619  0.288  0.479 2 
 6300962 1.429 0.089 0.101  5.082  0.091  0.180 1 
 6301945 1.630 0.061 0.093 11.250  0.179  0.192 2 
 6302852 1.922 0.141 0.097  9.767  0.269  0.182 1 
 6303327 0.943 0.080 0.078 10.782  0.337  0.337 2 
 6303699 1.349 0.070 0.069  6.620  0.146  0.107 1 
 6304081 2.071 0.042 0.059 10.376  0.079  0.099 2 
 6304676 1.647 0.075 0.063  7.802  0.083  0.130 1 
 6304807 1.227 0.040 0.044  4.619  0.053  0.064 1 
 6304895 1.844 0.069 0.139 11.450  0.157  0.307 2 
 6305269 0.892 0.040 0.033  3.892  0.067  0.055 1 
 6305709 1.241 0.036 0.043 10.817  0.116  0.121 2 
 6306911 1.140 0.238 0.449 12.065  0.925  1.575 2 
 6307132 1.321 0.062 0.070  4.418  0.054  0.079 1 
 6307578 1.248 0.057 0.204 11.028  0.204  0.712 2 
 6308068 0.998 0.187 0.385 23.290  1.767  3.342 1 
 6308323 1.644 0.167 0.158 12.235  0.483  0.380 2 
 6309307 2.150 0.027 0.080 10.000  0.070  0.120 2 
 6309488 2.274 0.124 0.109 11.399  0.177  0.217 2 
 6309549 1.475 0.046 0.042  8.264  0.071  0.117 1 
 6309862 1.057 0.071 0.083  6.732  0.189  0.182 1 
 6310248 1.195 0.070 0.071  7.301  0.156  0.145 1 
 6310613 2.193 0.000 0.000  6.168  0.000  0.000 1 
 6311518 1.447 0.113 0.159 12.954  0.300  0.523 1 
 6311997 1.316 0.169 0.184 17.263  0.962  0.922 1 
 6312478 1.119 0.047 0.049  7.824  0.107  0.168 1 
 6312503 2.158 0.025 0.099 10.128  0.065  0.170 2 
 6313603 1.383 0.060 0.076 10.990  0.264  0.307 2 
 6314597 1.155 0.070 0.081 10.923  0.269  0.304 2 
 6341990 1.128 0.044 0.041  5.529  0.065  0.062 1 
 6343222 1.185 0.045 0.058  7.277  0.111  0.110 1 
 6343543 1.528 0.136 0.118 12.938  0.416  0.389 2 
 6344499 0.706 0.045 0.339  8.936  0.345  1.846 2 
 6344679 1.329 0.059 0.049  5.506  0.081  0.065 1 
 6345145 1.418 0.071 0.093 10.172  0.168  0.275 1 
 6345296 0.795 0.077 0.156  9.691  0.445  0.742 2 
 6345456 1.116 0.029 0.026  5.399  0.045  0.069 1 
 6345474 1.191 0.139 0.042 10.899  0.469  0.107 2 
 6346443 1.267 0.043 0.065 10.909  0.130  0.150 2 
 6346532 1.160 0.068 0.037  4.305  0.083  0.049 1 
 6347192 1.031 0.077 0.070  8.775  0.238  0.206 1 
 6347338 1.141 0.043 0.054  7.648  0.094  0.160 1 
 6347518 1.401 0.051 0.028  6.607  0.078  0.036 1 
 6350070 1.009 0.032 0.030  4.023  0.048  0.052 1 
 6350495 1.377 0.104 0.050  9.731  0.288  0.112 1 
 6350696 1.283 0.030 0.034  4.846  0.047  0.037 1 
 6350918 1.162 0.071 0.038 10.704  0.224  0.138 2 
 6351602 1.446 0.071 0.186 11.034  0.151  0.521 2 
 6352407 1.206 0.056 0.050  4.177  0.051  0.072 1 
 6352802 1.309 0.057 0.075  7.617  0.100  0.158 1 
 6356038 1.680 0.104 0.123 12.088  0.183  0.423 2 
 6356545 1.186 0.062 0.048  8.044  0.142  0.089 1 
 6356581 2.427 0.063 0.050  8.513  0.080  0.065 2 
 6356847 1.197 0.038 0.022  5.210  0.071  0.014 1 
 6357581 1.180 0.044 0.043  9.779  0.203  0.081 1 
 6357709 1.108 0.036 0.025  4.803  0.043  0.053 1 
 6357879 1.612 0.089 0.097 11.158  0.212  0.244 2 
 6357914 1.096 0.042 0.038  7.284  0.101  0.089 1 
 6358280 1.181 0.058 0.052 10.862  0.155  0.158 2 
 6358455 1.217 0.063 0.070  7.794  0.095  0.184 1 
 6358509 0.690 0.030 0.027  9.916  0.156  0.151 2 
 6358570 1.361 0.434 0.932 32.102  4.753  7.917 1 
 6358695 1.259 0.057 0.059  6.362  0.094  0.119 1 
 6358970 1.515 0.047 0.090  8.740  0.144  0.160 1 
 6359009 1.320 0.153 0.137 12.847  0.551  0.468 2 
 6359087 1.050 0.068 0.108 11.102  0.371  0.592 2 
 6359105 1.247 0.059 0.048  9.407  0.156  0.111 1 
 6359454 1.148 0.035 0.035  5.093  0.051  0.061 1 
 6359560 1.325 0.055 0.060 10.912  0.161  0.196 2 
 6359648 1.194 0.038 0.039 10.794  0.122  0.147 2 
 6359688 1.289 0.086 0.101 11.560  0.304  0.390 2 
 6359890 1.247 0.041 0.040  6.700  0.081  0.055 1 
 6360104 0.995 0.025 0.036  6.435  0.055  0.073 1 
 6361986 1.093 0.053 0.035  4.723  0.076  0.042 1 
 6362480 1.067 0.074 0.076 10.931  0.365  0.318 2 
 6362747 1.112 0.066 0.063 10.945  0.250  0.212 2 
 6363014 1.265 0.047 0.097 10.944  0.148  0.285 2 
 6363090 1.551 0.050 0.066 11.013  0.155  0.168 2 
 6363109 1.368 0.054 0.066  9.243  0.133  0.149 1 
 6363181 1.144 0.084 0.076 11.870  0.286  0.286 1 
 6363338 1.428 0.053 0.075 10.940  0.122  0.164 2 
 6363534 1.178 0.056 0.079 11.382  0.203  0.201 2 
 6363792 1.395 0.041 0.053 10.881  0.133  0.128 2 
 6363813 1.030 0.034 0.051  9.183  0.122  0.224 1 
 6364505 1.150 0.064 0.057  6.360  0.108  0.128 1 
 6365234 1.069 0.047 0.066 10.382  0.165  0.227 1 
 6365428 0.803 0.085 0.173  9.907  0.500  0.635 2 
 6365511 1.015 0.035 0.028  6.681  0.097  0.085 1 
 6365582 1.500 0.250 0.130 12.626  0.784  0.404 2 
 6365690 1.097 0.075 0.068 10.746  0.242  0.249 2 
 6365867 0.870 0.048 0.053 10.407  0.206  0.250 2 
 6365979 0.760 0.047 0.051  9.471  0.235  0.266 2 
 6366132 1.199 0.078 0.061 10.479  0.270  0.230 1 
 6366210 1.242 0.065 0.071  9.197  0.143  0.198 1 
 6367208 0.985 0.058 0.059 10.669  0.243  0.232 2 
 6367439 1.209 0.033 0.034  4.399  0.020  0.063 1 
 6367722 1.193 0.053 0.049  8.414  0.157  0.120 1 
 6367815 1.631 0.067 0.092 11.574  0.271  0.186 2 
 6367943 1.578 0.056 0.103 10.549  0.208  0.151 1 
 6368169 1.269 0.072 0.078 11.201  0.220  0.278 2 
 6368244 1.259 0.045 0.055 10.804  0.108  0.220 2 
 6368363 0.998 0.042 0.049  8.473  0.131  0.138 1 
 6368385 0.632 0.026 0.056  8.581  0.193  0.566 2 
 6368401 1.110 0.038 0.046 10.666  0.182  0.136 2 
 6368800 1.898 0.030 0.032 11.060  0.054  0.057 2 
 6368890 2.198 0.016 0.020  8.508  0.001  0.032 2 
 6368959 1.484 0.100 0.132 13.381  0.325  0.394 1 
 6369438 1.398 0.040 0.057 10.957  0.139  0.142 2 
 6369548 1.267 0.037 0.043  6.129  0.080  0.042 1 
 6369592 1.112 0.053 0.052 10.855  0.215  0.190 2 
 6369774 1.213 0.081 0.086  9.356  0.236  0.229 1 
 6369832 1.293 0.052 0.067 11.233  0.228  0.221 2 
 6369845 2.135 0.198 0.213 10.018  0.390  0.362 1 
 6370249 1.204 0.042 0.055 11.559  0.146  0.142 2 
 6370549 1.199 0.185 0.258 19.763  1.372  1.398 1 
 6371008 1.083 0.046 0.043 11.111  0.198  0.131 2 
 6371141 2.881 0.239 0.140 11.461  0.390  0.198 2 
 6371980 3.060 0.254 0.189 13.212  0.433  0.320 2 
 6372089 1.631 0.097 0.104 14.030  0.342  0.219 2 
 6372205 1.080 0.079 0.116 11.526  0.377  0.493 2 
 6372328 1.598 0.044 0.064 11.252  0.159  0.160 2 
 6372717 1.496 0.070 0.120 10.571  0.251  0.255 1 
 6373278 1.728 0.087 0.096 11.365  0.160  0.301 2 
 6373312 0.861 0.102 0.134 10.942  0.587  0.669 2 
 6374301 1.497 0.088 0.169 11.204  0.255  0.507 2 
 6380975 1.156 0.037 0.034  5.111  0.089  0.035 1 
 6381328 1.270 0.071 0.043  5.644  0.096  0.121 1 
 6383228 2.384 0.266 0.145  9.304  0.400  0.220 1 
 6383574 1.651 0.366 0.781 24.960  2.263  4.639 1 
 6383953 2.140 0.105 0.136  8.776  0.139  0.234 1 
 6384492 1.217 0.058 0.070 11.411  0.171  0.203 1 
 6385325 1.937 0.033 0.089 11.151  0.082  0.190 2 
 6385953 1.397 0.050 0.062  7.365  0.088  0.093 1 
 6386236 1.836 0.131 0.160 11.444  0.315  0.555 2 
 6389421 1.146 0.045 0.049  4.363  0.058  0.074 1 
 6390781 1.648 0.091 0.103 15.336  0.166  0.476 1 
 6391283 1.563 0.073 0.082  7.441  0.145  0.095 1 
 6391641 1.897 0.022 0.030 10.966  0.058  0.073 2 
 6391933 1.004 0.034 0.027  4.452  0.054  0.047 1 
 6392210 1.162 0.047 0.067  4.614  0.100  0.110 1 
 6392893 1.445 0.124 0.125  6.302  0.179  0.206 1 
 6418912 1.234 0.142 0.201 11.884  0.502  0.696 2 
 6419024 1.083 0.052 0.059  8.589  0.170  0.149 1 
 6421272 1.162 0.098 0.078  6.458  0.203  0.157 1 
 6421579 0.700 0.087 0.040 17.726  0.998  0.489 1 
 6421937 1.192 0.056 0.095  4.717  0.104  0.148 1 
 6422994 1.947 0.143 0.134 12.146  0.421  0.380 2 
 6423690 1.233 0.062 0.149 11.039  0.239  0.546 2 
 6423961 1.301 0.059 0.064  7.567  0.144  0.115 1 
 6424157 1.297 0.063 0.034  6.612  0.098  0.085 1 
 6424320 1.145 0.042 0.020  5.936  0.085  0.048 1 
 6424515 1.359 0.044 0.054  5.687  0.055  0.067 1 
 6424597 0.913 0.049 0.063 10.471  0.225  0.304 2 
 6424969 1.153 0.065 0.063  8.290  0.157  0.145 1 
 6425048 0.936 0.025 0.022  5.021  0.049  0.039 1 
 6425301 1.081 0.052 0.063  7.906  0.152  0.174 1 
 6425377 1.238 0.050 0.048  5.098  0.067  0.078 1 
 6425652 0.963 0.062 0.071 10.649  0.270  0.296 2 
 6425816 1.332 0.060 0.048  5.406  0.114  0.061 1 
 6425921 1.229 0.064 0.058  9.980  0.197  0.230 1 
 6428602 1.065 0.057 0.050  6.367  0.111  0.113 1 
 6428974 1.515 0.045 0.069 10.939  0.087  0.198 2 
 6429457 1.138 0.080 0.082 12.813  0.415  0.292 2 
 6429747 1.972 0.044 0.100 11.103  0.080  0.194 2 
 6429836 1.197 0.078 0.081 10.357  0.255  0.239 1 
 6429995 1.055 0.049 0.059  8.122  0.126  0.170 1 
 6430362 1.068 0.051 0.033  5.232  0.090  0.063 1 
 6430534 1.033 0.073 0.112 11.315  0.288  0.395 2 
 6430834 1.388 0.054 0.066 11.059  0.200  0.179 2 
 6431097 1.161 0.050 0.054  4.668  0.069  0.076 1 
 6431741 1.015 0.034 0.029  3.870  0.047  0.053 1 
 6431857 1.186 0.059 0.096 10.900  0.160  0.295 2 
 6431941 1.072 0.066 0.081 13.207  0.348  0.338 1 
 6432263 0.984 0.082 0.098 11.287  0.360  0.420 2 
 6435542 1.180 0.045 0.054  6.159  0.108  0.081 1 
 6435623 1.112 0.007 0.012  4.129  0.000  0.012 1 
 6435783 0.996 0.048 0.060 10.626  0.207  0.217 1 
 6435786 1.260 0.050 0.024  5.421  0.081  0.058 1 
 6435899 0.980 0.117 0.121 12.478  0.770  0.653 2 
 6436304 0.919 0.053 0.049 10.408  0.227  0.245 2 
 6436332 1.485 0.116 0.023 10.670  0.287  0.077 1 
 6436353 1.465 0.123 0.069  8.761  0.133  0.151 1 
 6436590 1.445 0.256 0.199 13.292  0.916  0.517 2 
 6437115 1.022 0.044 0.029  6.213  0.098  0.094 1 
 6437547 1.903 0.098 0.162  6.685  0.118  0.200 1 
 6438046 3.385 0.342 0.219 18.941  0.838  0.687 2 
 6438193 1.209 0.047 0.080 10.920  0.166  0.228 2 
 6438228 0.891 0.081 0.092 10.390  0.407  0.447 2 
 6440619 1.224 0.053 0.037  5.824  0.089  0.070 1 
 6440816 1.233 0.051 0.057  4.180  0.046  0.107 1 
 6440976 0.650 0.029 0.042  8.775  0.155  0.265 2 
 6441172 1.853 0.121 0.027 10.777  0.228  0.064 2 
 6441442 1.289 0.042 0.057  5.392  0.048  0.102 1 
 6441499 1.177 0.239 0.320 11.950  0.936  1.055 2 
 6441622 1.247 0.047 0.029  5.073  0.072  0.065 1 
 6441639 1.066 0.042 0.033  4.962  0.100  0.035 1 
 6441869 1.063 0.057 0.066  9.528  0.191  0.171 1 
 6441981 1.132 0.056 0.067 10.746  0.219  0.183 2 
 6442414 1.234 0.056 0.043  6.644  0.087  0.078 1 
 6442543 1.157 0.045 0.044 10.777  0.129  0.148 2 
 6443224 1.067 0.162 0.172 13.153  0.914  0.930 2 
 6443316 1.086 0.018 0.043  6.854  0.089  0.055 1 
 6443407 1.355 0.052 0.063  7.930  0.118  0.097 1 
 6443511 0.739 0.056 0.143  9.245  0.389  0.838 2 
 6444595 1.304 0.088 0.126 14.760  0.367  0.478 1 
 6444709 1.210 0.038 0.038  6.646  0.050  0.095 1 
 6444746 1.152 0.055 0.038 10.742  0.193  0.118 2 
 6444771 1.237 0.085 0.079  8.761  0.173  0.155 1 
 6445396 2.146 0.207 0.220  8.124  0.329  0.254 1 
 6445497 1.343 0.072 0.095 10.934  0.174  0.264 2 
 6446397 1.154 0.041 0.059 10.930  0.146  0.199 2 
 6446443 1.058 0.330 0.565  8.884  1.421  1.960 1 
 6446468 1.873 0.043 0.036 11.082  0.102  0.073 2 
 6446482 1.245 0.062 0.086 11.233  0.188  0.331 2 
 6446584 1.279 0.093 0.137 11.509  0.293  0.526 2 
 6446700 1.305 0.074 0.084  7.300  0.170  0.132 1 
 6446890 0.928 0.064 0.071 10.636  0.302  0.328 2 
 6447257 1.848 0.077 0.138 11.702  0.156  0.323 1 
 6447407 1.222 0.048 0.047 10.817  0.154  0.139 2 
 6447498 1.322 0.106 0.090 14.696  0.527  0.279 1 
 6447540 1.700 0.096 0.077 11.909  0.181  0.251 2 
 6447552 0.977 0.034 0.043  7.535  0.094  0.117 1 
 6447817 1.166 0.044 0.052 11.182  0.165  0.136 2 
 6447883 1.074 0.076 0.081 15.598  0.431  0.498 1 
 6447914 1.840 0.085 0.114 11.655  0.178  0.302 1 
 6448010 1.257 0.033 0.054 11.024  0.111  0.204 2 
 6448098 0.957 0.074 0.075 10.464  0.312  0.317 2 
 6448230 2.091 0.150 0.054 11.810  0.284  0.183 2 
 6448299 1.287 0.058 0.042  4.654  0.070  0.050 1 
 6448436 1.334 0.062 0.067 10.980  0.223  0.184 2 
 6448697 1.196 0.077 0.078  8.975  0.201  0.207 1 
 6448982 1.142 0.066 0.104 11.228  0.261  0.350 2 
 6449326 1.578 0.077 0.077  8.182  0.135  0.137 1 
 6449391 1.260 0.050 0.056 11.570  0.194  0.260 1 
 6449576 1.061 0.057 0.062 10.685  0.189  0.302 2 
 6449756 1.339 0.059 0.069  6.874  0.126  0.109 1 
 6450010 1.261 0.052 0.055  4.278  0.063  0.090 1 
 6450242 1.102 0.056 0.048 10.853  0.210  0.207 2 
 6450271 1.303 0.107 0.127 11.698  0.384  0.496 2 
 6450285 1.067 0.075 0.106 11.088  0.304  0.449 2 
 6450478 1.299 0.242 0.271 12.630  1.021  0.983 2 
 6450549 1.094 0.083 0.054 10.895  0.275  0.231 2 
 6450613 2.263 0.026 0.025  8.985  0.069  0.029 2 
 6450635 1.247 0.072 0.084 11.565  0.238  0.328 2 
 6450868 1.264 0.070 0.031  5.555  0.103  0.074 1 
 6451099 1.694 0.133 0.117 11.909  0.242  0.368 1 
 6451238 1.203 0.079 0.052 11.349  0.219  0.161 2 
 6451273 1.058 0.057 0.050  4.017  0.079  0.071 1 
 6451495 1.117 0.027 0.057  8.166  0.073  0.147 1 
 6451664 1.193 0.049 0.046 10.856  0.137  0.166 2 
 6451676 0.966 0.034 0.042  7.399  0.100  0.109 1 
 6452091 1.205 0.047 0.057  4.117  0.058  0.091 1 
 6452312 1.405 0.097 0.072 10.709  0.266  0.212 1 
 6461675 2.381 0.050 0.053  8.348  0.071  0.077 2 
 6462170 1.113 0.058 0.048  4.235  0.074  0.060 1 
 6465075 1.337 0.048 0.073  7.340  0.105  0.130 1 
 6465610 1.424 0.066 0.174 11.072  0.176  0.452 2 
 6467408 1.142 0.027 0.051  5.496  0.054  0.066 1 
 6467645 1.248 0.041 0.081  8.018  0.104  0.192 1 
 6467788 1.224 0.044 0.041  5.201  0.050  0.064 1 
 6468506 0.889 0.072 0.079 10.413  0.346  0.361 2 
 6469446 1.011 0.032 0.038  4.898  0.066  0.063 1 
 6470512 1.170 0.059 0.160 11.329  0.269  0.561 2 
 6470560 1.903 0.046 0.103 11.303  0.116  0.206 2 
 6470821 1.460 0.109 0.083  6.982  0.159  0.138 1 
 6471060 1.538 0.032 0.036 11.120  0.111  0.151 2 
 6497663 0.980 0.041 0.042  3.643  0.052  0.059 1 
 6500038 1.077 0.039 0.056  8.657  0.132  0.149 1 
 6500623 1.200 0.121 0.212 17.224  0.730  1.002 1 
 6501237 1.283 0.041 0.040  8.363  0.072  0.104 1 
 6501676 1.061 0.053 0.058  9.217  0.148  0.192 1 
 6501869 1.124 0.043 0.061 10.690  0.199  0.174 2 
 6502598 1.164 0.062 0.057  5.287  0.091  0.076 1 
 6502765 0.957 0.057 0.073 10.720  0.278  0.334 2 
 6502800 1.222 0.046 0.041  7.201  0.058  0.101 1 
 6502960 0.914 0.060 0.067 14.275  0.376  0.433 1 
 6503502 1.147 0.095 0.185 10.503  0.348  0.543 1 
 6503973 1.071 0.140 0.371 11.092  0.512  1.243 2 
 6504411 0.889 0.116 0.129 10.282  0.529  0.590 2 
 6504725 1.349 0.103 0.142 11.962  0.348  0.384 2 
 6504840 1.155 0.040 0.042  8.883  0.112  0.121 1 
 6504867 1.179 0.063 0.039 10.781  0.171  0.161 2 
 6504978 1.408 0.044 0.048  4.739  0.061  0.031 1 
 6505025 1.227 0.032 0.042 10.886  0.111  0.120 2 
 6507437 1.079 0.052 0.065  5.318  0.104  0.115 1 
 6507794 1.014 0.033 0.028  4.079  0.045  0.033 1 
 6508028 1.103 0.067 0.032  9.602  0.239  0.111 1 
 6508197 0.765 0.056 0.058  9.945  0.292  0.298 2 
 6508300 1.219 0.035 0.031 10.940  0.090  0.097 2 
 6508328 1.463 0.073 0.112 11.381  0.204  0.321 2 
 6508544 1.137 0.044 0.068 10.898  0.189  0.188 2 
 6508579 1.161 0.079 0.075 10.720  0.264  0.226 1 
 6508804 1.042 0.049 0.031  8.204  0.132  0.103 1 
 6508943 1.248 0.033 0.040 11.046  0.113  0.165 2 
 6508967 1.351 0.052 0.056 10.894  0.181  0.143 2 
 6509096 1.587 0.105 0.172 11.149  0.243  0.573 2 
 6509135 1.363 0.097 0.170 11.115  0.260  0.626 2 
 6509282 1.574 0.135 0.149 11.465  0.379  0.391 2 
 6509511 1.140 0.039 0.046  6.555  0.090  0.107 1 
 6509652 1.252 0.115 0.182 11.867  0.422  0.622 2 
 6509721 1.367 0.054 0.073 11.973  0.222  0.318 2 
 6509819 1.088 0.061 0.058 10.753  0.210  0.225 2 
 6510183 1.295 0.071 0.056  7.278  0.128  0.128 1 
 6510447 1.327 0.060 0.074 10.917  0.143  0.237 2 
 6510527 1.148 0.067 0.072  8.274  0.164  0.184 1 
 6511119 0.962 0.057 0.047  7.689  0.167  0.123 1 
 6511926 1.106 0.068 0.103  9.842  0.210  0.287 1 
 6515400 1.207 0.035 0.040  5.375  0.048  0.066 1 
 6515466 1.562 0.000 0.000 11.628  0.000  0.111 2 
 6515614 1.403 0.053 0.057 11.050  0.191  0.155 2 
 6515646 1.282 0.054 0.055  8.068  0.111  0.147 1 
 6515704 1.385 0.082 0.075 11.125  0.229  0.218 2 
 6515734 1.254 0.072 0.079 12.879  0.246  0.271 2 
 6516187 1.082 0.059 0.056 10.829  0.263  0.272 2 
 6516242 1.980 0.108 0.057 11.969  0.255  0.110 2 
 6516481 1.136 0.054 0.081  3.968  0.061  0.099 1 
 6517255 1.535 0.060 0.064  7.491  0.132  0.108 1 
 6519705 0.992 0.046 0.034  5.535  0.098  0.065 1 
 6519747 1.107 0.039 0.054 10.699  0.184  0.169 2 
 6519843 1.193 0.079 0.079 11.120  0.257  0.243 1 
 6519891 1.066 0.053 0.056  9.952  0.174  0.201 1 
 6520037 1.331 0.133 0.141 11.732  0.459  0.415 1 
 6520808 0.919 0.051 0.052  8.309  0.181  0.164 1 
 6520965 0.898 0.106 0.077 10.177  0.476  0.269 2 
 6521069 0.779 0.123 0.167 20.027  1.396  1.849 1 
 6521094 1.649 0.097 0.085 11.132  0.174  0.219 1 
 6521236 1.031 0.040 0.040  8.519  0.112  0.160 1 
 6521501 1.074 0.170 0.167 12.399  0.700  0.622 2 
 6521522 1.167 0.055 0.047  6.659  0.110  0.101 1 
 6521563 1.368 0.078 0.058 10.606  0.239  0.142 1 
 6521571 1.383 0.078 0.090 10.423  0.190  0.250 1 
 6522182 0.847 0.116 0.176 19.932  1.174  1.561 1 
 6522489 1.576 0.099 0.118  5.813  0.150  0.149 1 
 6522553 1.275 0.064 0.050  8.830  0.175  0.112 1 
 6522569 1.106 0.022 0.031  4.884  0.030  0.062 1 
 6522571 1.312 0.054 0.071 10.873  0.142  0.224 2 
 6522643 0.993 0.037 0.031  6.259  0.088  0.067 1 
 6523278 1.138 0.043 0.062 11.054  0.220  0.231 2 
 6523301 1.542 0.087 0.086 11.190  0.301  0.096 1 
 6523986 1.169 0.065 0.039 10.776  0.207  0.132 2 
 6524873 1.569 0.203 1.527 11.356  0.484  4.089 2 
 6524945 0.929 0.111 0.138 10.765  0.433  0.505 2 
 6525134 1.016 0.044 0.055 10.499  0.150  0.184 2 
 6525150 1.299 0.056 0.056 11.221  0.202  0.194 2 
 6525396 1.283 0.116 0.201 11.510  0.350  0.683 2 
 6525651 1.149 0.044 0.042  5.509  0.090  0.075 1 
 6525661 1.107 0.076 0.066 10.950  0.296  0.250 2 
 6525916 1.075 0.039 0.050  8.835  0.107  0.106 1 
 6526384 1.204 0.034 0.035  4.586  0.047  0.053 1 
 6526403 1.086 0.053 0.122  7.672  0.146  0.259 1 
 6526417 1.086 0.033 0.054  7.291  0.077  0.161 1 
 6526657 0.932 0.113 0.145 11.272  0.606  0.676 2 
 6526847 1.306 0.107 0.168 11.475  0.383  0.538 2 
 6527100 1.386 0.080 0.031  9.700  0.190  0.053 1 
 6527211 0.912 0.055 0.059 10.324  0.272  0.271 2 
 6527225 1.345 0.048 0.069 10.236  0.129  0.149 1 
 6528048 0.626 0.019 0.025  8.373  0.121  0.134 2 
 6528297 1.319 0.053 0.072 10.881  0.160  0.230 2 
 6528474 1.837 0.034 0.038 10.934  0.071  0.088 2 
 6528705 1.136 0.051 0.059 10.958  0.248  0.200 2 
 6528720 1.678 0.053 0.044 11.088  0.081  0.088 2 
 6528757 1.136 0.050 0.049 10.752  0.194  0.141 2 
 6528816 1.101 0.115 0.119 11.872  0.466  0.443 2 
 6528942 1.411 0.058 0.055 10.945  0.162  0.136 2 
 6529078 3.443 0.332 0.135 17.363  0.858  0.339 2 
 6529372 1.013 0.069 0.069  3.880  0.090  0.098 1 
 6529808 1.345 0.088 0.140 11.252  0.248  0.418 2 
 6530065 2.345 0.040 0.067  8.652  0.077  0.102 2 
 6530166 1.462 0.053 0.073  7.708  0.130  0.177 1 
 6530242 1.445 0.054 0.099 11.292  0.161  0.233 2 
 6530423 0.751 0.066 0.097  8.934  0.417  0.549 2 
 6530474 1.548 0.063 0.054  7.086  0.148  0.044 1 
 6531162 1.143 0.086 0.107  5.249  0.140  0.195 1 
 6531550 1.656 0.048 0.043 11.109  0.083  0.084 2 
 6531581 0.863 0.077 0.072 11.330  0.434  0.411 2 
 6531974 1.152 0.057 0.054 10.772  0.187  0.175 2 
 6532043 2.430 0.262 0.256 10.308  0.434  0.409 2 
 6535291 1.243 0.053 0.075 10.856  0.149  0.214 2 
 6535394 1.250 0.125 0.135 13.022  0.446  0.473 2 
 6535400 1.228 0.050 0.073  7.022  0.075  0.112 1 
 6535641 1.186 0.042 0.050 11.106  0.121  0.112 2 
 6535718 0.961 0.050 0.039  3.668  0.064  0.058 1 
 6543282 1.307 0.060 0.081 11.339  0.251  0.325 2 
 6545653 0.727 0.092 0.386  9.372  0.726  1.482 2 
 6546615 1.315 0.068 0.104 10.941  0.173  0.280 2 
 6546685 1.664 0.064 0.036  5.759  0.027  0.076 1 
 6546755 2.225 0.029 0.069  9.294  0.047  0.092 2 
 6547007 0.888 0.037 0.036  9.015  0.135  0.131 1 
 6547176 3.413 0.114 0.088 15.628  0.193  0.170 2 
 6548666 2.955 0.325 0.147 12.172  0.555  0.224 2 
 6548868 1.308 0.104 0.128 11.249  0.283  0.429 2 
 6549467 1.012 0.181 0.461 23.301  1.795  3.227 1 
 6549767 1.413 0.193 0.316 12.861  0.745  1.118 1 
 6549975 1.540 0.078 0.085  6.833  0.149  0.112 1 
 6550823 0.957 0.045 0.033  8.519  0.148  0.084 1 
 6550918 1.308 0.050 0.059  9.722  0.104  0.188 1 
 6551391 1.184 0.043 0.051  8.614  0.091  0.127 1 
 6579495 1.066 0.044 0.033  6.534  0.109  0.066 1 
 6579647 0.955 0.081 0.066 10.397  0.332  0.236 2 
 6579968 1.605 0.098 0.167 10.181  0.217  0.333 1 
 6579998 1.141 0.054 0.061 10.784  0.162  0.203 2 
 6580435 1.093 0.052 0.049 10.999  0.199  0.203 2 
 6580479 1.218 0.037 0.041 10.832  0.131  0.130 2 
 6583850 0.690 0.026 0.049  8.604  0.198  0.354 2 
 6584091 1.244 0.029 0.049 10.928  0.115  0.175 2 
 6584387 1.137 0.053 0.038 10.674  0.183  0.114 2 
 6584555 1.189 0.023 0.031  4.916  0.028  0.024 1 
 6585816 1.543 0.054 0.063  9.183  0.135  0.148 1 
 6585857 1.252 0.102 0.077 12.564  0.430  0.272 2 
 6586001 0.989 0.251 0.067 10.366  1.085  0.213 2 
 6586303 0.870 0.172 0.239 10.272  1.105  1.223 2 
 6586390 1.071 0.052 0.049  8.162  0.163  0.135 1 
 6586554 1.938 0.024 0.045 10.895  0.081  0.121 2 
 6587049 1.172 0.056 0.045 10.885  0.184  0.130 2 
 6587053 1.121 0.080 0.049  7.218  0.199  0.091 1 
 6587214 0.753 0.031 0.035  9.466  0.155  0.166 2 
 6587245 1.733 0.117 0.130 15.860  0.482  0.367 1 
 6587345 1.241 0.058 0.071 11.540  0.191  0.330 2 
 6587665 1.127 0.058 0.068  8.486  0.174  0.179 1 
 6587865 0.679 0.063 0.112 17.839  0.549  1.226 1 
 6590195 1.292 0.061 0.056  6.299  0.100  0.096 1 
 6590359 1.009 0.050 0.027  8.520  0.153  0.084 1 
 6590363 1.286 0.110 0.109 11.845  0.319  0.378 1 
 6590381 1.987 0.080 0.478 10.905  0.167  0.823 2 
 6590642 1.015 0.057 0.079 10.710  0.235  0.278 2 
 6590675 0.958 0.072 0.076 11.383  0.311  0.339 2 
 6590774 1.050 0.108 0.121 15.798  0.626  0.722 1 
 6591027 1.377 0.073 0.098  9.334  0.192  0.164 1 
 6591089 0.915 0.248 0.178 10.201  1.559  0.769 2 
 6591336 1.217 0.086 0.106 13.340  0.280  0.398 1 
 6591488 0.992 0.032 0.025  6.287  0.080  0.063 1 
 6591762 1.014 0.278 0.642 20.250  2.301  4.007 1 
 6592034 1.028 0.032 0.043  4.884  0.066  0.070 1 
 6592532 1.782 0.105 0.090  8.098  0.218  0.140 1 
 6592627 1.265 0.050 0.095  9.808  0.162  0.227 1 
 6593187 2.097 0.029 0.061  9.832  0.030  0.118 2 
 6593240 1.091 0.052 0.072 10.493  0.086  0.294 2 
 6593596 0.884 0.051 0.071 10.145  0.232  0.311 2 
 6593623 1.265 0.077 0.089 10.781  0.235  0.260 1 
 6593627 1.296 0.058 0.072 10.979  0.177  0.268 2 
 6593633 1.153 0.060 0.052 11.335  0.209  0.170 1 
 6593882 1.128 0.055 0.071  8.740  0.101  0.228 1 
 6594505 1.229 0.040 0.088 10.923  0.154  0.259 2 
 6595127 1.293 0.063 0.067 11.506  0.254  0.222 2 
 6595176 1.401 0.079 0.184 11.123  0.193  0.569 2 
 6595263 2.123 0.049 0.243  9.994  0.087  0.423 2 
 6595711 1.338 0.080 0.066  9.786  0.255  0.115 1 
 6599692 1.182 0.060 0.051  9.042  0.168  0.136 1 
 6599718 1.079 0.055 0.067  4.000  0.073  0.067 1 
 6599955 3.057 0.097 0.078 11.840  0.200  0.122 2 
 6600206 1.563 0.117 0.102 13.675  0.303  0.321 2 
 6600247 1.277 0.049 0.066 11.130  0.179  0.184 2 
 6603090 1.367 0.066 0.096 10.982  0.208  0.232 2 
 6603506 1.133 0.058 0.078 10.922  0.252  0.229 2 
 6603635 1.262 0.060 0.062 11.267  0.220  0.241 1 
 6603956 1.052 0.046 0.054 10.552  0.152  0.218 2 
 6604495 1.567 0.080 0.115 11.294  0.231  0.326 2 
 6604616 1.019 0.064 0.075 10.802  0.293  0.324 2 
 6604620 1.431 0.086 0.056  6.295  0.127  0.107 1 
 6604751 1.245 0.055 0.061 10.003  0.126  0.226 1 
 6604868 0.949 0.029 0.035  6.132  0.070  0.090 1 
 6605413 1.141 0.068 0.075 12.451  0.288  0.246 1 
 6605431 1.223 0.040 0.053 10.962  0.124  0.201 2 
 6605929 1.570 0.084 0.108 11.236  0.207  0.280 2 
 6605959 1.063 0.100 0.087 10.878  0.380  0.328 2 
 6606001 0.931 0.073 0.070 10.759  0.320  0.286 2 
 6606106 1.152 0.042 0.042 11.099  0.182  0.142 2 
 6606333 1.325 0.049 0.053  5.477  0.050  0.081 1 
 6606484 1.365 0.090 0.034  4.874  0.075  0.069 1 
 6606669 1.332 0.065 0.100 12.842  0.254  0.263 1 
 6606904 1.673 0.056 0.042 10.960  0.070  0.126 2 
 6607814 2.108 0.033 0.091 10.436  0.075  0.147 2 
 6609265 1.496 0.199 0.157 16.229  0.778  0.614 1 
 6609735 0.918 0.068 0.073  3.633  0.094  0.105 1 
 6609850 1.009 0.039 0.061 10.599  0.202  0.187 2 
 6610160 0.795 0.062 0.080 10.533  0.322  0.383 2 
 6610188 1.833 0.062 0.081 10.399  0.146  0.175 1 
 6610354 2.078 0.095 0.054 12.197  0.202  0.100 2 
 6610672 1.099 0.038 0.038 11.027  0.152  0.182 2 
 6610828 1.352 0.137 0.211 11.423  0.396  0.663 2 
 6610861 1.348 0.192 0.125 12.888  0.673  0.494 2 
 6611219 0.699 0.065 0.096 18.603  0.706  1.070 1 
 6611883 1.228 0.103 0.119 11.859  0.351  0.487 2 
 6612102 1.096 0.032 0.024  5.186  0.053  0.057 1 
 6612265 1.247 0.092 0.113 12.883  0.301  0.424 1 
 6612293 1.581 0.077 0.077 11.182  0.240  0.097 1 
 6612480 1.161 0.053 0.042  8.382  0.127  0.117 1 
 6612496 1.049 0.067 0.063  4.869  0.117  0.108 1 
 6612933 1.179 0.075 0.063 12.016  0.293  0.210 1 
 6613226 1.028 0.051 0.037  8.976  0.166  0.166 1 
 6613246 1.380 0.106 0.136 11.505  0.352  0.352 2 
 6613293 1.285 0.049 0.095 11.016  0.176  0.312 2 
 6613591 0.863 0.145 0.077 10.078  0.746  0.387 2 
 6613846 1.239 0.121 0.218 19.092  0.718  1.036 1 
 6614588 1.510 0.049 0.049 11.083  0.113  0.156 2 
 6614650 1.136 0.052 0.063 10.765  0.210  0.185 2 
 6614684 1.376 0.060 0.061  7.154  0.108  0.095 1 
 6614914 1.198 0.047 0.040  7.991  0.132  0.085 1 
 6615504 1.229 0.057 0.065  8.497  0.122  0.143 1 
 6615918 1.076 0.051 0.025  4.550  0.082  0.032 1 
 6615922 1.243 0.034 0.040 10.866  0.131  0.125 2 
 6616052 1.417 0.180 0.270 12.209  0.770  1.039 2 
 6619177 1.231 0.038 0.058 10.931  0.120  0.177 2 
 6619186 1.151 0.041 0.022  4.766  0.053  0.036 1 
 6619457 1.163 0.090 0.081  9.932  0.273  0.204 1 
 6619547 1.279 0.051 0.066 10.868  0.144  0.239 2 
 6619571 1.344 0.094 0.105  9.974  0.255  0.219 1 
 6619631 1.767 0.038 0.046 11.030  0.110  0.109 2 
 6619837 1.413 0.059 0.065  8.515  0.131  0.135 1 
 6620181 1.170 0.069 0.072 11.236  0.260  0.257 1 
 6620367 2.644 0.184 0.118  9.714  0.265  0.162 2 
 6620507 1.725 0.063 0.081  5.630  0.115  0.097 1 
 6620586 1.668 0.094 0.272  5.777  0.129  0.307 1 
 6620826 0.995 0.043 0.037  7.295  0.124  0.104 1 
 6620876 1.390 0.048 0.062 11.027  0.165  0.157 2 
 6620987 1.058 0.099 0.130 13.183  0.441  0.561 1 
 6627606 1.049 0.057 0.052 10.874  0.247  0.207 2 
 6628766 1.950 0.027 0.031 10.734  0.054  0.062 2 
 6629177 1.138 0.066 0.043  8.598  0.163  0.108 1 
 6629205 1.880 0.126 0.142 13.209  0.360  0.378 2 
 6629315 1.301 0.046 0.080 10.994  0.143  0.274 2 
 6630816 1.385 0.036 0.050  4.979  0.041  0.046 1 
 6632130 0.918 0.055 0.061  3.713  0.077  0.083 1 
 6632882 2.235 0.020 0.087  9.420  0.047  0.118 2 
 6633766 1.355 0.067 0.052  5.569  0.100  0.075 1 
 6634419 2.697 0.149 0.115  9.855  0.198  0.131 2 
 6634762 1.616 0.069 0.078 11.234  0.209  0.138 2 
 6635453 1.801 0.065 0.098 11.191  0.188  0.355 2 
 6635875 2.001 0.045 0.108 11.245  0.118  0.218 2 
 6635892 0.719 0.067 0.221  9.593  0.276  0.844 2 
 6635972 1.020 0.077 0.083 10.743  0.357  0.354 2 
 6664431 2.204 0.021 0.041  9.463  0.046  0.065 2 
 6664516 1.257 0.060 0.053  9.149  0.158  0.149 1 
 6664533 1.205 0.064 0.056  8.147  0.168  0.170 1 
 6664950 1.408 0.062 0.064 10.981  0.185  0.146 2 
 6665058 1.018 0.030 0.027  5.722  0.064  0.063 1 
 6665526 1.030 0.073 0.086  4.103  0.096  0.110 1 
 6666011 1.498 0.089 0.146 11.460  0.230  0.387 2 
 6668939 1.005 0.087 0.106 10.592  0.302  0.435 2 
 6669842 1.272 0.136 0.372 11.666  0.594  1.435 2 
 6670658 0.836 0.108 0.091 10.061  0.655  0.528 2 
 6671919 1.122 0.080 0.096 10.794  0.244  0.347 2 
 6672102 1.132 0.060 0.045  7.748  0.123  0.113 1 
 6672662 1.300 0.032 0.038 10.721  0.068  0.121 2 
 6675419 1.191 0.055 0.055  9.803  0.135  0.136 1 
 6676125 1.045 0.031 0.028  4.535  0.061  0.069 1 
 6676597 1.175 0.050 0.050  7.646  0.102  0.107 1 
 6676788 0.906 0.198 0.125 10.132  0.949  0.413 2 
 6676885 1.314 0.069 0.087 11.301  0.219  0.375 2 
 6677087 1.133 0.045 0.060 10.295  0.170  0.168 1 
 6677205 1.133 0.079 0.098  9.440  0.249  0.253 1 
 6677387 0.709 0.045 0.043  9.199  0.249  0.262 2 
 6677400 1.115 0.092 0.102 10.459  0.290  0.348 1 
 6677430 1.743 0.030 0.042 10.998  0.106  0.136 2 
 6677473 1.820 0.088 0.219 11.287  0.220  0.495 2 
 6677631 0.848 0.134 0.095 10.036  0.576  0.347 2 
 6677653 2.859 0.300 0.074 11.335  0.471  0.118 2 
 6677753 1.067 0.054 0.068  8.053  0.126  0.171 1 
 6677950 1.108 0.059 0.047 10.844  0.257  0.220 2 
 6678322 0.713 0.074 0.111 11.141  0.423  0.757 2 
 6678328 0.815 0.088 0.388  9.758  0.510  1.213 2 
 6678428 1.239 0.028 0.041 10.859  0.097  0.137 2 
 6678432 1.197 0.042 0.033  8.620  0.069  0.088 1 
 6678433 1.536 0.036 0.041  6.858  0.076  0.089 1 
 6678472 1.260 0.044 0.030  5.850  0.053  0.062 1 
 6679278 1.264 0.046 0.079 11.042  0.153  0.236 2 
 6679325 1.198 0.038 0.045  5.487  0.061  0.064 1 
 6680023 1.131 0.055 0.062  4.818  0.096  0.086 1 
 6680191 1.061 0.119 0.157 10.816  0.406  0.682 2 
 6680386 0.937 0.055 0.063 10.445  0.239  0.274 2 
 6680734 1.097 0.088 0.092 14.723  0.420  0.468 1 
 6680738 1.071 0.057 0.078 10.385  0.225  0.230 1 
 6681414 1.015 0.062 0.082  9.341  0.203  0.254 1 
 6681465 1.215 0.035 0.031 10.885  0.121  0.104 2 
 6681565 1.463 0.049 0.045  8.233  0.092  0.092 1 
 6688146 1.300 0.043 0.072  8.036  0.139  0.134 1 
 6688318 2.299 0.032 0.062  8.791  0.055  0.097 2 
 6688470 0.971 0.074 0.073 10.628  0.307  0.328 2 
 6688533 1.196 0.049 0.049 10.882  0.143  0.178 2 
 6688580 1.713 0.097 0.066 12.288  0.207  0.259 2 
 6688966 1.547 0.032 0.033  5.794  0.064  0.018 1 
 6689123 1.804 0.097 0.160 11.390  0.326  0.366 2 
 6689139 0.773 0.042 0.068  9.609  0.201  0.305 2 
 6689376 1.044 0.107 0.109 10.781  0.399  0.393 2 
 6689398 1.472 0.082 0.092  9.719  0.157  0.285 1 
 6689517 1.098 0.047 0.042  4.161  0.063  0.042 1 
 6689726 1.054 0.043 0.054 10.651  0.182  0.273 2 
 6689815 1.201 0.053 0.058  8.254  0.127  0.130 1 
 6690067 1.137 0.055 0.030 10.656  0.182  0.104 2 
 6690139 1.530 0.040 0.047  6.683  0.073  0.051 1 
 6690165 0.997 0.109 0.127 12.261  0.508  0.540 2 
 6690480 1.476 0.074 0.087 10.509  0.185  0.262 1 
 6690523 1.527 0.050 0.106  5.306  0.098  0.110 1 
 6690733 1.198 0.069 0.080 10.956  0.198  0.250 2 
 6690894 1.217 0.043 0.060  4.646  0.067  0.076 1 
 6690934 0.959 0.064 0.107 10.539  0.284  0.470 2 
 6691011 1.056 0.036 0.045  9.033  0.135  0.123 1 
 6691913 0.750 0.051 0.112  9.397  0.343  0.670 2 
 6692078 1.029 0.052 0.057 10.622  0.181  0.220 2 
 6692150 1.261 0.066 0.036  5.599  0.083  0.069 1 
 6692313 1.060 0.071 0.088 12.632  0.360  0.341 1 
 6692672 1.125 0.073 0.085 11.035  0.302  0.284 2 
 6692737 1.100 0.051 0.046 10.885  0.265  0.248 2 
 6693095 1.277 0.089 0.079 12.845  0.336  0.324 1 
 6693110 1.227 0.078 0.081  7.896  0.152  0.149 1 
 6693224 1.095 0.061 0.066 10.714  0.208  0.232 2 
 6693329 0.948 0.111 0.113 14.872  0.628  0.630 1 
 6693406 1.024 0.166 0.124 10.610  0.557  0.486 2 
 6694150 2.893 0.126 0.084 10.941  0.178  0.110 2 
 6694635 1.362 0.069 0.082  9.074  0.170  0.157 1 
 6695465 1.259 0.064 0.032  4.619  0.060  0.049 1 
 6695665 1.980 0.029 0.073 10.649  0.065  0.135 2 
 6695808 1.294 0.043 0.046 11.296  0.160  0.135 2 
 6695851 0.979 0.073 0.128 10.847  0.429  0.596 2 
 6696387 1.040 0.039 0.036  6.715  0.089  0.086 1 
 6696436 1.118 0.087 0.082 12.279  0.327  0.330 1 
 6696443 1.425 0.083 0.180 11.196  0.227  0.493 2 
 6697842 0.823 0.070 0.085 10.750  0.400  0.483 2 
 6698275 0.801 0.054 0.055 10.228  0.309  0.322 2 
 6698285 1.168 0.027 0.034 10.701  0.101  0.139 2 
 6698391 1.412 0.205 0.165  5.023  0.246  0.249 1 
 6698414 1.187 0.063 0.070  4.169  0.080  0.092 1 
 6698720 1.584 0.079 0.082 12.435  0.215  0.261 1 
 6698753 1.099 0.038 0.054  9.727  0.133  0.199 1 
 6698936 1.135 0.053 0.074  8.034  0.109  0.192 1 
 6699286 1.071 0.079 0.094 10.871  0.362  0.452 2 
 6700106 1.347 0.041 0.060  5.714  0.082  0.070 1 
 6700113 2.532 0.179 0.137  9.326  0.263  0.188 2 
 6700238 1.025 0.052 0.068 11.052  0.208  0.267 2 
 6700388 1.125 0.050 0.052 11.692  0.161  0.234 1 
 6700591 1.247 0.035 0.066 10.970  0.123  0.181 2 
 6700889 1.495 0.259 0.145 12.281  0.912  0.539 2 
 6700950 1.159 0.047 0.046 10.819  0.161  0.156 2 
 6701023 0.980 0.036 0.045  7.761  0.092  0.118 1 
 6701041 1.319 0.095 0.109 11.148  0.404  0.244 1 
 6701238 0.942 0.066 0.060 10.364  0.293  0.233 2 
 6701391 0.971 0.071 0.103  9.122  0.230  0.346 1 
 6705642 1.740 0.055 0.059 11.139  0.125  0.181 2 
 6706381 1.176 0.045 0.049 10.834  0.136  0.186 2 
 6706559 2.046 0.041 0.043 10.633  0.073  0.074 2 
 6706882 1.171 0.066 0.045  4.272  0.084  0.050 1 
 6706980 1.564 0.058 0.074  7.030  0.124  0.060 1 
 6707195 1.176 0.041 0.035  6.149  0.103  0.028 1 
 6707779 1.596 0.048 0.052  7.126  0.062  0.080 1 
 6708078 1.133 0.046 0.061  9.057  0.139  0.167 1 
 6708088 1.288 0.074 0.205 11.015  0.216  0.518 2 
 6716840 0.960 0.068 0.056 10.446  0.278  0.218 2 
 6717307 1.839 0.055 0.048 11.223  0.111  0.103 2 
 6718029 1.742 0.058 0.066 11.214  0.127  0.212 2 
 6718509 1.254 0.152 0.188 20.121  0.899  0.995 1 
 6719355 1.159 0.457 0.139 10.793  1.562  0.338 2 
 6719546 1.505 0.214 0.251 11.536  0.504  0.749 2 
 6720334 1.243 0.034 0.051  4.530  0.042  0.054 1 
 6720476 1.405 0.077 0.232 11.118  0.306  0.869 2 
 6721721 1.967 0.025 0.040 10.746  0.051  0.075 2 
 6751371 1.110 0.058 0.056  8.897  0.165  0.202 1 
 6751420 1.101 0.036 0.031  6.728  0.087  0.095 1 
 6751562 1.124 0.047 0.047  4.752  0.056  0.105 1 
 6751876 1.056 0.053 0.056 10.826  0.224  0.233 2 
 6752116 1.078 0.036 0.029  6.678  0.093  0.062 1 
 6752140 1.333 0.049 0.052  8.661  0.135  0.098 1 
 6755373 1.351 0.066 0.065  9.510  0.159  0.121 1 
 6755830 1.559 0.039 0.041 11.269  0.132  0.149 2 
 6755907 1.036 0.043 0.057  9.133  0.155  0.162 1 
 6755958 1.006 0.042 0.049  8.903  0.136  0.156 1 
 6756017 1.103 0.058 0.044 10.905  0.248  0.205 2 
 6756156 1.017 0.044 0.023  4.582  0.068  0.045 1 
 6756369 1.027 0.050 0.045  4.096  0.074  0.080 1 
 6756579 2.032 0.135 0.440 13.312  0.435  1.192 2 
 6756648 2.857 0.139 0.078 10.566  0.189  0.108 2 
 6756908 0.913 0.061 0.066 11.052  0.277  0.288 2 
 6757332 1.154 0.036 0.033  7.782  0.067  0.084 1 
 6757558 1.127 0.036 0.035  5.425  0.082  0.041 1 
 6757928 2.285 0.028 0.066  8.855  0.051  0.110 2 
 6758204 0.740 0.050 0.075  9.005  0.309  0.391 2 
 6758291 1.164 0.057 0.041  4.177  0.067  0.057 1 
 6758326 1.078 0.048 0.066  6.248  0.102  0.121 1 
 6761651 1.509 0.077 0.047  6.089  0.104  0.085 1 
 6761672 1.143 0.107 0.300 11.224  0.442  1.240 2 
 6761814 1.182 0.058 0.074 11.404  0.217  0.215 2 
 6762022 1.501 0.050 0.066 11.139  0.099  0.190 2 
 6762079 1.191 0.027 0.042  5.535  0.042  0.046 1 
 6762210 0.927 0.133 0.074 10.290  0.518  0.256 2 
 6762328 1.004 0.078 0.118 11.125  0.323  0.482 2 
 6762434 0.981 0.163 0.127 12.606  0.859  0.677 2 
 6762465 1.176 0.057 0.042  6.244  0.124  0.042 1 
 6762612 1.515 0.105 0.180 11.243  0.240  0.454 2 
 6762834 1.198 0.031 0.034 10.791  0.122  0.127 2 
 6762849 0.927 0.146 0.288 21.861  1.479  2.443 1 
 6763330 1.185 0.042 0.039 10.793  0.120  0.148 2 
 6763459 1.272 0.061 0.031  5.209  0.085  0.070 1 
 6763633 2.258 0.029 0.044  8.109  0.047  0.060 2 
 6764026 1.258 0.043 0.046  7.298  0.111  0.058 1 
 6764229 1.105 0.053 0.044  8.034  0.146  0.140 1 
 6764244 1.215 0.059 0.137 11.171  0.175  0.457 2 
 6764262 1.083 0.040 0.051  7.877  0.115  0.120 1 
 6764288 1.531 0.046 0.064  7.627  0.113  0.060 1 
 6764361 1.000 0.170 0.275 11.975  0.875  1.253 2 
 6764382 1.222 0.057 0.061 12.054  0.214  0.204 1 
 6764497 0.992 0.082 0.097 10.524  0.294  0.414 2 
 6764668 1.247 0.050 0.060  8.067  0.100  0.199 1 
 6764679 1.388 0.150 0.116 11.684  0.520  0.395 2 
 6764685 1.329 0.043 0.030  6.137  0.053  0.052 1 
 6764890 1.079 0.067 0.051  8.237  0.172  0.142 1 
 6764900 1.528 0.000 0.000 10.451  0.000  0.000 2 
 6765032 0.763 0.099 0.141 18.860  1.011  1.251 1 
 6765116 1.052 0.062 0.055  4.293  0.091  0.078 1 
 6765408 1.183 0.099 0.092 15.416  0.506  0.372 1 
 6765563 1.161 0.041 0.048  4.282  0.083  0.043 1 
 6766318 0.777 0.049 0.045  9.429  0.242  0.276 2 
 6766657 1.265 0.075 0.125 11.245  0.217  0.491 2 
 6766852 0.925 0.065 0.065 12.855  0.364  0.333 1 
 6767165 1.284 0.065 0.045  7.000  0.103  0.117 1 
 6767249 1.352 0.048 0.060 10.808  0.165  0.192 2 
 6767347 0.970 0.054 0.080 10.707  0.269  0.320 2 
 6767489 1.136 0.046 0.054  4.058  0.064  0.078 1 
 6767610 0.956 0.058 0.044  9.712  0.222  0.175 1 
 6767829 1.033 0.047 0.047  7.645  0.133  0.125 1 
 6768042 1.302 0.198 0.242 13.917  0.794  0.764 2 
 6768319 1.159 0.074 0.075  8.660  0.229  0.185 1 
 6768355 1.294 0.057 0.119 10.987  0.161  0.327 2 
 6768448 1.937 0.090 0.113  9.979  0.178  0.195 1 
 6768654 1.353 0.050 0.060  9.476  0.133  0.114 1 
 6773751 1.378 0.071 0.063  9.069  0.192  0.100 1 
 6773907 0.685 0.026 0.028  8.884  0.158  0.163 2 
 6773938 1.164 0.124 0.120 11.453  0.528  0.553 2 
 6774006 1.099 0.171 0.259 12.394  0.795  1.097 2 
 6774693 1.268 0.040 0.042  6.641  0.085  0.053 1 
 6774769 1.388 0.164 0.187 11.579  0.631  0.659 2 
 6774810 0.970 0.130 0.143 10.599  0.494  0.543 2 
 6774956 1.597 0.102 0.146 14.175  0.318  0.404 2 
 6775098 1.172 0.040 0.058  8.453  0.152  0.128 1 
 6775649 1.247 0.065 0.066  9.956  0.156  0.255 1 
 6775809 1.207 0.049 0.049  9.668  0.143  0.171 1 
 6776272 1.027 0.055 0.060 10.523  0.183  0.199 2 
 6776335 1.216 0.070 0.039  8.692  0.177  0.129 1 
 6776347 1.017 0.052 0.052 10.516  0.201  0.163 2 
 6776349 1.209 0.040 0.029  5.559  0.050  0.054 1 
 6776396 1.250 0.039 0.039  5.411  0.067  0.054 1 
 6776494 1.036 0.044 0.038  3.882  0.060  0.061 1 
 6776750 1.006 0.048 0.049 10.518  0.192  0.164 2 
 6777074 1.186 0.042 0.055  8.480  0.108  0.123 1 
 6777373 1.125 0.042 0.049  6.984  0.085  0.137 1 
 6777392 0.967 0.047 0.060  3.945  0.084  0.103 1 
 6777407 1.125 0.075 0.070 11.019  0.305  0.211 2 
 6777411 1.588 0.118 0.145 14.794  0.479  0.472 1 
 6777790 1.007 0.036 0.049  8.537  0.087  0.155 1 
 6777888 1.085 0.061 0.057 10.608  0.192  0.299 2 
 6777971 2.191 0.030 0.030  9.472  0.042  0.046 2 
 6778029 0.758 0.042 0.057  9.536  0.241  0.285 2 
 6778122 1.597 0.092 0.115 11.327  0.270  0.208 2 
 6778420 1.082 0.062 0.066 10.707  0.195  0.250 2 
 6778474 1.111 0.086 0.078 11.262  0.247  0.275 2 
 6778606 0.769 0.071 0.066  9.870  0.411  0.431 2 
 6778771 1.111 0.068 0.068 11.105  0.221  0.245 2 
 6778789 1.074 0.048 0.052 10.654  0.152  0.234 2 
 6778970 1.327 0.118 0.170 11.422  0.451  0.584 2 
 6779009 1.239 0.041 0.058 11.133  0.120  0.238 2 
 6779144 1.439 0.088 0.101 13.064  0.315  0.299 2 
 6779376 1.176 0.069 0.040  7.577  0.186  0.053 1 
 6779477 1.028 0.045 0.059  8.961  0.145  0.185 1 
 6779699 1.119 0.043 0.036  6.711  0.074  0.094 1 
 6780222 1.058 0.036 0.033  5.236  0.072  0.067 1 
 6780309 1.160 0.069 0.056  8.523  0.193  0.107 1 
 6780336 1.658 0.101 0.159 11.379  0.259  0.383 2 
 6780396 1.192 0.049 0.048  5.935  0.078  0.080 1 
 6780411 1.176 0.052 0.046  8.779  0.196  0.085 1 
 6780490 1.406 0.046 0.049 11.249  0.190  0.136 2 
 6781023 1.103 0.032 0.042  6.104  0.059  0.095 1 
 6781201 1.691 0.141 0.210 13.335  0.387  0.661 2 
 6782167 1.446 0.075 0.035  5.311  0.089  0.081 1 
 6782863 1.101 0.066 0.044  4.200  0.090  0.063 1 
 6783335 1.294 0.043 0.061 10.828  0.118  0.216 2 
 6783485 1.221 0.033 0.035 10.978  0.068  0.107 2 
 6783906 1.483 0.072 0.069  6.507  0.142  0.126 1 
 6784377 2.241 0.037 0.100  9.273  0.056  0.159 2 
 6784915 1.113 0.285 0.117 10.783  0.928  0.353 2 
 6784944 1.004 0.055 0.071 10.814  0.320  0.352 2 
 6785068 1.352 0.040 0.055  7.164  0.086  0.079 1 
 6785379 1.165 0.049 0.062 10.788  0.128  0.191 2 
 6785484 1.259 0.109 0.091 10.293  0.360  0.291 1 
 6785523 1.815 0.047 0.048 11.270  0.115  0.114 2 
 6785903 0.915 0.068 0.068 10.631  0.281  0.268 2 
 6785941 1.025 0.062 0.074 10.613  0.209  0.272 2 
 6786042 1.377 0.084 0.080 11.205  0.246  0.261 2 
 6786075 1.254 0.039 0.049  7.583  0.092  0.092 1 
 6786177 1.383 0.057 0.060  6.997  0.099  0.085 1 
 6786398 2.651 0.111 0.097  9.594  0.157  0.119 2 
 6786760 0.971 0.057 0.080 10.688  0.252  0.314 2 
 6786969 1.132 0.052 0.061 10.782  0.221  0.173 2 
 6790108 1.067 0.038 0.035  9.840  0.142  0.116 1 
 6790283 1.366 0.088 0.085 10.962  0.257  0.242 1 
 6790379 0.811 0.054 0.062  9.622  0.325  0.325 2 
 6790382 1.450 0.059 0.084 11.332  0.179  0.194 2 
 6790573 1.052 0.066 0.072 10.659  0.210  0.298 2 
 6790739 1.419 0.039 0.049  5.641  0.051  0.045 1 
 6790772 1.543 0.052 0.063  5.288  0.118  0.044 1 
 6790938 3.159 0.262 0.171 13.765  0.520  0.288 2 
 6791104 1.217 0.045 0.044 10.822  0.160  0.145 2 
 6791161 1.259 0.064 0.081 11.209  0.176  0.315 2 
 6791309 0.964 0.107 0.112 10.808  0.410  0.403 2 
 6791445 1.758 0.070 0.113 11.437  0.237  0.214 1 
 6792133 1.239 0.041 0.113 10.962  0.152  0.381 2 
 6792186 1.856 0.210 0.190 15.167  0.759  0.669 2 
 6792251 1.565 0.086 0.110 11.358  0.227  0.250 2 
 6792546 1.997 0.023 0.038 10.616  0.057  0.080 2 
 6793326 1.481 0.075 0.085  5.092  0.091  0.125 1 
 6793808 1.139 0.064 0.048  6.515  0.119  0.118 1 
 6794035 1.653 0.074 0.122 11.361  0.177  0.355 2 
 6794908 1.643 0.065 0.084 11.326  0.177  0.146 2 
 6795089 1.187 0.055 0.051  8.259  0.134  0.112 1 
 6801204 1.472 0.103 0.096  5.399  0.129  0.140 1 
 6801561 0.983 0.233 0.382  8.445  1.071  1.394 1 
 6804138 2.199 0.026 0.035  9.262  0.045  0.063 2 
 6804893 1.152 0.055 0.049  5.038  0.094  0.056 1 
 6805631 1.214 0.055 0.069  9.943  0.175  0.162 1 
 6806125 1.338 0.344 0.712 12.721  1.303  3.193 2 
 6836321 1.251 0.041 0.048 10.802  0.121  0.123 2 
 6836459 1.177 0.067 0.044  9.021  0.215  0.089 1 
 6836772 1.126 0.053 0.096  8.645  0.133  0.200 1 
 6836849 1.003 0.072 0.081  9.514  0.246  0.263 1 
 6837256 1.341 0.076 0.103 11.350  0.270  0.248 1 
 6837573 1.174 0.039 0.044  5.414  0.049  0.064 1 
 6838375 1.180 0.043 0.029  4.665  0.048  0.046 1 
 6838420 1.243 0.107 0.102 12.152  0.399  0.332 1 
 6838665 0.993 0.044 0.048 10.524  0.186  0.195 2 
 6838707 1.222 0.040 0.060 11.070  0.103  0.183 2 
 6841322 1.192 0.084 0.068 11.474  0.287  0.220 1 
 6841356 0.667 0.030 0.030  8.536  0.177  0.192 2 
 6841449 1.140 0.050 0.061  9.366  0.156  0.160 1 
 6841466 1.413 0.257 0.216 11.973  1.053  0.770 2 
 6841636 0.804 0.060 0.060 10.154  0.282  0.262 2 
 6841793 1.239 0.064 0.057  4.717  0.078  0.065 1 
 6842204 1.125 0.039 0.032  4.637  0.051  0.089 1 
 6842733 1.002 0.044 0.048  4.042  0.060  0.084 1 
 6842824 1.094 0.086 0.069 10.970  0.282  0.265 2 
 6842918 1.383 0.060 0.062 10.983  0.223  0.184 2 
 6843557 1.472 0.076 0.102 10.244  0.157  0.311 1 
 6843567 1.361 0.078 0.091 11.317  0.215  0.303 2 
 6843705 1.371 0.069 0.086 12.462  0.222  0.246 1 
 6844293 0.917 0.044 0.049 10.373  0.229  0.229 2 
 6844373 1.063 0.033 0.068  8.198  0.095  0.186 1 
 6846522 0.969 0.108 0.134 11.011  0.409  0.555 2 
 6846551 1.336 0.055 0.046 11.243  0.206  0.144 1 
 6846974 0.928 0.045 0.048  9.122  0.154  0.165 1 
 6847261 1.168 0.044 0.061  5.402  0.075  0.092 1 
 6847371 1.080 0.121 0.109 13.894  0.732  0.648 2 
 6847876 1.149 0.029 0.024  6.113  0.086  0.057 1 
 6848793 0.812 0.056 0.041 10.149  0.276  0.229 2 
 6849167 1.206 0.034 0.042 10.790  0.119  0.130 2 
 6849237 0.998 0.075 0.082 10.614  0.268  0.354 2 
 6849932 0.993 0.076 0.066 15.404  0.441  0.368 1 
 6850177 1.514 0.104 0.089 10.702  0.289  0.178 1 
 6850286 0.912 0.027 0.026  5.552  0.063  0.056 1 
 6850417 1.342 0.081 0.096 11.208  0.234  0.345 2 
 6850446 1.179 0.060 0.023  4.856  0.096  0.035 1 
 6850464 1.428 0.114 0.156 12.104  0.443  0.512 2 
 6850665 1.451 0.067 0.055  7.141  0.106  0.145 1 
 6851327 1.051 0.042 0.044  8.316  0.144  0.132 1 
 6851401 2.602 0.106 0.057  9.089  0.161  0.104 2 
 6851499 1.039 0.061 0.069  8.248  0.169  0.195 1 
 6851819 1.094 0.056 0.038  8.579  0.171  0.075 1 
 6852570 1.275 0.097 0.093 11.100  0.336  0.311 1 
 6852624 1.265 0.065 0.073  7.571  0.125  0.176 1 
 6852836 1.063 0.041 0.044 10.588  0.109  0.205 2 
 6852891 1.142 0.078 0.076 11.254  0.284  0.264 1 
 6853040 0.976 0.120 0.070 10.393  0.436  0.231 2 
 6853127 1.130 0.027 0.042  4.387  0.047  0.079 1 
 6853235 1.059 0.058 0.056 10.592  0.178  0.240 2 
 6853266 1.135 0.108 0.196 11.467  0.445  0.740 2 
 6853465 1.710 0.090 0.059  8.145  0.185  0.100 1 
 6853668 0.789 0.051 0.050  9.561  0.244  0.276 2 
 6853779 1.346 0.192 0.171 20.043  1.166  1.028 1 
 6853977 1.455 0.063 0.029  7.167  0.122  0.070 1 
 6854095 1.027 0.061 0.078 10.694  0.219  0.319 2 
 6854391 2.064 0.078 0.751 10.651  0.132  1.301 2 
 6854423 0.852 0.067 0.103 10.554  0.393  0.612 2 
 6859239 1.108 0.082 0.080 11.583  0.357  0.268 2 
 6859548 0.841 0.060 0.069 10.178  0.282  0.314 2 
 6859557 0.996 0.051 0.032  6.861  0.127  0.077 1 
 6859685 1.280 0.047 0.074 10.929  0.142  0.242 2 
 6859782 1.045 0.051 0.073 10.667  0.176  0.314 2 
 6859803 1.253 0.040 0.024  4.950  0.048  0.030 1 
 6860096 1.346 0.068 0.058 11.438  0.225  0.276 2 
 6860123 1.138 0.095 0.112 11.255  0.344  0.347 1 
 6860127 1.101 0.060 0.062  9.864  0.178  0.179 1 
 6860649 1.118 0.035 0.024  5.873  0.058  0.079 1 
 6860650 1.391 0.068 0.116 11.482  0.188  0.376 1 
 6861149 1.181 0.040 0.045 10.784  0.140  0.147 2 
 6861270 2.028 0.044 0.102 11.026  0.087  0.187 2 
 6861403 1.667 0.076 0.073  9.517  0.076  0.271 1 
 6861712 1.360 0.046 0.054  5.558  0.065  0.059 1 
 6861835 1.374 0.062 0.067 10.929  0.184  0.174 2 
 6863017 1.186 0.032 0.030 10.703  0.099  0.109 2 
 6863185 1.449 0.067 0.054  9.216  0.121  0.132 1 
 6863204 1.189 0.055 0.063 11.369  0.216  0.190 2 
 6863451 0.986 0.107 0.126 11.190  0.418  0.442 2 
 6863638 0.844 0.049 0.041  9.373  0.190  0.140 1 
 6863866 0.958 0.111 0.130 11.545  0.558  0.599 2 
 6863899 1.074 0.042 0.025  6.018  0.086  0.058 1 
 6864132 1.677 0.084 0.053  6.209  0.084  0.118 1 
 6864298 0.705 0.044 0.056  9.407  0.257  0.316 2 
 6864746 1.102 0.065 0.056 10.987  0.239  0.229 2 
 6864794 1.152 0.042 0.047  5.992  0.089  0.095 1 
 6864897 1.863 0.112 0.079 12.516  0.257  0.179 2 
 6864995 1.488 0.117 0.041 10.960  0.253  0.106 2 
 6865257 1.134 0.055 0.022  4.466  0.053  0.030 1 
 6865409 0.782 0.067 0.098  9.773  0.416  0.525 2 
 6865501 1.241 0.065 0.080  9.819  0.210  0.191 1 
 6866002 1.994 0.099 0.132 14.820  0.206  0.420 1 
 6866134 1.046 0.045 0.023 10.532  0.131  0.105 2 
 6866149 1.704 0.059 0.051 11.164  0.108  0.160 2 
 6866251 2.817 0.090 0.051 10.051  0.123  0.081 2 
 6866288 1.169 0.101 0.046 10.071  0.306  0.146 1 
 6866396 1.584 0.080 0.117 11.127  0.230  0.222 2 
 6866534 1.209 0.038 0.048 10.819  0.140  0.148 2 
 6866587 1.536 0.028 0.036 11.042  0.089  0.127 2 
 6866683 1.149 0.056 0.042  7.553  0.120  0.125 1 
 6866992 2.451 0.061 0.082  8.734  0.076  0.102 2 
 6867429 0.795 0.046 0.043  9.976  0.226  0.239 2 
 6867485 1.201 0.059 0.089 11.321  0.205  0.325 2 
 6867726 1.101 0.069 0.090  7.993  0.181  0.217 1 
 6867756 0.818 0.082 0.109 11.420  0.477  0.615 2 
 6868144 1.346 0.071 0.082  6.652  0.116  0.122 1 
 6869093 1.066 0.046 0.030 10.536  0.113  0.122 2 
 6869563 1.266 0.062 0.029  4.731  0.074  0.061 1 
 6869687 1.179 0.058 0.040  7.927  0.164  0.063 1 
 6869770 1.013 0.047 0.073  7.386  0.121  0.192 1 
 6869780 1.186 0.079 0.109 11.599  0.359  0.440 2 
 6870080 1.029 0.048 0.060 10.568  0.161  0.258 2 
 6870779 1.089 0.048 0.045  8.519  0.155  0.137 1 
 6870872 1.000 0.094 0.201 10.925  0.472  1.001 2 
 6871057 1.161 0.072 0.086 10.889  0.247  0.250 2 
 6871105 0.991 0.026 0.042  8.386  0.096  0.127 1 
 6871451 0.911 0.049 0.052 10.563  0.203  0.213 2 
 6871472 0.917 0.085 0.077 11.635  0.364  0.338 2 
 6871557 1.031 0.038 0.058  7.871  0.122  0.158 1 
 6875474 1.016 0.038 0.032  6.100  0.076  0.061 1 
 6875499 1.304 0.153 0.182  4.360  0.178  0.174 1 
 6875569 2.347 0.048 0.072  8.530  0.086  0.104 2 
 6875989 1.059 0.050 0.058 10.609  0.163  0.244 2 
 6876015 1.786 0.033 0.041 11.061  0.092  0.083 2 
 6876162 1.644 0.055 0.059  8.242  0.043  0.136 1 
 6876260 1.064 0.054 0.025 10.496  0.135  0.105 2 
 6876382 1.507 0.099 0.101 10.220  0.237  0.279 1 
 6876395 1.195 0.109 0.164 11.876  0.401  0.561 2 
 6876759 1.184 0.093 0.150 11.116  0.313  0.399 2 
 6877259 0.935 0.058 0.062 10.937  0.298  0.310 2 
 6877290 2.249 0.024 0.039  9.130  0.043  0.061 2 
 6877295 1.180 0.065 0.062  8.905  0.171  0.155 1 
 6878002 1.343 0.119 0.164 13.085  0.431  0.597 2 
 6878041 2.166 0.015 0.034  9.929  0.060  0.081 2 
 6878398 1.308 0.043 0.049 10.840  0.108  0.145 2 
 6878403 0.844 0.070 0.088 10.815  0.338  0.367 2 
 6878800 1.006 0.075 0.083 13.137  0.382  0.401 1 
 6878959 1.035 0.057 0.062 10.752  0.226  0.235 2 
 6878964 1.431 0.159 0.204 11.471  0.468  0.539 2 
 6878967 1.027 0.063 0.090  8.518  0.182  0.269 1 
 6879252 1.077 0.089 0.086 10.322  0.314  0.275 1 
 6879282 1.103 0.056 0.052 10.741  0.219  0.211 2 
 6879650 1.447 0.051 0.053 10.882  0.103  0.141 2 
 6879830 1.170 0.037 0.041  4.609  0.079  0.053 1 
 6879852 1.211 0.064 0.133 11.751  0.243  0.466 2 
 6880287 1.013 0.043 0.055 10.649  0.171  0.221 2 
 6880332 0.891 0.116 0.113 10.266  0.535  0.450 2 
 6880418 0.924 0.065 0.066 10.644  0.347  0.378 2 
 6880915 1.029 0.062 0.079 10.845  0.307  0.346 2 
 6881454 0.870 0.099 0.067 10.127  0.442  0.299 2 
 6887430 1.341 0.088 0.093  7.648  0.189  0.163 1 
 6888104 1.340 0.071 0.223 11.066  0.281  0.854 2 
 6888638 2.283 0.766 0.401 33.511  5.475  2.608 1 
 6888756 1.159 0.111 0.153 17.446  0.695  0.673 1 
 6888930 1.831 0.342 0.360 13.838  1.118  1.085 1 
 6890257 1.248 0.044 0.048  9.128  0.143  0.107 1 
 6890391 1.561 0.103 0.122 11.262  0.257  0.346 2 
 6890433 1.933 0.033 0.075 11.218  0.062  0.144 2 
 6890561 1.171 0.046 0.045 10.757  0.135  0.155 2 
 6921876 0.962 0.054 0.059  9.037  0.206  0.202 1 
 6922096 1.041 0.070 0.084 10.632  0.223  0.349 2 
 6923453 1.003 0.080 0.121 10.853  0.403  0.528 2 
 6923677 2.041 0.037 0.062 10.704  0.081  0.103 2 
 6924074 1.066 0.045 0.029  3.859  0.058  0.046 1 
 6924105 0.892 0.030 0.030  5.364  0.059  0.069 1 
 6924122 1.038 0.037 0.047  6.004  0.093  0.116 1 
 6925082 1.211 0.086 0.101 11.718  0.293  0.341 1 
 6925109 1.016 0.034 0.030  4.237  0.054  0.033 1 
 6925158 1.528 0.041 0.051  7.492  0.087  0.115 1 
 6927381 1.172 0.088 0.086 10.948  0.318  0.235 2 
 6928249 1.024 0.073 0.082 10.394  0.261  0.312 1 
 6928997 1.366 0.058 0.053  6.217  0.101  0.067 1 
 6929280 1.237 0.045 0.065 11.150  0.098  0.208 2 
 6929729 1.512 0.082 0.095  8.922  0.140  0.205 1 
 6933182 0.816 0.085 0.126 10.338  0.491  0.693 2 
 6933666 1.115 0.093 0.122 10.863  0.357  0.404 1 
 6933836 1.406 0.068 0.063  7.965  0.141  0.080 1 
 6934127 1.331 0.056 0.051 11.009  0.137  0.213 2 
 6934780 0.778 0.056 0.050 10.060  0.295  0.281 2 
 6934801 1.051 0.092 0.077 10.898  0.348  0.281 2 
 6935210 1.187 0.066 0.040  8.353  0.136  0.099 1 
 6935260 1.271 0.046 0.079 10.076  0.092  0.290 1 
 6935470 0.745 0.052 0.056  9.545  0.321  0.326 2 
 6936091 1.039 0.029 0.040  6.212  0.067  0.082 1 
 6936796 0.803 0.062 0.083 11.274  0.350  0.402 2 
 6936926 1.531 0.052 0.071  4.960  0.093  0.053 1 
 6936990 1.439 0.061 0.079 11.381  0.208  0.195 2 
 6937017 1.820 0.066 0.077  7.934  0.098  0.143 1 
 6937257 1.194 0.055 0.048  8.139  0.171  0.103 1 
 6937384 1.034 0.073 0.068 11.013  0.301  0.308 2 
 6938045 1.101 0.027 0.046  7.602  0.089  0.104 1 
 6938892 1.216 0.078 0.122 11.693  0.281  0.438 2 
 6939060 1.460 0.081 0.074 13.108  0.262  0.184 2 
 6939158 1.403 0.070 0.060 12.787  0.211  0.158 1 
 6939484 1.168 0.111 0.115 18.760  0.716  0.800 1 
 6939574 1.074 0.046 0.045 10.999  0.183  0.183 2 
 6939699 1.094 0.078 0.084 11.131  0.302  0.304 2 
 6940048 1.072 0.048 0.072 10.625  0.136  0.280 2 
 6940068 1.293 0.039 0.050 11.642  0.236  0.152 2 
 6940380 1.205 0.054 0.036  7.834  0.070  0.089 1 
 6940816 1.357 0.110 0.145 11.276  0.370  0.503 2 
 6945120 1.062 0.053 0.057  9.364  0.164  0.180 1 
 6945411 1.363 0.067 0.057  4.716  0.094  0.042 1 
 6945481 1.095 0.059 0.075 11.516  0.270  0.299 2 
 6945570 0.958 0.122 0.221 12.132  0.744  1.088 2 
 6945727 1.563 0.043 0.065 11.061  0.158  0.182 2 
 6945804 2.128 0.065 0.274 10.083  0.322  0.503 2 
 6945941 1.371 0.051 0.056  6.154  0.086  0.072 1 
 6946219 1.152 0.038 0.043  5.623  0.075  0.050 1 
 6946275 1.279 0.066 0.137 11.109  0.203  0.448 2 
 6946519 1.309 0.043 0.039  6.795  0.069  0.083 1 
 6946672 1.251 0.117 0.179 11.403  0.407  0.749 2 
 6946715 1.254 0.045 0.096 10.917  0.154  0.316 2 
 6946910 1.667 0.075 0.113 10.246  0.127  0.294 1 
 6946938 1.003 0.047 0.041  8.665  0.137  0.151 1 
 6947706 1.231 0.042 0.028  6.578  0.079  0.037 1 
 6948001 1.147 0.045 0.040  9.121  0.140  0.114 1 
 6948219 1.212 0.071 0.060 12.099  0.264  0.262 1 
 6948317 1.335 0.098 0.152 11.271  0.293  0.421 2 
 6948792 0.976 0.043 0.080  8.588  0.154  0.253 1 
 6949009 1.315 0.053 0.077  7.296  0.092  0.151 1 
 6949064 1.283 0.077 0.100 11.183  0.228  0.310 2 
 6949182 1.303 0.086 0.175 11.176  0.299  0.622 2 
 6949354 1.195 0.107 0.088 13.162  0.444  0.482 2 
 6949533 1.282 0.050 0.054 10.992  0.166  0.149 2 
 6949692 1.256 0.074 0.097  8.794  0.127  0.279 1 
 6949816 1.034 0.039 0.035  6.572  0.085  0.075 1 
 6949972 0.657 0.024 0.029  8.369  0.155  0.187 2 
 6950753 1.193 0.051 0.044  6.805  0.088  0.086 1 
 6950871 0.716 0.051 0.050  9.183  0.306  0.301 2 
 6950976 1.169 0.052 0.052  8.495  0.115  0.120 1 
 6951121 1.382 0.081 0.042  4.827  0.097  0.046 1 
 6951289 1.598 0.074 0.064  6.910  0.082  0.097 1 
 6951680 1.103 0.047 0.064  8.074  0.131  0.205 1 
 6951925 1.694 0.073 0.061 11.219  0.087  0.165 2 
 6952140 1.397 0.271 0.203 23.764  1.873  1.249 1 
 6952355 1.330 0.059 0.073  6.294  0.104  0.117 1 
 6952430 1.358 0.065 0.067 11.005  0.177  0.243 2 
 6952527 1.453 0.089 0.155 10.970  0.179  0.423 2 
 6952783 1.212 0.052 0.060  4.047  0.037  0.073 1 
 6952984 1.280 0.059 0.058  8.078  0.105  0.155 1 
 6953124 1.123 0.054 0.039  5.858  0.089  0.096 1 
 6953271 1.479 0.059 0.040  7.893  0.106  0.105 1 
 6953424 1.264 0.087 0.085 10.204  0.234  0.254 1 
 6953533 1.258 0.053 0.079 10.924  0.146  0.279 2 
 6953651 1.324 0.069 0.055  6.076  0.140  0.112 1 
 6953758 1.768 0.134 0.145 12.188  0.408  0.362 2 
 6953912 1.244 0.062 0.039  5.150  0.078  0.069 1 
 6954859 1.622 0.103 0.103  5.253  0.103  0.145 1 
 6955037 1.348 0.061 0.057  8.631  0.173  0.108 1 
 6955215 1.310 0.081 0.109  9.956  0.212  0.295 1 
 6955286 1.223 0.032 0.044 11.079  0.091  0.171 2 
 6955441 1.741 0.131 0.134  6.341  0.203  0.166 1 
 6955557 1.227 0.077 0.071 13.967  0.302  0.307 2 
 6955800 0.889 0.138 0.097 10.160  0.653  0.348 2 
 6956123 0.918 0.062 0.114 11.165  0.311  0.420 2 
 6956176 0.758 0.044 0.053  9.474  0.287  0.318 2 
 6956335 2.370 0.323 0.344 11.078  0.601  0.730 2 
 6956358 1.018 0.051 0.063 10.240  0.180  0.270 1 
 6956481 2.044 0.115 0.114 12.793  0.236  0.341 2 
 6956582 1.688 0.086 0.084 11.632  0.163  0.247 2 
 6956661 1.543 0.286 0.393  6.781  0.628  0.741 1 
 6956834 1.062 0.042 0.035  4.120  0.069  0.053 1 
 6957157 1.566 0.159 0.144 12.275  0.497  0.371 2 
 6960265 1.238 0.079 0.077 10.390  0.193  0.351 1 
 6960452 0.789 0.053 0.050  9.550  0.283  0.322 2 
 6960601 2.311 0.028 0.050  8.837  0.056  0.080 2 
 6960978 2.160 0.015 0.020  9.643  0.031  0.034 2 
 6961060 1.325 0.083 0.115 11.274  0.252  0.391 2 
 6961071 1.381 0.042 0.058  6.422  0.064  0.088 1 
 6961087 0.691 0.062 0.403  8.812  0.461  2.175 2 
 6961446 1.494 0.150 0.190 12.258  0.539  0.665 2 
 6961540 1.343 0.070 0.084  9.391  0.186  0.183 1 
 6961680 1.769 0.045 0.059 11.289  0.162  0.164 2 
 6962154 1.607 0.070 0.076  6.762  0.084  0.111 1 
 6962291 1.332 0.060 0.047  5.841  0.067  0.079 1 
 6963528 1.339 0.096 0.101 14.102  0.403  0.291 1 
 6963897 1.061 0.045 0.034 10.534  0.114  0.142 2 
 6964342 1.251 0.071 0.106 10.397  0.214  0.285 1 
 6964487 0.715 0.064 0.100  9.261  0.403  0.634 2 
 6964709 0.623 0.018 0.019  7.905  0.133  0.125 2 
 6964937 0.977 0.043 0.051  3.603  0.051  0.063 1 
 6965010 1.576 0.081 0.127 11.158  0.248  0.418 2 
 6965362 1.512 0.065 0.083  7.278  0.123  0.142 1 
 6965806 0.900 0.200 0.348 10.311  1.293  1.811 2 
 6966135 1.272 0.050 0.075 10.933  0.155  0.292 2 
 6967600 1.533 0.075 0.100 11.354  0.191  0.347 2 
 6974745 1.128 0.053 0.069  8.586  0.158  0.172 1 
 6975038 1.227 0.058 0.048  5.800  0.072  0.095 1 
 6976451 1.485 0.091 0.061  7.509  0.148  0.172 1 
 6976504 1.821 0.065 0.140 11.287  0.215  0.357 2 
 7006903 1.025 0.052 0.038  8.710  0.158  0.146 1 
 7006979 1.225 0.040 0.088 10.972  0.155  0.311 2 
 7007173 1.585 0.067 0.096 11.148  0.198  0.187 2 
 7007370 1.257 0.164 0.214 11.233  0.354  0.658 2 
 7008049 1.783 0.069 0.079 11.053  0.145  0.180 2 
 7008219 1.109 0.027 0.071 10.627  0.117  0.252 2 
 7008254 1.023 0.055 0.048  5.582  0.117  0.115 1 
 7009142 1.198 0.045 0.058 10.859  0.150  0.188 2 
 7009245 1.186 0.046 0.058  6.126  0.061  0.092 1 
 7009365 1.377 0.059 0.061  4.681  0.073  0.056 1 
 7014001 1.449 0.066 0.039 10.915  0.148  0.083 2 
 7014126 1.070 0.033 0.032  4.941  0.097  0.027 1 
 7014370 1.311 0.047 0.057  6.037  0.103  0.087 1 
 7014489 1.190 0.059 0.064 10.836  0.152  0.191 2 
 7014835 0.948 0.155 0.087 10.371  0.761  0.292 2 
 7014894 2.161 0.018 0.025  9.808  0.027  0.042 2 
 7014908 1.249 0.058 0.055  7.060  0.114  0.085 1 
 7014958 1.447 0.063 0.054  8.547  0.103  0.108 1 
 7017044 1.113 0.067 0.037 10.827  0.266  0.177 2 
 7017437 1.111 0.057 0.045  8.331  0.129  0.133 1 
 7017630 1.285 0.046 0.075 10.871  0.124  0.250 2 
 7017673 1.064 0.057 0.058  8.463  0.184  0.156 1 
 7018152 1.279 0.162 0.240 11.576  0.481  0.740 2 
 7018192 0.961 0.062 0.059 10.875  0.253  0.235 2 
 7018212 1.188 0.061 0.043  5.126  0.092  0.057 1 
 7018252 1.114 0.104 0.112 11.704  0.455  0.429 2 
 7018504 1.061 0.043 0.054  8.519  0.154  0.136 1 
 7018515 1.108 0.031 0.038  6.111  0.058  0.098 1 
 7018977 1.083 0.068 0.058 10.655  0.191  0.250 2 
 7019157 1.400 0.071 0.092 12.899  0.234  0.505 2 
 7019217 0.955 0.033 0.042  8.700  0.106  0.136 1 
 7019247 1.286 0.028 0.073  5.029  0.060  0.117 1 
 7019493 1.148 0.060 0.025  5.054  0.087  0.082 1 
 7019952 0.958 0.082 0.093 10.619  0.346  0.344 2 
 7019953 0.744 0.050 0.060  9.216  0.308  0.351 2 
 7020371 1.317 0.142 0.157 17.190  0.744  0.717 1 
 7020373 1.068 0.051 0.048  7.851  0.160  0.102 1 
 7020392 0.983 0.076 0.070 10.527  0.261  0.308 2 
 7020702 1.098 0.050 0.059  9.803  0.174  0.192 1 
 7021217 0.980 0.053 0.060 10.597  0.256  0.311 2 
 7021743 1.515 0.121 0.131 11.935  0.327  0.425 2 
 7022217 1.104 0.092 0.077 12.960  0.422  0.382 2 
 7022500 1.036 0.067 0.141 10.815  0.332  0.652 2 
 7022581 1.537 0.025 0.037  5.136  0.060  0.057 1 
 7023145 1.241 0.115 0.142 11.565  0.358  0.513 2 
 7023292 0.984 0.056 0.066 10.544  0.216  0.307 2 
 7023331 1.357 0.106 0.193 11.370  0.405  0.715 2 
 7023496 1.185 0.054 0.083 11.058  0.186  0.227 2 
 7023575 2.768 0.195 0.151  8.348  0.252  0.208 1 
 7024001 1.154 0.058 0.037  7.865  0.174  0.093 1 
 7024018 2.841 0.137 0.100 10.647  0.193  0.114 2 
 7024649 0.808 0.075 0.069 10.092  0.381  0.321 2 
 7024830 1.268 0.048 0.062 11.108  0.178  0.205 2 
 7025568 1.984 0.045 0.086 10.769  0.106  0.145 2 
 7025721 1.299 0.041 0.059 10.829  0.139  0.230 2 
 7025860 1.138 0.092 0.114 11.119  0.325  0.299 2 
 7025935 1.210 0.062 0.037  7.119  0.101  0.078 1 
 7026203 1.064 0.094 0.122 11.882  0.482  0.541 2 
 7026288 0.777 0.043 0.055  9.577  0.216  0.258 2 
 7026573 1.323 0.073 0.119 11.084  0.246  0.349 2 
 7030781 1.593 0.106 0.103 11.471  0.297  0.207 2 
 7030947 1.358 0.052 0.056  7.931  0.095  0.122 1 
 7031016 1.270 0.041 0.073 11.012  0.127  0.202 2 
 7031818 1.141 0.065 0.077 11.133  0.258  0.279 2 
 7032043 0.972 0.211 0.093 10.397  0.833  0.268 2 
 7032190 1.611 0.061 0.070 11.144  0.172  0.125 2 
 7032312 1.239 0.054 0.060  8.937  0.148  0.130 1 
 7032442 0.808 0.060 0.124  9.866  0.310  0.506 2 
 7032485 1.603 0.126 0.075 10.105  0.268  0.209 1 
 7033059 1.202 0.067 0.070 12.563  0.238  0.267 1 
 7033225 1.196 0.059 0.056  4.544  0.075  0.057 1 
 7033381 0.886 0.088 0.185 10.143  0.359  0.589 2 
 7033467 1.700 0.088 0.059  8.888  0.131  0.158 1 
 7033518 2.137 0.036 0.177 10.415  0.090  0.280 2 
 7033942 1.167 0.051 0.061 10.837  0.155  0.188 2 
 7033996 1.431 0.481 0.948 11.341  1.948  3.232 1 
 7034877 1.193 0.042 0.040  9.796  0.138  0.109 1 
 7034927 1.193 0.051 0.090 11.060  0.223  0.311 2 
 7034957 1.248 0.100 0.208 11.327  0.298  0.670 2 
 7035157 1.112 0.068 0.065  9.268  0.178  0.236 1 
 7035184 1.495 0.124 0.093 12.754  0.355  0.322 1 
 7035280 0.843 0.046 0.050  9.942  0.259  0.262 2 
 7035696 2.317 0.133 0.129  9.730  0.239  0.214 2 
 7036099 1.691 0.075 0.065  9.416  0.111  0.199 1 
 7036104 0.971 0.140 0.171 11.070  0.722  0.919 2 
 7036151 1.890 0.121 0.106 12.526  0.325  0.252 2 
 7036270 1.297 0.076 0.045  9.467  0.265  0.111 1 
 7036278 1.247 0.049 0.051 10.381  0.146  0.257 1 
 7036344 1.297 0.048 0.044 10.977  0.229  0.153 1 
 7036545 1.166 0.068 0.052  7.859  0.165  0.099 1 
 7036588 1.148 0.058 0.061 11.006  0.274  0.185 2 
 7036594 1.154 0.056 0.057 12.936  0.232  0.241 2 
 7036630 1.846 0.126 0.141 13.070  0.313  0.377 1 
 7036675 1.211 0.064 0.044  4.125  0.060  0.042 1 
 7036704 1.185 0.030 0.034  4.542  0.049  0.022 1 
 7036935 1.187 0.053 0.048  6.052  0.116  0.090 1 
 7037160 1.125 0.042 0.055  6.981  0.089  0.156 1 
 7037585 1.170 0.095 0.083  8.310  0.250  0.201 1 
 7038017 1.207 0.073 0.092 10.459  0.207  0.268 1 
 7038041 0.764 0.056 0.060  9.303  0.347  0.349 2 
 7038066 1.454 0.085 0.071  6.807  0.135  0.150 1 
 7038220 1.283 0.064 0.071 11.377  0.240  0.248 2 
 7039075 1.792 0.055 0.063 11.369  0.205  0.179 2 
 7039383 1.411 0.068 0.063 10.406  0.155  0.190 1 
 7039395 1.203 0.083 0.085 11.277  0.273  0.318 1 
 7039616 0.675 0.042 0.047  9.088  0.229  0.293 2 
 7040879 1.037 0.055 0.050  7.917  0.149  0.126 1 
 7041075 1.605 0.194 0.142 12.091  0.605  0.500 2 
 7041086 1.388 0.088 0.091  9.568  0.204  0.200 1 
 7041245 1.179 0.043 0.027  6.004  0.085  0.027 1 
 7041602 0.990 0.081 0.093 10.941  0.319  0.381 2 
 7041651 1.319 0.122 0.081 13.323  0.376  0.361 2 
 7041744 1.517 0.157 0.086 12.718  0.498  0.291 2 
 7041834 1.287 0.054 0.068 10.898  0.153  0.232 2 
 7042021 1.129 0.065 0.048  6.392  0.123  0.102 1 
 7042040 1.346 0.033 0.050  5.646  0.063  0.066 1 
 7044886 2.175 0.186 0.236 12.956  0.338  0.492 2 
 7045072 1.022 0.026 0.022  4.228  0.036  0.044 1 
 7045489 1.095 0.058 0.065 13.549  0.309  0.320 1 
 7045503 1.145 0.027 0.041  7.049  0.075  0.101 1 
 7045640 2.635 0.970 0.438 13.924  2.065  0.832 2 
 7046854 1.139 0.068 0.080 12.233  0.222  0.315 1 
 7046960 1.288 0.161 0.159 13.433  0.613  0.649 2 
 7047097 1.259 0.055 0.102 11.012  0.157  0.310 2 
 7047441 1.466 0.224 0.141 12.075  0.769  0.436 2 
 7047561 1.242 0.030 0.052 10.899  0.116  0.191 2 
 7048773 1.239 0.051 0.052  8.398  0.101  0.193 1 
 7048889 1.027 0.046 0.049 10.691  0.179  0.181 1 
 7049306 1.255 0.037 0.068 11.191  0.134  0.207 2 
 7049467 1.119 0.050 0.043  7.248  0.132  0.083 1 
 7049756 1.900 0.169 0.193 12.676  0.437  0.486 2 
 7049771 1.486 0.070 0.033  5.329  0.086  0.066 1 
 7050921 1.775 0.096 0.114 11.465  0.343  0.446 2 
 7051121 2.357 0.103 0.168  8.960  0.224  0.327 2 
 7052183 1.000 0.137 0.138  7.694  0.403  0.356 1 
 7052311 3.231 0.275 0.133 14.015  0.490  0.235 2 
 7053383 1.041 0.037 0.040  7.249  0.083  0.108 1 
 7060269 1.271 0.106 0.110 12.825  0.343  0.429 1 
 7060732 1.243 0.050 0.062  5.693  0.080  0.092 1 
 7090867 1.201 0.050 0.071  6.539  0.074  0.110 1 
 7090906 1.484 0.125 0.057 14.270  0.411  0.294 2 
 7091790 1.690 0.111 0.108 11.040  0.167  0.260 2 
 7092067 1.143 0.048 0.052  8.800  0.149  0.124 1 
 7092127 1.106 0.036 0.027  5.831  0.047  0.079 1 
 7092143 1.356 0.087 0.085  6.321  0.192  0.105 1 
 7093179 1.090 0.042 0.046 11.096  0.179  0.206 1 
 7093198 1.288 0.083 0.121 11.178  0.242  0.392 2 
 7093705 1.154 0.058 0.104 10.892  0.243  0.446 2 
 7094142 1.255 0.067 0.074 10.688  0.186  0.271 1 
 7095221 0.826 0.052 0.067 10.310  0.290  0.367 2 
 7097136 1.570 0.076 0.079 11.425  0.234  0.240 2 
 7098252 1.035 0.067 0.061 12.013  0.311  0.299 2 
 7098276 1.285 0.058 0.027  4.350  0.050  0.051 1 
 7098412 0.787 0.085 0.092 20.340  1.031  1.073 1 
 7098510 1.330 0.049 0.057 10.941  0.128  0.209 2 
 7100768 0.847 0.094 0.178 10.860  0.630  0.988 2 
 7100888 1.088 0.046 0.076 10.637  0.166  0.326 2 
 7100955 0.752 0.088 0.123 23.897  1.058  1.465 1 
 7101002 1.055 0.092 0.058 10.534  0.289  0.228 2 
 7101244 1.104 0.050 0.070 10.753  0.211  0.256 2 
 7101251 1.030 0.048 0.050 10.624  0.180  0.267 2 
 7101281 0.883 0.054 0.053 10.261  0.246  0.234 2 
 7101357 0.863 0.123 0.131 10.000  0.519  0.474 2 
 7101439 1.142 0.118 0.223 11.472  0.467  0.912 2 
 7101544 0.986 0.092 0.097 10.515  0.318  0.384 2 
 7101878 0.910 0.069 0.079 10.492  0.266  0.308 2 
 7102068 1.103 0.051 0.065  8.193  0.143  0.158 1 
 7102156 1.093 0.051 0.062  7.577  0.147  0.115 1 
 7102213 1.952 0.230 1.073 13.158  0.578  2.317 2 
 7102446 1.227 0.104 0.219 11.773  0.420  0.819 2 
 7102567 1.048 0.067 0.053 10.514  0.200  0.210 2 
 7103182 1.151 0.100 0.098 14.442  0.493  0.414 1 
 7103297 1.418 0.069 0.089 11.140  0.237  0.206 2 
 7103379 1.068 0.086 0.081 10.977  0.337  0.321 2 
 7103666 1.303 0.038 0.057 11.024  0.121  0.174 2 
 7103784 0.645 0.029 0.024  8.387  0.141  0.172 2 
 7103951 2.026 0.124 0.224 11.258  0.272  0.606 2 
 7104797 1.107 0.042 0.042  7.930  0.109  0.106 1 
 7105049 1.218 0.035 0.049 10.839  0.139  0.167 2 
 7105433 1.247 0.035 0.052 10.916  0.118  0.167 2 
 7105595 1.165 0.040 0.033  5.112  0.085  0.028 1 
 7106052 1.008 0.051 0.052  8.438  0.152  0.165 1 
 7106197 1.214 0.061 0.063 11.483  0.163  0.203 2 
 7106642 0.924 0.056 0.074 12.034  0.304  0.395 2 
 7106647 1.097 0.057 0.069  9.277  0.181  0.184 1 
 7106652 0.780 0.064 0.238  9.342  0.285  1.129 2 
 7106930 1.007 0.059 0.073 12.742  0.268  0.340 1 
 7107227 1.345 0.142 0.159 11.769  0.532  0.550 2 
 7107419 1.075 0.048 0.042  5.670  0.081  0.079 1 
 7107505 0.984 0.037 0.036  7.194  0.105  0.088 1 
 7107940 1.903 0.219 0.193 16.759  0.612  0.643 1 
 7108236 1.750 0.101 0.086 11.516  0.247  0.268 2 
 7108501 2.537 0.147 0.202 12.705  0.330  0.378 2 
 7108511 1.102 0.042 0.041  4.095  0.055  0.072 1 
 7108536 0.969 0.062 0.054 10.398  0.208  0.173 2 
 7108548 1.026 0.044 0.053 10.605  0.155  0.253 1 
 7108646 1.063 0.058 0.074 11.053  0.274  0.353 2 
 7108905 1.271 0.100 0.166 11.483  0.348  0.663 2 
 7109064 2.049 0.049 0.178 10.522  0.124  0.321 2 
 7109120 1.260 0.085 0.045  8.513  0.179  0.090 1 
 7109722 1.197 0.067 0.059  8.425  0.148  0.148 1 
 7109783 1.104 0.393 0.107 10.650  1.521  0.291 2 
 7110521 1.277 0.095 0.109 13.403  0.380  0.384 1 
 7115634 0.853 0.074 0.195 10.540  0.465  0.992 2 
 7115849 1.123 0.068 0.072 11.436  0.260  0.294 2 
 7116264 1.419 0.142 0.135 11.636  0.437  0.449 2 
 7116481 1.071 0.067 0.065 10.885  0.240  0.244 2 
 7116721 3.075 0.269 0.224 14.137  0.457  0.417 2 
 7117050 1.856 0.050 0.043 11.493  0.130  0.104 2 
 7117362 1.153 0.051 0.081  8.574  0.182  0.178 1 
 7117379 1.287 0.060 0.072 10.994  0.176  0.255 2 
 7117432 1.280 0.071 0.108 10.575  0.262  0.281 1 
 7118193 1.056 0.057 0.068 10.611  0.171  0.273 2 
 7118412 1.796 0.074 0.085 11.475  0.241  0.181 2 
 7118457 1.603 0.070 0.055  5.975  0.087  0.067 1 
 7118721 2.147 0.018 0.114 10.199  0.040  0.161 2 
 7119181 1.608 0.057 0.071  8.977  0.094  0.105 1 
 7119220 0.733 0.044 0.276  9.299  0.238  1.114 2 
 7119652 1.348 0.047 0.053  5.889  0.068  0.054 1 
 7119694 1.405 0.077 0.066 15.333  0.275  0.248 1 
 7119903 1.050 0.042 0.053 10.607  0.160  0.170 1 
 7119934 2.043 0.048 0.111 10.684  0.089  0.202 2 
 7120490 1.463 0.101 0.115 10.495  0.251  0.293 1 
 7120637 1.379 0.190 0.179 12.290  0.677  0.472 2 
 7120976 1.099 0.080 0.063  9.356  0.236  0.197 1 
 7121479 1.321 0.073 0.132 11.133  0.239  0.442 2 
 7121616 1.081 0.040 0.037  8.393  0.103  0.111 1 
 7121674 1.789 0.075 0.083  9.718  0.162  0.163 1 
 7121759 1.017 0.064 0.076 10.771  0.293  0.307 2 
 7121801 1.105 0.042 0.044 11.040  0.155  0.194 2 
 7121872 0.875 0.182 0.149 10.287  1.067  0.669 2 
 7122098 1.937 0.042 0.057 10.991  0.104  0.128 2 
 7122640 1.136 0.033 0.050  6.929  0.102  0.101 1 
 7122713 1.103 0.061 0.087 11.869  0.233  0.316 2 
 7122919 1.443 0.061 0.056  5.998  0.073  0.092 1 
 7123017 0.690 0.053 0.051  9.163  0.197  0.275 2 
 7123055 1.349 0.061 0.084  9.994  0.184  0.202 1 
 7123197 1.147 0.051 0.040  4.583  0.078  0.070 1 
 7123568 1.068 0.071 0.056 11.167  0.287  0.198 1 
 7123870 1.415 0.071 0.045  6.606  0.116  0.080 1 
 7124081 0.765 0.045 0.075  9.397  0.240  0.359 2 
 7124394 1.283 0.067 0.056  5.585  0.095  0.116 1 
 7124573 1.135 0.056 0.070 11.117  0.224  0.210 2 
 7124596 1.067 0.089 0.109 10.882  0.363  0.432 2 
 7125553 1.229 0.067 0.133 11.876  0.218  0.553 2 
 7125569 1.024 0.068 0.078  9.330  0.219  0.252 1 
 7125921 0.790 0.052 0.066 10.511  0.255  0.322 2 
 7126124 0.968 0.081 0.117 12.140  0.373  0.511 2 
 7128663 1.786 0.062 0.050  8.104  0.132  0.091 1 
 7128999 1.706 0.096 0.144 11.581  0.204  0.475 2 
 7129219 1.281 0.051 0.058 10.886  0.142  0.218 2 
 7129306 1.140 0.060 0.036 10.687  0.213  0.123 2 
 7129766 1.444 0.095 0.102 13.871  0.237  0.489 1 
 7129930 1.393 0.087 0.110 10.809  0.225  0.307 1 
 7130728 1.076 0.048 0.050 10.655  0.169  0.240 2 
 7130900 1.473 0.081 0.061 10.093  0.179  0.221 1 
 7131014 1.273 0.050 0.042  5.404  0.071  0.090 1 
 7131065 1.288 0.123 0.154 11.612  0.371  0.531 2 
 7131376 1.232 0.045 0.065 10.954  0.141  0.204 2 
 7131794 1.593 0.063 0.060  7.078  0.083  0.092 1 
 7132242 1.051 0.000 0.655 10.625  0.000  1.755 2 
 7132791 1.177 0.066 0.037 10.751  0.179  0.135 2 
 7133237 1.215 0.035 0.041 10.817  0.136  0.116 2 
 7134769 1.666 0.093 0.135 11.294  0.249  0.514 2 
 7134983 1.169 0.074 0.360 10.969  0.309  1.542 2 
 7136780 1.225 0.030 0.037 10.896  0.106  0.131 2 
 7136854 1.196 0.062 0.065  6.270  0.069  0.134 1 
 7138406 1.108 0.062 0.055  3.884  0.075  0.082 1 
 7139187 1.670 0.076 0.087 12.122  0.201  0.225 2 
 7173104 1.140 0.041 0.039  4.584  0.048  0.086 1 
 7173546 1.273 0.106 0.078  7.576  0.229  0.189 1 
 7173776 1.139 0.051 0.065 10.800  0.194  0.181 2 
 7173885 1.103 0.032 0.033  7.412  0.066  0.096 1 
 7174182 1.240 0.063 0.097 11.228  0.179  0.373 2 
 7174636 1.193 0.044 0.032  7.272  0.077  0.074 1 
 7174813 1.084 0.034 0.038  7.232  0.136  0.061 1 
 7175067 1.189 0.050 0.067 10.858  0.155  0.203 2 
 7175316 3.388 0.229 0.180 16.617  0.415  0.333 2 
 7175330 0.727 0.050 0.055  9.402  0.307  0.303 2 
 7175826 1.334 0.048 0.062  7.873  0.111  0.120 1 
 7175869 1.100 0.046 0.059 10.734  0.238  0.188 2 
 7176062 1.161 0.086 0.079  5.628  0.166  0.137 1 
 7176070 1.108 0.198 0.232 22.362  1.504  1.904 1 
 7177015 1.453 0.070 0.052  7.720  0.108  0.077 1 
 7177292 1.079 0.040 0.068  9.785  0.145  0.185 1 
 7177686 1.052 0.045 0.061  7.976  0.122  0.165 1 
 7178106 1.186 0.048 0.043  7.746  0.153  0.083 1 
 7178170 0.961 0.029 0.036  6.192  0.073  0.073 1 
 7180503 1.012 0.030 0.032  4.062  0.041  0.059 1 
 7180647 0.704 0.048 0.052  9.052  0.299  0.347 2 
 7183354 1.121 0.092 0.103 10.838  0.305  0.408 2 
 7183922 1.228 0.079 0.083 12.187  0.257  0.409 1 
 7184042 1.233 0.048 0.018  5.923  0.059  0.047 1 
 7184075 1.086 0.130 0.178 11.555  0.624  0.885 2 
 7184162 1.490 0.166 0.111 11.924  0.508  0.434 2 
 7184521 1.201 0.077 0.087 10.589  0.213  0.287 1 
 7184972 1.021 0.040 0.031  6.344  0.086  0.098 1 
 7184978 1.208 0.060 0.073 11.023  0.168  0.237 1 
 7185001 1.126 0.046 0.044  4.540  0.062  0.086 1 
 7185425 0.992 0.105 0.071 10.476  0.369  0.213 2 
 7185488 1.092 0.056 0.078  5.882  0.138  0.167 1 
 7185710 0.991 0.033 0.055  4.773  0.057  0.103 1 
 7186101 0.850 0.088 0.122 11.216  0.476  0.558 2 
 7186274 1.116 0.062 0.056 10.821  0.211  0.212 2 
 7186542 1.597 0.106 0.076 11.472  0.281  0.153 1 
 7186744 1.150 0.054 0.047  5.977  0.097  0.103 1 
 7187059 1.165 0.054 0.056  8.598  0.125  0.145 1 
 7187063 0.766 0.043 0.049  9.445  0.228  0.259 2 
 7187269 1.042 0.059 0.075 10.630  0.207  0.321 2 
 7187850 1.091 0.075 0.075  9.403  0.250  0.241 1 
 7188107 1.155 0.046 0.051  4.518  0.071  0.070 1 
 7188156 0.756 0.085 0.097 14.028  0.591  0.640 1 
 7188178 0.874 0.044 0.037  8.740  0.168  0.121 1 
 7188323 1.333 0.045 0.059  5.742  0.063  0.069 1 
 7188504 1.027 0.039 0.050 10.621  0.158  0.200 2 
 7188655 1.320 0.056 0.073 11.127  0.157  0.268 2 
 7188662 1.412 0.057 0.045  6.554  0.100  0.070 1 
 7188690 1.841 0.177 0.146 13.811  0.520  0.374 2 
 7188818 1.052 0.059 0.064 10.630  0.186  0.272 2 
 7188868 1.218 0.041 0.039 10.913  0.110  0.125 2 
 7188950 1.342 0.063 0.054 10.508  0.212  0.131 1 
 7189418 1.092 0.042 0.041  5.712  0.083  0.060 1 
 7189610 1.439 0.167 0.203 11.708  0.549  0.504 2 
 7189887 1.013 0.055 0.059 10.724  0.244  0.256 2 
 7190047 1.014 0.058 0.083 10.784  0.292  0.329 2 
 7190231 1.122 0.057 0.066 10.775  0.237  0.210 2 
 7190400 1.057 0.105 0.136 11.074  0.391  0.480 2 
 7190942 0.886 0.094 0.096 10.365  0.413  0.436 2 
 7191026 1.082 0.037 0.034  7.162  0.123  0.060 1 
 7191496 0.799 0.049 0.051 12.935  0.353  0.322 1 
 7191673 1.428 0.190 0.138 12.431  0.661  0.443 2 
 7191814 1.158 0.062 0.076  7.399  0.147  0.145 1 
 7191945 1.960 0.029 0.070 10.631  0.068  0.133 2 
 7192311 1.257 0.064 0.084 11.247  0.160  0.288 2 
 7192546 1.313 0.040 0.029  6.056  0.089  0.039 1 
 7198587 1.262 0.024 0.032  4.947  0.037  0.029 1 
 7199272 1.013 0.083 0.097 10.865  0.350  0.374 2 
 7199373 1.212 0.057 0.039  4.236  0.069  0.074 1 
 7199624 1.047 0.071 0.069 10.923  0.264  0.255 2 
 7199900 1.120 0.048 0.034  9.194  0.128  0.133 1 
 7200117 1.536 0.064 0.067  9.512  0.142  0.170 1 
 7200133 1.486 0.099 0.070 11.320  0.293  0.205 1 
 7200381 0.983 0.029 0.032  5.246  0.064  0.055 1 
 7200564 1.241 0.048 0.057 10.142  0.127  0.220 1 
 7200574 1.161 0.047 0.075 11.045  0.170  0.223 2 
 7200975 1.242 0.047 0.083 10.891  0.147  0.262 2 
 7202003 1.275 0.056 0.107 11.104  0.211  0.402 2 
 7202196 0.775 0.059 0.082 10.444  0.363  0.470 2 
 7202417 1.082 0.022 0.040  4.439  0.048  0.034 1 
 7202701 1.014 0.098 0.099 10.878  0.383  0.381 2 
 7203581 1.244 0.052 0.053  6.002  0.075  0.085 1 
 7203663 1.156 0.049 0.032 10.720  0.148  0.115 2 
 7204026 1.108 0.038 0.033  6.907  0.084  0.118 1 
 7204369 1.239 0.109 0.148 16.654  0.584  0.712 1 
 7204652 0.861 0.066 0.070 11.285  0.337  0.395 2 
 7204851 1.220 0.105 0.110 10.925  0.311  0.392 1 
 7204910 0.950 0.044 0.051  3.814  0.080  0.082 1 
 7205067 3.084 0.197 0.116 12.700  0.357  0.177 2 
 7205224 1.378 0.123 0.132 12.377  0.405  0.361 2 
 7205272 1.059 0.050 0.077  9.097  0.158  0.214 1 
 7205313 0.720 0.043 0.055  8.962  0.268  0.328 2 
 7205325 1.271 0.067 0.044  8.669  0.190  0.089 1 
 7205344 1.341 0.108 0.126 11.692  0.397  0.440 2 
 7205397 0.996 0.089 0.121 11.063  0.327  0.453 2 
 7205905 1.100 0.035 0.047 10.682  0.162  0.175 2 
 7206323 1.051 0.079 0.095 11.986  0.322  0.368 1 
 7206422 1.398 0.068 0.047  4.586  0.075  0.030 1 
 7206531 1.737 0.080 0.103 11.342  0.161  0.317 2 
 7206933 0.722 0.054 0.069  9.143  0.383  0.431 2 
 7207127 1.286 0.063 0.062  4.743  0.093  0.056 1 
 7207251 1.617 0.056 0.066 11.089  0.166  0.100 2 
 7207371 1.280 0.073 0.077  9.627  0.173  0.286 1 
 7211103 1.111 0.076 0.068  9.627  0.228  0.186 1 
 7211248 1.355 0.116 0.090 13.084  0.349  0.297 2 
 7211500 1.187 0.041 0.046 10.806  0.120  0.148 2 
 7211754 1.465 0.113 0.124 15.086  0.326  0.557 1 
 7211766 1.194 0.030 0.042 10.737  0.123  0.137 2 
 7211802 1.504 0.097 0.196 11.085  0.206  0.491 2 
 7212057 1.361 0.063 0.073  9.597  0.169  0.124 1 
 7212114 1.253 0.059 0.056  8.371  0.151  0.101 1 
 7212148 1.212 0.068 0.102  9.454  0.193  0.283 1 
 7212750 1.363 0.068 0.089  5.354  0.087  0.117 1 
 7212904 1.187 0.039 0.063 10.533  0.118  0.145 1 
 7213282 1.260 0.075 0.094 11.744  0.208  0.323 2 
 7213311 1.331 0.034 0.054  5.874  0.047  0.069 1 
 7213509 1.192 0.058 0.051 10.921  0.203  0.184 2 
 7213716 1.545 0.129 0.102 19.300  0.694  0.280 1 
 7214788 1.442 0.071 0.052  5.295  0.081  0.089 1 
 7214916 1.870 0.050 0.079  8.017  0.064  0.121 1 
 7215396 1.377 0.075 0.078 13.945  0.308  0.209 1 
 7215409 1.578 0.048 0.051  6.825  0.095  0.038 1 
 7215938 1.429 0.062 0.045  8.424  0.118  0.122 1 
 7215997 2.495 0.322 0.656 22.347  1.042  2.034 1 
 7217486 2.515 0.185 0.143  9.672  0.263  0.210 2 
 7217530 1.084 0.054 0.045  4.437  0.085  0.074 1 
 7217665 2.745 0.333 0.169  9.149  0.457  0.224 1 
 7218911 1.415 0.245 0.226 12.032  0.868  0.703 2 
 7218915 1.198 0.042 0.051  5.902  0.068  0.071 1 
 7221608 1.679 0.157 0.125 13.740  0.368  0.384 1 
 7255270 1.918 0.111 0.149 11.620  0.238  0.290 2 
 7255313 1.110 0.037 0.053  7.148  0.083  0.158 1 
 7255651 1.184 0.074 0.057 13.202  0.336  0.226 2 
 7255674 2.042 0.105 0.179 11.469  0.250  0.360 2 
 7256461 1.167 0.112 0.284 11.184  0.395  0.929 2 
 7257175 0.984 0.042 0.041  6.396  0.096  0.107 1 
 7257193 0.948 0.043 0.044 14.376  0.288  0.267 1 
 7257241 1.187 0.059 0.064  5.612  0.093  0.079 1 
 7257814 1.019 0.050 0.053 10.698  0.199  0.250 1 
 7258188 1.239 0.067 0.037  4.557  0.071  0.098 1 
 7258268 1.038 0.051 0.064 10.593  0.175  0.341 2 
 7258771 1.460 0.057 0.031  7.681  0.087  0.070 1 
 7259237 1.176 0.034 0.029  4.837  0.066  0.020 1 
 7259558 1.112 0.055 0.103 12.396  0.192  0.419 2 
 7259653 1.329 0.066 0.064 10.607  0.192  0.199 1 
 7260306 1.299 0.075 0.069 11.517  0.331  0.209 1 
 7264660 1.114 0.045 0.051 10.755  0.214  0.198 2 
 7264736 1.130 0.041 0.044  7.445  0.099  0.108 1 
 7264744 1.134 0.055 0.035  6.657  0.130  0.083 1 
 7264852 1.074 0.031 0.032  4.168  0.062  0.020 1 
 7265067 1.338 0.047 0.064  9.739  0.136  0.145 1 
 7265075 1.077 0.049 0.054 10.759  0.214  0.258 2 
 7265189 0.983 0.028 0.022  6.197  0.066  0.050 1 
 7265497 0.907 0.217 0.138 10.455  1.206  0.624 2 
 7265649 1.802 0.445 0.294 23.405  2.822  1.904 1 
 7265690 1.078 0.042 0.032  6.692  0.132  0.043 1 
 7265771 0.894 0.082 0.094 11.891  0.404  0.473 2 
 7265993 1.396 0.047 0.052  5.073  0.055  0.050 1 
 7266262 0.834 0.075 0.096 10.238  0.344  0.376 2 
 7266674 1.151 0.061 0.046 11.153  0.211  0.144 2 
 7266738 0.738 0.025 0.015  9.295  0.138  0.099 2 
 7267119 0.974 0.030 0.029  6.286  0.073  0.062 1 
 7267370 1.597 0.049 0.064 11.141  0.149  0.157 2 
 7267593 1.168 0.099 0.091  9.172  0.285  0.266 1 
 7267753 1.161 0.061 0.066  7.515  0.141  0.143 1 
 7267975 0.789 0.057 0.127  9.665  0.305  0.586 2 
 7268385 1.064 0.057 0.048  4.073  0.089  0.070 1 
 7269400 1.771 0.220 0.252 13.572  0.630  0.545 2 
 7269710 1.262 0.063 0.056 12.093  0.190  0.262 1 
 7269752 0.871 0.115 0.109 10.252  0.580  0.541 2 
 7270142 1.235 0.078 0.062  8.977  0.186  0.152 1 
 7270355 1.086 0.044 0.043 10.701  0.172  0.211 2 
 7270385 1.229 0.041 0.028  6.040  0.047  0.087 1 
 7270921 1.055 0.066 0.083 10.795  0.280  0.337 2 
 7271514 1.142 0.079 0.091 11.292  0.278  0.252 2 
 7271705 1.095 0.026 0.027  5.468  0.058  0.034 1 
 7272020 1.429 0.067 0.093 11.002  0.138  0.297 2 
 7272257 1.146 0.073 0.067 12.850  0.275  0.268 1 
 7272332 2.257 0.285 0.492 11.892  0.514  0.875 2 
 7272640 1.299 0.042 0.042  4.916  0.080  0.073 1 
 7272709 1.268 0.095 0.172 11.163  0.276  0.649 2 
 7273151 1.117 0.049 0.057 10.787  0.217  0.220 2 
 7273176 1.003 0.077 0.084 10.563  0.251  0.311 2 
 7273199 0.774 0.057 0.059  9.804  0.337  0.357 2 
 7273426 1.113 0.081 0.082 11.067  0.304  0.285 2 
 7273672 1.091 0.066 0.072 13.466  0.313  0.298 1 
 7273965 1.470 0.321 0.205 23.026  2.472  1.453 1 
 7281139 1.098 0.044 0.044 10.722  0.191  0.215 2 
 7281649 0.881 0.067 0.090 11.114  0.340  0.526 2 
 7281777 1.337 0.040 0.034 10.972  0.078  0.131 2 
 7281826 1.056 0.066 0.063 11.103  0.252  0.253 2 
 7282068 0.722 0.080 0.187  9.516  0.567  1.053 2 
 7282332 1.095 0.048 0.048 10.741  0.169  0.212 2 
 7282526 1.077 0.047 0.058  7.506  0.152  0.117 1 
 7282550 1.053 0.048 0.063 10.669  0.167  0.281 2 
 7283405 1.704 0.066 0.088  9.090  0.142  0.194 1 
 7283578 1.164 0.059 0.042  5.175  0.089  0.068 1 
 7283651 1.053 0.047 0.042 12.527  0.210  0.236 1 
 7283962 1.265 0.072 0.022  6.026  0.119  0.069 1 
 7284075 1.012 0.080 0.106 10.877  0.349  0.440 2 
 7284546 1.164 0.078 0.045  8.174  0.211  0.083 1 
 7284718 1.094 0.043 0.035  4.605  0.077  0.040 1 
 7284724 1.209 0.099 0.092 11.592  0.352  0.409 1 
 7284859 0.737 0.041 0.044  9.494  0.247  0.230 2 
 7284968 1.187 0.037 0.046 10.804  0.124  0.162 2 
 7285117 0.627 0.022 0.388  8.687  0.157  1.789 2 
 7285319 1.732 0.036 0.091  7.605  0.118  0.139 1 
 7285374 1.884 0.046 0.027 11.054  0.100  0.057 2 
 7285617 1.733 0.049 0.047 10.996  0.135  0.158 2 
 7285830 1.388 0.065 0.067 10.989  0.216  0.171 2 
 7285867 1.591 0.099 0.108  9.901  0.251  0.239 1 
 7286739 1.786 0.735 0.678 35.895  7.837  5.743 1 
 7286741 1.148 0.035 0.041  8.296  0.105  0.102 1 
 7286832 1.260 0.111 0.083  5.630  0.193  0.198 1 
 7286856 1.491 0.063 0.024  4.967  0.059  0.066 1 
 7287368 1.076 0.171 0.233 10.520  0.627  0.759 1 
 7287713 1.409 0.040 0.036  5.449  0.035  0.053 1 
 7288241 1.033 0.034 0.029  6.847  0.074  0.069 1 
 7288250 0.985 0.105 0.079 10.489  0.406  0.319 2 
 7288301 1.122 0.054 0.068 10.827  0.234  0.216 2 
 7288529 0.915 0.069 0.067 10.410  0.272  0.268 2 
 7288938 1.580 0.070 0.057  7.873  0.128  0.073 1 
 7289209 1.302 0.073 0.081 11.020  0.214  0.243 2 
 7289277 0.933 0.062 0.065 10.436  0.266  0.265 2 
 7289285 0.801 0.061 0.062 10.253  0.341  0.364 2 
 7289348 1.617 0.091 0.089  9.641  0.174  0.223 1 
 7292357 1.315 0.083 0.096 10.592  0.304  0.204 1 
 7292554 1.804 0.196 0.155 12.810  0.656  0.513 2 
 7292720 1.202 0.061 0.062  4.666  0.078  0.077 1 
 7292816 1.187 0.070 0.073 10.915  0.197  0.206 2 
 7292836 2.277 0.000 0.000  7.638  0.000  0.000 2 
 7293531 1.186 0.082 0.117 14.314  0.364  0.467 2 
 7293609 1.506 0.154 0.145 12.611  0.528  0.411 2 
 7294715 1.647 0.055 0.049 11.200  0.150  0.090 2 
 7295725 1.588 0.046 0.083  7.873  0.093  0.079 1 
 7296501 1.130 0.063 0.107 11.180  0.235  0.352 2 
 7296975 1.751 0.042 0.050 10.975  0.154  0.094 2 
 7297940 2.005 0.098 0.050  8.153  0.136  0.108 1 
 7298034 1.528 0.055 0.069  6.586  0.097  0.135 1 
 7300075 2.138 0.268 1.121 11.652  0.670  2.278 2 
 7301518 2.412 0.133 0.122  9.023  0.197  0.177 2 
 7302117 1.454 0.061 0.046  4.756  0.057  0.054 1 
 7303187 1.048 0.079 0.088 11.949  0.325  0.380 2 
 7305252 1.147 0.038 0.059  8.535  0.157  0.131 1 
 7335125 1.164 0.175 0.225 12.059  0.927  1.004 2 
 7335713 0.960 0.024 0.019  4.471  0.045  0.032 1 
 7335868 2.235 0.065 0.227  9.270  0.207  0.413 2 
 7337523 1.123 0.051 0.078 10.299  0.210  0.234 1 
 7337694 1.021 0.046 0.042  8.224  0.134  0.174 1 
 7337994 0.892 0.046 0.060 10.219  0.204  0.254 2 
 7338137 1.382 0.065 0.076  8.603  0.138  0.118 1 
 7339539 1.179 0.051 0.039  4.952  0.088  0.043 1 
 7339602 0.727 0.078 0.379  9.441  0.425  1.318 2 
 7339667 1.264 0.098 0.076  6.124  0.135  0.154 1 
 7340568 1.144 0.048 0.048 10.781  0.182  0.159 2 
 7340618 0.745 0.064 0.078 10.061  0.354  0.428 2 
 7340724 1.341 0.076 0.077  5.948  0.106  0.119 1 
 7340789 1.113 0.076 0.048  7.655  0.158  0.177 1 
 7345128 1.086 0.033 0.034  6.123  0.072  0.090 1 
 7345186 1.415 0.064 0.077 11.648  0.274  0.222 2 
 7345200 1.095 0.036 0.038 10.978  0.116  0.166 2 
 7345204 1.209 0.045 0.043  9.394  0.080  0.169 1 
 7345308 1.272 0.039 0.052 10.907  0.123  0.132 2 
 7345537 1.173 0.049 0.047  8.659  0.179  0.087 1 
 7345918 1.084 0.034 0.043  7.189  0.125  0.085 1 
 7345936 1.113 0.053 0.065  5.681  0.095  0.119 1 
 7346273 1.043 0.062 0.059  8.881  0.181  0.192 1 
 7346317 0.991 0.080 0.085  3.892  0.118  0.120 1 
 7346365 1.354 0.061 0.051  9.425  0.147  0.095 1 
 7346442 1.163 0.052 0.060  8.983  0.126  0.166 1 
 7346684 1.050 0.075 0.081 11.701  0.378  0.389 1 
 7346917 1.255 0.052 0.067  8.693  0.152  0.167 1 
 7347076 2.627 0.168 0.126  9.790  0.230  0.169 2 
 7347189 1.978 0.110 0.189 12.752  0.290  0.464 1 
 7347195 1.132 0.062 0.061 11.632  0.224  0.254 1 
 7347294 1.150 0.065 0.059  9.144  0.201  0.162 1 
 7348314 1.220 0.061 0.035  7.024  0.093  0.065 1 
 7348442 1.256 0.053 0.069 11.431  0.165  0.242 2 
 7348483 1.134 0.059 0.055  5.811  0.104  0.116 1 
 7348732 1.152 0.060 0.064  8.790  0.161  0.164 1 
 7348956 1.235 0.039 0.049  4.705  0.053  0.069 1 
 7349134 1.205 0.051 0.062  8.255  0.083  0.176 1 
 7349386 0.890 0.157 0.126 10.315  0.611  0.494 2 
 7350025 1.225 0.116 0.137 11.453  0.322  0.434 2 
 7350211 0.797 0.089 0.285  9.478  0.533  1.448 2 
 7350673 1.173 0.031 0.047 10.721  0.110  0.156 2 
 7350769 2.731 0.128 0.081 10.022  0.173  0.102 2 
 7350897 1.225 0.038 0.026  5.586  0.043  0.058 1 
 7350968 1.243 0.218 0.347 17.624  1.461  1.938 1 
 7351098 2.378 0.012 0.044  8.244  0.020  0.079 2 
 7351508 1.379 0.032 0.033  5.654  0.042  0.035 1 
 7351548 1.290 0.056 0.070  4.657  0.056  0.115 1 
 7351610 1.195 0.044 0.077  8.431  0.118  0.152 1 
 7351707 1.205 0.046 0.034  5.076  0.073  0.054 1 
 7352442 1.120 0.055 0.053  7.475  0.140  0.103 1 
 7352503 1.205 0.039 0.039  7.062  0.069  0.070 1 
 7352718 1.583 0.155 0.109 12.420  0.440  0.256 2 
 7352727 1.298 0.053 0.067 10.959  0.203  0.206 2 
 7352824 1.235 0.063 0.060  9.864  0.162  0.230 1 
 7352995 1.089 0.038 0.036  7.545  0.101  0.079 1 
 7353036 0.708 0.034 0.048  8.552  0.188  0.267 2 
 7353679 1.132 0.064 0.069  7.006  0.144  0.152 1 
 7353826 1.169 0.099 0.212 11.251  0.391  0.890 2 
 7353997 1.098 0.039 0.044  7.276  0.108  0.091 1 
 7354032 1.119 0.043 0.035  5.327  0.052  0.066 1 
 7354098 1.256 0.091 0.057 10.300  0.281  0.218 1 
 7354299 0.724 0.086 0.097 17.601  0.839  1.007 1 
 7357171 1.100 0.040 0.039  6.050  0.099  0.086 1 
 7357296 1.044 0.057 0.061 10.584  0.180  0.240 2 
 7363069 0.971 0.037 0.045  3.696  0.056  0.062 1 
 7363312 1.237 0.036 0.062 10.911  0.139  0.223 2 
 7363339 1.432 0.064 0.070 11.428  0.250  0.206 2 
 7363357 1.675 0.118 0.177 11.570  0.311  0.460 2 
 7363686 0.996 0.043 0.042  7.827  0.132  0.108 1 
 7363858 1.141 0.071 0.217 11.163  0.249  0.732 2 
 7364232 1.083 0.052 0.044  8.370  0.126  0.141 1 
 7364706 1.212 0.047 0.065 10.858  0.165  0.207 2 
 7365146 1.185 0.115 0.177 11.689  0.416  0.588 2 
 7365262 0.939 0.048 0.061  8.580  0.157  0.186 1 
 7365386 1.272 0.092 0.056  5.919  0.144  0.060 1 
 7365468 1.302 0.053 0.065 10.131  0.109  0.197 1 
 7365534 1.238 0.046 0.093 10.932  0.161  0.332 2 
 7365701 1.090 0.044 0.048 10.659  0.160  0.201 2 
 7366121 1.760 0.148 0.249 11.564  0.389  0.650 2 
 7366251 0.970 0.044 0.051 10.168  0.200  0.160 1 
 7366321 1.603 0.057 0.081 11.233  0.184  0.142 2 
 7366363 1.237 0.062 0.158 10.905  0.175  0.601 2 
 7366820 1.373 0.095 0.117 11.265  0.263  0.305 2 
 7367035 1.056 0.048 0.057  8.283  0.134  0.136 1 
 7367289 0.864 0.103 0.124 23.137  1.393  1.456 1 
 7367324 1.178 0.033 0.034  4.311  0.034  0.055 1 
 7367398 1.240 0.025 0.050 10.971  0.089  0.183 2 
 7367400 2.312 0.038 0.061  8.554  0.058  0.102 2 
 7367466 1.182 0.057 0.097  9.114  0.179  0.216 1 
 7367560 1.073 0.033 0.037  4.840  0.080  0.030 1 
 7368002 2.231 0.037 0.280  6.240  0.069  0.304 1 
 7368013 1.402 0.058 0.046  7.354  0.106  0.071 1 
 7368197 1.186 0.090 0.151 11.240  0.354  0.634 2 
 7368345 1.184 0.051 0.036  8.415  0.194  0.063 1 
 7368363 1.244 0.098 0.184 12.058  0.302  0.642 2 
 7368584 1.883 0.021 0.028 10.821  0.047  0.068 2 
 7368594 1.300 0.043 0.057 10.977  0.137  0.178 2 
 7368754 1.333 0.071 0.087 11.277  0.211  0.313 2 
 7368867 0.961 0.029 0.040  5.162  0.056  0.077 1 
 7369303 1.285 0.058 0.060  9.460  0.167  0.187 1 
 7369386 1.156 0.067 0.040 10.729  0.228  0.165 2 
 7369781 1.334 0.075 0.101 10.071  0.180  0.229 1 
 7369792 1.010 0.036 0.032  6.746  0.093  0.106 1 
 7369819 1.126 0.104 0.109 10.906  0.351  0.418 2 
 7373200 1.075 0.054 0.065  8.108  0.163  0.160 1 
 7373334 1.926 0.153 0.170 11.803  0.328  0.407 2 
 7373755 2.218 0.025 0.029  8.336  0.065  0.044 2 
 7374005 1.937 0.032 0.074 10.779  0.071  0.152 2 
 7374855 2.044 0.288 1.242 14.075  0.689  2.721 2 
 7374869 1.369 0.040 0.051  5.671  0.069  0.064 1 
 7375177 2.928 0.160 0.107 11.325  0.238  0.179 2 
 7375225 1.401 0.038 0.061  5.931  0.058  0.063 1 
 7375852 1.570 0.047 0.081 11.229  0.151  0.172 2 
 7376259 1.182 0.042 0.027  6.184  0.069  0.033 1 
 7376659 1.097 0.040 0.033  5.751  0.076  0.081 1 
 7377547 0.968 0.055 0.056  3.956  0.085  0.084 1 
 7377737 1.499 0.276 0.279  7.039  0.638  0.548 1 
 7378357 0.793 0.106 0.157 18.906  1.002  1.417 1 
 7378432 1.405 0.062 0.082  5.903  0.090  0.093 1 
 7378708 0.946 0.119 0.173 10.641  0.496  0.752 2 
 7379100 1.434 0.068 0.082 11.259  0.267  0.221 2 
 7379515 1.212 0.079 0.068  9.880  0.229  0.203 1 
 7381495 0.970 0.038 0.053  4.766  0.079  0.096 1 
 7381710 2.219 0.023 0.030  9.054  0.033  0.038 2 
 7382407 1.289 0.067 0.057  9.928  0.160  0.176 1 
 7382908 1.230 0.039 0.048  7.145  0.078  0.090 1 
 7383850 2.007 0.168 0.182 14.295  0.587  0.375 2 
 7384523 1.336 0.065 0.078 11.283  0.201  0.317 2 
 7384966 2.244 0.034 0.078  8.388  0.058  0.099 2 
 7385324 1.051 0.049 0.057 10.596  0.161  0.264 2 
 7385745 1.180 0.051 0.069  8.445  0.174  0.144 1 
 7387188 1.196 0.062 0.046 10.859  0.145  0.134 2 
 7387351 0.705 0.057 0.063  9.380  0.269  0.348 2 
 7387590 0.861 0.056 0.062  4.537  0.119  0.118 1 
 7387808 1.388 0.200 0.083  6.340  0.102  0.081 1 
 7416430 1.670 0.067 0.107 11.312  0.152  0.341 2 
 7416433 1.092 0.099 0.088 13.189  0.536  0.499 2 
 7416455 1.092 0.036 0.037  7.621  0.118  0.074 1 
 7417126 1.157 0.077 0.063  6.764  0.163  0.136 1 
 7417186 0.948 0.048 0.042  8.011  0.153  0.128 1 
 7417685 1.217 0.081 0.101 12.814  0.268  0.420 1 
 7418076 1.068 0.029 0.053  6.111  0.083  0.106 1 
 7418096 1.049 0.052 0.064 10.595  0.166  0.275 2 
 7418687 0.993 0.047 0.036  4.265  0.072  0.062 1 
 7418864 0.941 0.073 0.099 10.575  0.320  0.404 2 
 7420223 1.270 0.038 0.051 10.955  0.121  0.141 2 
 7420646 1.609 0.106 0.067 11.726  0.191  0.214 1 
 7421138 1.236 0.039 0.053 10.899  0.134  0.146 2 
 7421582 1.380 0.051 0.058 10.909  0.168  0.139 2 
 7423252 1.071 0.046 0.043  4.085  0.063  0.056 1 
 7427790 2.262 0.117 0.332 10.464  0.436  0.644 2 
 7428019 1.336 0.049 0.038  6.574  0.131  0.079 1 
 7428217 1.039 0.035 0.030  8.226  0.103  0.097 1 
 7428418 1.359 0.110 0.167 11.223  0.341  0.526 2 
 7428624 1.163 0.070 0.094 14.662  0.452  0.322 1 
 7428931 0.994 0.120 0.145 11.733  0.627  0.729 2 
 7429055 1.117 0.055 0.048  8.028  0.150  0.135 1 
 7429354 1.098 0.047 0.060 10.688  0.180  0.220 2 
 7429607 1.241 0.073 0.052 10.452  0.195  0.177 1 
 7429722 1.132 0.061 0.058  6.507  0.143  0.107 1 
 7430037 1.400 0.173 0.147 14.328  0.676  0.570 2 
 7430067 1.386 0.053 0.057  6.455  0.066  0.115 1 
 7430104 2.328 0.106 0.124  8.737  0.161  0.176 2 
 7430666 1.254 0.073 0.033  5.770  0.106  0.091 1 
 7430868 1.159 0.065 0.050  8.514  0.163  0.131 1 
 7430892 1.302 0.076 0.119 12.187  0.324  0.443 2 
 7431521 1.108 0.073 0.066 10.714  0.234  0.194 2 
 7431665 1.308 0.082 0.093  9.117  0.215  0.237 1 
 7431712 1.375 0.038 0.041  7.540  0.076  0.061 1 
 7432184 0.727 0.041 0.054  9.161  0.215  0.261 2 
 7432909 1.136 0.034 0.020  4.688  0.037  0.044 1 
 7433459 1.029 0.072 0.076 10.606  0.245  0.326 2 
 7433485 1.636 0.057 0.081 11.172  0.120  0.183 2 
 7433813 1.183 0.063 0.063 13.138  0.281  0.181 1 
 7433870 1.101 0.065 0.039  5.739  0.115  0.071 1 
 7433988 1.172 0.053 0.053 10.478  0.209  0.150 1 
 7434010 1.052 0.052 0.038  7.129  0.103  0.138 1 
 7434109 1.441 0.057 0.056  5.176  0.075  0.107 1 
 7434436 1.616 0.096 0.109 10.335  0.240  0.237 1 
 7434457 2.008 0.054 0.355 10.664  0.103  0.669 2 
 7434573 2.465 0.310 0.291 10.090  0.573  0.516 2 
 7434916 1.100 0.042 0.052 10.669  0.177  0.182 2 
 7435143 1.295 0.108 0.041  8.370  0.184  0.138 1 
 7438781 1.322 0.084 0.079  8.228  0.229  0.165 1 
 7439601 1.409 0.055 0.071  4.591  0.074  0.059 1 
 7439726 1.110 0.059 0.045  7.499  0.156  0.101 1 
 7439931 1.337 0.049 0.065  4.307  0.073  0.073 1 
 7440161 0.647 0.028 0.043  9.444  0.199  0.301 2 
 7440381 0.948 0.075 0.098 10.833  0.376  0.451 2 
 7440390 1.427 0.063 0.056  5.278  0.073  0.066 1 
 7440490 0.807 0.054 0.075 10.468  0.271  0.390 2 
 7440589 0.626 0.021 0.000  8.789  0.204  0.000 2 
 7440759 1.240 0.091 0.106 11.452  0.304  0.317 1 
 7444985 1.253 0.065 0.035 10.263  0.193  0.178 1 
 7445517 1.675 0.095 0.046  9.359  0.112  0.158 1 
 7445518 2.234 0.011 0.026  8.923  0.029  0.022 2 
 7445653 1.192 0.068 0.086 11.502  0.253  0.289 2 
 7445698 1.633 0.083 0.079 11.746  0.143  0.233 1 
 7445885 1.101 0.083 0.085 10.979  0.352  0.343 2 
 7445982 0.939 0.089 0.082 10.430  0.386  0.358 2 
 7446090 1.334 0.128 0.227 11.324  0.427  0.873 2 
 7446296 1.255 0.049 0.031  7.844  0.087  0.095 1 
 7446473 1.038 0.066 0.053  8.278  0.179  0.179 1 
 7446517 1.424 0.081 0.025  5.893  0.090  0.066 1 
 7446560 1.078 0.078 0.071 17.474  0.458  0.458 1 
 7446648 1.186 0.032 0.029  5.289  0.043  0.024 1 
 7446824 0.875 0.105 0.166 11.023  0.595  0.892 2 
 7447051 0.722 0.033 0.037  9.414  0.186  0.219 2 
 7447166 1.051 0.050 0.043  7.406  0.144  0.106 1 
 7447703 1.558 0.069 0.082 11.986  0.243  0.121 1 
 7448051 1.202 0.066 0.074 11.236  0.211  0.221 1 
 7448329 1.876 0.163 0.160 12.871  0.600  0.380 2 
 7448560 1.528 0.052 0.076 10.954  0.156  0.213 2 
 7448746 1.135 0.226 0.627 26.514  2.704  4.714 1 
 7448801 1.206 0.040 0.043 10.822  0.155  0.127 2 
 7449021 1.114 0.053 0.058 10.882  0.305  0.306 2 
 7449151 1.153 0.042 0.068  6.075  0.119  0.087 1 
 7449159 1.486 0.107 0.066  7.979  0.173  0.141 1 
 7449179 1.445 0.092 0.062  8.116  0.073  0.086 1 
 7450059 1.395 0.060 0.074  9.996  0.140  0.187 1 
 7450123 0.877 0.094 0.119 10.893  0.546  0.641 2 
 7450230 1.020 0.027 0.033  4.016  0.035  0.048 1 
 7451247 0.928 0.053 0.072 11.215  0.223  0.310 2 
 7451634 1.251 0.044 0.035  4.208  0.045  0.082 1 
 7451968 1.078 0.050 0.053 10.744  0.191  0.256 2 
 7454928 1.159 0.053 0.090 10.997  0.281  0.326 2 
 7455219 0.948 0.058 0.075 10.503  0.256  0.331 2 
 7455379 1.073 0.042 0.051 10.625  0.156  0.238 2 
 7456067 1.214 0.054 0.089 11.193  0.182  0.383 2 
 7456520 1.103 0.045 0.048  9.129  0.121  0.168 1 
 7457184 1.774 0.047 0.138  9.633  0.114  0.278 1 
 7458106 1.341 0.063 0.070 10.249  0.164  0.163 1 
 7458302 0.792 0.052 0.057 10.382  0.294  0.320 2 
 7458743 1.060 0.052 0.063  5.393  0.091  0.099 1 
 7459180 2.336 0.136 0.264  9.914  0.226  0.456 2 
 7460447 1.689 0.045 0.041 10.986  0.087  0.113 2 
 7460625 1.145 0.053 0.056 10.835  0.206  0.209 2 
 7461393 1.096 0.206 0.326 11.711  0.938  1.285 2 
 7461601 0.995 0.048 0.049  8.239  0.156  0.135 1 
 7461707 1.464 0.111 0.139  6.072  0.143  0.200 1 
 7461851 1.236 0.084 0.081 12.736  0.306  0.326 1 
 7462181 1.084 0.049 0.045  4.543  0.073  0.051 1 
 7462845 1.454 0.073 0.088 10.210  0.154  0.247 1 
 7463281 1.786 0.043 0.052 11.024  0.117  0.130 2 
 7464220 1.702 0.076 0.092  7.350  0.111  0.147 1 
 7464560 1.541 0.068 0.084 11.253  0.171  0.251 2 
 7464664 0.612 0.010 0.119 19.967  0.267  1.312 1 
 7465221 1.467 0.059 0.072 11.321  0.149  0.165 2 
 7465477 1.272 0.058 0.058  6.301  0.098  0.120 1 
 7465993 2.002 0.178 0.465  6.939  0.239  0.563 1 
 7466616 2.837 0.157 0.128 11.017  0.252  0.185 2 
 7467630 2.766 0.266 0.213 11.187  0.434  0.320 2 
 7467807 0.735 0.050 0.056  9.533  0.303  0.335 2 
 7468195 1.063 0.054 0.041  3.830  0.067  0.050 1 
 7468295 1.098 0.058 0.034  4.265  0.074  0.033 1 
 7468404 2.184 0.021 0.051  9.654  0.045  0.089 2 
 7468814 1.377 0.047 0.055 11.001  0.178  0.165 2 
 7468893 1.622 0.062 0.054  7.744  0.077  0.078 1 
 7469543 1.251 0.053 0.088 10.894  0.148  0.320 2 
 7499531 1.897 0.073 0.062  9.622  0.131  0.112 1 
 7499677 0.922 0.093 0.100 10.570  0.355  0.395 2 
 7499808 1.078 0.060 0.058 11.190  0.234  0.200 1 
 7500267 1.440 0.062 0.105 11.745  0.257  0.271 2 
 7500388 0.976 0.049 0.054  9.132  0.173  0.168 1 
 7501516 1.281 0.043 0.065  7.150  0.095  0.109 1 
 7501656 1.120 0.048 0.024  4.565  0.061  0.047 1 
 7501667 1.047 0.027 0.038  4.562  0.046  0.070 1 
 7501722 1.140 0.025 0.050  5.497  0.058  0.086 1 
 7502070 1.083 0.078 0.121 10.485  0.283  0.388 1 
 7502128 1.119 0.070 0.073  5.435  0.114  0.125 1 
 7502157 1.374 0.042 0.055  8.422  0.087  0.108 1 
 7502686 1.354 0.167 0.428  4.411  0.209  0.470 1 
 7504110 1.404 0.038 0.043 10.969  0.133  0.108 2 
 7504619 1.083 0.030 0.033  3.974  0.048  0.051 1 
 7504841 0.814 0.097 0.106  9.954  0.639  0.600 2 
 7505801 1.254 0.067 0.052  7.835  0.134  0.085 1 
 7506104 1.279 0.030 0.048 10.746  0.083  0.141 2 
 7509720 1.218 0.042 0.046  7.477  0.070  0.114 1 
 7509923 1.279 0.047 0.084  5.092  0.071  0.110 1 
 7510190 1.158 0.131 0.167 12.387  0.652  0.746 2 
 7510539 1.206 0.029 0.034  4.822  0.041  0.048 1 
 7510604 1.199 0.039 0.041 10.833  0.140  0.144 2 
 7510918 0.978 0.084 0.068 10.030  0.307  0.267 1 
 7511123 1.118 0.038 0.048 10.752  0.193  0.135 2 
 7511264 1.138 0.048 0.022  5.427  0.083  0.062 1 
 7511279 1.461 0.090 0.152 11.318  0.286  0.431 2 
 7512378 1.151 0.061 0.087 11.142  0.230  0.230 2 
 7513379 1.762 0.063 0.071  7.275  0.078  0.092 1 
 7513482 1.137 0.103 0.110 10.100  0.359  0.377 1 
 7514397 0.776 0.065 0.086 11.092  0.444  0.530 2 
 7514581 0.995 0.044 0.062  4.894  0.077  0.128 1 
 7514596 1.048 0.067 0.068 10.708  0.247  0.309 2 
 7515107 0.849 0.085 0.261 10.356  0.423  0.988 2 
 7515137 1.059 0.048 0.038  7.396  0.125  0.105 1 
 7515243 1.502 0.261 0.192 11.918  0.759  0.452 2 
 7515278 1.034 0.042 0.061  7.952  0.142  0.173 1 
 7515516 2.348 0.106 0.117  9.005  0.167  0.169 2 
 7516024 1.189 0.032 0.035  5.757  0.059  0.050 1 
 7516156 1.544 0.063 0.109  5.624  0.120  0.132 1 
 7516351 1.098 0.028 0.028  4.846  0.049  0.039 1 
 7516687 1.074 0.082 0.083 10.270  0.269  0.285 1 
 7517638 1.055 0.175 0.153 10.941  0.609  0.481 2 
 7518077 0.984 0.099 0.089 10.494  0.360  0.343 2 
 7518143 1.312 0.042 0.046  5.332  0.030  0.076 1 
 7518281 1.061 0.042 0.054  9.384  0.143  0.141 1 
 7518352 1.207 0.030 0.027  7.230  0.033  0.062 1 
 7518518 1.291 0.072 0.098  8.796  0.168  0.231 1 
 7522091 0.771 0.041 0.042 10.473  0.235  0.258 2 
 7522231 1.184 0.064 0.070  8.250  0.187  0.175 1 
 7522273 0.661 0.040 0.052  8.674  0.213  0.346 2 
 7522297 1.074 0.047 0.036 10.502  0.137  0.151 2 
 7523016 0.967 0.031 0.035  4.456  0.058  0.063 1 
 7523164 1.218 0.065 0.050  6.359  0.090  0.078 1 
 7523259 1.176 0.047 0.065 10.832  0.137  0.253 2 
 7523348 0.913 0.078 0.089 10.477  0.335  0.382 2 
 7523875 1.467 0.063 0.039  7.569  0.092  0.082 1 
 7524005 1.581 0.158 0.147 12.407  0.501  0.496 2 
 7529215 1.215 0.052 0.044  6.743  0.081  0.061 1 
 7529355 1.081 0.054 0.060 10.954  0.236  0.254 2 
 7529478 1.442 0.175 0.173 12.161  0.751  0.546 2 
 7529928 1.161 0.156 0.154 11.704  0.720  0.732 1 
 7530088 1.215 0.031 0.058  4.960  0.049  0.090 1 
 7530188 1.171 0.050 0.135 11.154  0.191  0.425 2 
 7530401 1.049 0.084 0.097 10.710  0.294  0.374 2 
 7530451 1.862 0.081 0.161 11.255  0.189  0.314 2 
 7530496 1.377 0.052 0.106  9.421  0.126  0.193 1 
 7530534 0.993 0.036 0.053 10.522  0.159  0.227 2 
 7530849 1.545 0.049 0.055  7.093  0.106  0.080 1 
 7531022 1.130 0.045 0.056 10.777  0.200  0.169 2 
 7531119 1.208 0.054 0.040  8.048  0.093  0.088 1 
 7531332 1.482 0.057 0.037  7.461  0.086  0.098 1 
 7531871 1.068 0.058 0.048  9.499  0.188  0.134 1 
 7531908 1.352 0.048 0.049 10.940  0.120  0.184 2 
 7531945 1.727 0.124 0.104 11.822  0.266  0.370 2 
 7532061 1.182 0.043 0.038 10.809  0.120  0.155 2 
 7532093 1.572 0.137 0.149 12.033  0.389  0.358 2 
 7532125 1.088 0.039 0.048 10.680  0.171  0.208 2 
 7532487 1.118 0.051 0.044  4.314  0.069  0.046 1 
 7532570 0.923 0.053 0.046 11.600  0.254  0.216 1 
 7532626 1.222 0.058 0.123 10.989  0.199  0.485 2 
 7532726 1.132 0.048 0.045  7.539  0.095  0.159 1 
 7532885 1.313 0.047 0.057 10.936  0.127  0.173 2 
 7533043 1.123 0.046 0.049  7.177  0.114  0.117 1 
 7533463 1.282 0.056 0.063  9.411  0.167  0.146 1 
 7533496 1.404 0.052 0.078 11.049  0.164  0.173 2 
 7533804 1.713 0.098 0.084  9.806  0.245  0.146 1 
 7533995 1.081 0.034 0.033  5.904  0.076  0.054 1 
 7534016 1.613 0.082 0.128 11.410  0.265  0.312 2 
 7534243 1.350 0.073 0.076 10.636  0.223  0.160 1 
 7537395 1.057 0.045 0.046 10.868  0.188  0.195 1 
 7538896 2.467 0.270 0.225 10.895  0.466  0.428 2 
 7538899 1.182 0.063 0.071  5.937  0.104  0.130 1 
 7539174 1.091 0.053 0.045  9.012  0.153  0.139 1 
 7539283 1.229 0.051 0.038  7.903  0.100  0.120 1 
 7539298 0.957 0.204 0.177 10.377  0.923  0.595 2 
 7539332 1.591 0.080 0.099 11.006  0.212  0.168 2 
 7539399 1.208 0.058 0.075  7.037  0.089  0.160 1 
 7540130 1.764 0.187 0.212 22.613  0.894  1.034 1 
 7540174 1.033 0.041 0.027  7.652  0.096  0.092 1 
 7540176 1.160 0.060 0.067 10.808  0.177  0.211 2 
 7541349 1.832 0.074 0.082 11.467  0.197  0.180 2 
 7541458 1.188 0.099 0.132  8.443  0.295  0.338 1 
 7543102 1.335 0.060 0.067  7.286  0.138  0.123 1 
 7543672 2.081 0.158 0.170 19.668  0.612  0.571 1 
 7543694 1.010 0.056 0.054  8.214  0.169  0.138 1 
 7544611 1.243 0.055 0.093 10.884  0.153  0.320 2 
 7545765 0.966 0.047 0.048  3.743  0.064  0.064 1 
 7545937 2.375 0.088 0.238  7.375  0.128  0.315 1 
 7546098 1.147 0.030 0.029  4.927  0.054  0.026 1 
 7547646 2.933 0.263 0.178 12.179  0.422  0.270 2 
 7547839 1.040 0.037 0.033  6.174  0.068  0.129 1 
 7547964 1.411 0.087 0.060  9.227  0.199  0.130 1 
 7549460 1.914 0.078 0.222 10.934  0.188  0.474 2 
 7550056 1.609 0.074 0.090 11.222  0.202  0.221 2 
 7550235 2.249 0.026 0.059  9.048  0.048  0.092 2 
 7550955 1.303 0.047 0.037  6.400  0.053  0.084 1 
 7551643 2.349 0.042 0.056  8.510  0.067  0.082 2 
 7552577 1.960 0.072 0.126 11.530  0.153  0.268 2 
 7581045 1.040 0.066 0.053  9.507  0.242  0.187 1 
 7581076 1.394 0.232 0.180 11.949  0.743  0.536 2 
 7581214 1.070 0.042 0.039  6.949  0.076  0.105 1 
 7581399 2.891 0.134 0.075 10.722  0.190  0.113 2 
 7581822 1.090 0.018 0.022  4.837  0.027  0.021 1 
 7581869 0.853 0.000 0.052  4.226  0.003  0.000 1 
 7583651 1.096 0.079 0.088 11.312  0.292  0.318 2 
 7583780 1.211 0.043 0.137 10.925  0.180  0.590 2 
 7584122 1.161 0.035 0.035  3.945  0.052  0.028 1 
 7585107 1.145 0.052 0.053  8.856  0.138  0.179 1 
 7585122 1.484 0.069 0.082 11.187  0.144  0.216 2 
 7585506 1.338 0.048 0.059 10.872  0.186  0.182 2 
 7585523 1.683 0.104 0.121 12.539  0.317  0.323 2 
 7585640 1.660 0.089 0.062 10.934  0.133  0.184 2 
 7585696 1.380 0.058 0.064 10.956  0.183  0.139 2 
 7587037 0.922 0.117 0.108 10.403  0.431  0.389 2 
 7587099 1.852 0.153 0.097 13.139  0.472  0.365 2 
 7587353 1.024 0.084 0.109 11.390  0.331  0.413 2 
 7587374 1.476 0.102 0.060  5.885  0.137  0.122 1 
 7587763 1.181 0.056 0.045 10.442  0.204  0.112 1 
 7587773 1.241 0.083 0.041  7.881  0.148  0.109 1 
 7588155 1.635 0.106 0.120 12.264  0.247  0.390 1 
 7588209 1.783 0.134 0.122 11.828  0.333  0.291 2 
 7590575 1.066 0.058 0.037  3.896  0.066  0.053 1 
 7590922 1.182 0.052 0.075  8.936  0.135  0.199 1 
 7591311 1.957 0.088 0.113 13.653  0.215  0.299 1 
 7591451 1.090 0.026 0.030  5.417  0.058  0.054 1 
 7591481 1.244 0.043 0.074 11.108  0.138  0.300 2 
 7591642 0.934 0.115 0.119 10.655  0.464  0.456 2 
 7592262 2.267 0.118 0.036  5.890  0.121  0.056 1 
 7592311 1.283 0.065 0.024  5.007  0.084  0.059 1 
 7592356 1.044 0.051 0.066 10.600  0.162  0.264 2 
 7593014 0.999 0.049 0.069 10.538  0.192  0.280 2 
 7593075 1.815 0.050 0.043 10.955  0.107  0.093 2 
 7593564 1.117 0.046 0.057  8.897  0.090  0.200 1 
 7593843 1.162 0.051 0.048 10.866  0.190  0.142 2 
 7593861 1.261 0.045 0.071 11.085  0.174  0.242 2 
 7593905 0.989 0.049 0.057 10.641  0.236  0.249 2 
 7594308 0.923 0.075 0.082 10.441  0.318  0.373 2 
 7594337 0.994 0.034 0.036  5.864  0.065  0.073 1 
 7594865 1.111 0.085 0.111 11.049  0.326  0.453 2 
 7594965 1.036 0.039 0.032  6.705  0.090  0.116 1 
 7595155 0.988 0.089 0.067 10.703  0.368  0.294 2 
 7595285 1.015 0.051 0.056 10.865  0.211  0.197 2 
 7595365 0.954 0.088 0.090 10.492  0.340  0.343 2 
 7595572 1.855 0.061 0.140 11.242  0.141  0.316 2 
 7595722 1.287 0.042 0.055  4.237  0.043  0.059 1 
 7596147 1.197 0.036 0.031  6.058  0.070  0.054 1 
 7596219 0.946 0.074 0.062 12.927  0.396  0.311 1 
 7596350 1.361 0.025 0.045 10.287  0.074  0.066 1 
 7596443 1.426 0.105 0.070 10.499  0.249  0.219 1 
 7596537 1.018 0.150 0.147 11.323  0.564  0.509 2 
 7596701 1.072 0.045 0.048  8.917  0.126  0.140 1 
 7597056 1.263 0.064 0.086 11.329  0.206  0.325 2 
 7597230 1.446 0.135 0.185 11.358  0.375  0.493 2 
 7597268 1.062 0.056 0.055  4.089  0.087  0.070 1 
 7597390 1.021 0.080 0.088 10.713  0.302  0.334 2 
 7597640 1.173 0.019 0.035  5.099  0.060  0.032 1 
 7598066 0.756 0.050 0.070 10.142  0.322  0.397 2 
 7598106 1.387 0.235 0.289 11.482  0.721  0.762 1 
 7598552 1.180 0.034 0.052  7.563  0.134  0.083 1 
 7601519 1.133 0.042 0.071  4.130  0.050  0.105 1 
 7601533 1.153 0.040 0.035  5.555  0.081  0.070 1 
 7601617 1.142 0.044 0.038  9.597  0.107  0.142 1 
 7601618 1.084 0.060 0.053 10.480  0.220  0.214 1 
 7601720 1.205 0.051 0.057 11.273  0.135  0.160 2 
 7601738 1.081 0.041 0.056  5.107  0.084  0.087 1 
 7601927 1.213 0.058 0.052  8.115  0.079  0.117 1 
 7602282 1.143 0.060 0.076 11.060  0.322  0.254 2 
 7602359 1.155 0.061 0.077 12.517  0.256  0.310 1 
 7602732 1.052 0.041 0.063  8.014  0.112  0.156 1 
 7604814 1.493 0.100 0.067  8.467  0.224  0.178 1 
 7604896 1.396 0.062 0.057  6.793  0.110  0.072 1 
 7605065 1.279 0.065 0.072  8.971  0.158  0.198 1 
 7605084 0.756 0.047 0.097  9.397  0.250  0.452 2 
 7605253 1.529 0.094 0.083  9.129  0.218  0.162 1 
 7608882 0.943 0.054 0.056 10.694  0.286  0.272 2 
 7609378 1.211 0.047 0.066 10.970  0.125  0.217 2 
 7609801 1.261 0.061 0.031  5.879  0.097  0.095 1 
 7610008 1.301 0.078 0.087 11.772  0.274  0.317 2 
 7610113 1.327 0.074 0.072  8.868  0.188  0.165 1 
 7610244 1.222 0.038 0.050 10.973  0.128  0.152 2 
 7610274 1.174 0.038 0.024  4.666  0.040  0.046 1 
 7610403 1.201 0.144 0.147 12.535  0.670  0.639 2 
 7610417 1.297 0.041 0.031  7.129  0.058  0.080 1 
 7610456 1.068 0.049 0.058  6.731  0.094  0.135 1 
 7610636 1.375 0.062 0.093  9.562  0.167  0.182 1 
 7611069 1.228 0.042 0.045  5.144  0.059  0.048 1 
 7611834 1.549 0.107 0.090 12.462  0.316  0.221 2 
 7612115 0.932 0.092 0.104 10.734  0.394  0.425 2 
 7612336 1.127 0.072 0.075 11.250  0.278  0.236 2 
 7612341 1.332 0.056 0.074 10.936  0.198  0.186 2 
 7612438 1.821 0.133 0.100 12.058  0.365  0.278 2 
 7612515 1.277 0.106 0.079  9.940  0.326  0.246 1 
 7612519 1.074 0.024 0.035  6.056  0.076  0.045 1 
 7612755 1.278 0.049 0.040  6.838  0.073  0.100 1 
 7612866 1.085 0.078 0.078 10.920  0.334  0.358 2 
 7612916 0.872 0.130 0.096 10.176  0.526  0.366 2 
 7616655 1.032 0.028 0.038  9.008  0.087  0.129 1 
 7616823 1.134 0.050 0.043 10.709  0.187  0.128 2 
 7616829 1.366 0.112 0.084 12.686  0.361  0.230 2 
 7616870 1.142 0.070 0.079 10.906  0.292  0.223 2 
 7617028 1.238 0.069 0.058  4.541  0.082  0.070 1 
 7617072 1.195 0.077 0.079  8.740  0.130  0.211 1 
 7617227 1.162 0.036 0.033  7.292  0.089  0.064 1 
 7617399 1.330 0.058 0.086  7.958  0.094  0.179 1 
 7617912 1.053 0.052 0.042  3.977  0.065  0.071 1 
 7617928 1.394 0.096 0.094 11.425  0.363  0.312 2 
 7618122 1.128 0.033 0.048  7.386  0.083  0.148 1 
 7618384 1.246 0.071 0.074  9.143  0.199  0.230 1 
 7618547 1.500 0.227 0.126 12.236  0.671  0.367 2 
 7618730 1.655 0.111 0.094  8.186  0.151  0.234 1 
 7618890 1.502 0.272 0.276 12.002  1.036  1.005 2 
 7619028 1.087 0.042 0.050 10.670  0.167  0.214 2 
 7619034 1.728 0.095 0.101 11.234  0.171  0.260 2 
 7619631 1.024 0.047 0.046  3.978  0.069  0.077 1 
 7619745 1.416 0.053 0.049  5.278  0.063  0.051 1 
 7619818 1.081 0.041 0.051  4.423  0.077  0.074 1 
 7619945 0.931 0.153 0.292 10.659  0.891  1.455 2 
 7619946 1.038 0.024 0.028  4.601  0.046  0.041 1 
 7619989 0.785 0.070 0.085  9.978  0.314  0.360 2 
 7620272 1.627 0.089 0.099 11.488  0.280  0.171 2 
 7620325 1.166 0.055 0.069 13.407  0.288  0.243 1 
 7620783 2.257 0.107 0.176 10.270  0.156  0.257 2 
 7621053 1.296 0.082 0.144 10.939  0.191  0.518 2 
 7621561 1.136 0.044 0.033  5.831  0.065  0.098 1 
 7621593 1.372 0.037 0.047  6.036  0.053  0.064 1 
 7621967 0.976 0.250 0.510  8.952  1.223  1.987 1 
 7621979 1.687 0.043 0.048 11.110  0.057  0.119 2 
 7622273 1.363 0.039 0.050  6.223  0.082  0.068 1 
 7622274 1.153 0.061 0.042  8.296  0.153  0.129 1 
 7622307 1.676 0.096 0.058  6.841  0.073  0.135 1 
 7622649 1.384 0.056 0.064  8.844  0.113  0.120 1 
 7623046 2.188 0.034 0.100 10.033  0.066  0.168 2 
 7623143 1.224 0.136 0.229 11.729  0.536  0.732 2 
 7623383 1.316 0.042 0.051 10.795  0.139  0.210 2 
 7624334 1.377 0.075 0.069  6.926  0.151  0.082 1 
 7624511 0.736 0.049 0.053  9.662  0.267  0.287 2 
 7625670 1.911 0.053 0.062 11.251  0.125  0.218 2 
 7625723 1.026 0.043 0.047  8.673  0.117  0.125 1 
 7626457 1.368 0.038 0.046  5.176  0.062  0.046 1 
 7626498 1.258 0.057 0.093 10.875  0.148  0.275 2 
 7627700 1.063 0.073 0.106 11.000  0.333  0.419 2 
 7627714 2.157 0.064 0.330 10.181  0.311  0.491 2 
 7628793 1.183 0.217 0.282  9.762  0.870  0.889 1 
 7629559 1.288 0.044 0.040  6.912  0.091  0.052 1 
 7630302 1.131 0.039 0.050  5.188  0.071  0.068 1 
 7630743 0.993 0.029 0.024  4.456  0.053  0.038 1 
 7631194 2.028 0.041 0.090 10.584  0.105  0.209 2 
 7635173 1.127 0.051 0.067 11.024  0.206  0.195 2 
 7658540 1.301 0.062 0.047  4.786  0.078  0.069 1 
 7659513 0.865 0.104 0.212 10.958  0.595  1.032 2 
 7659773 0.943 0.121 0.156 19.090  1.268  1.188 1 
 7660221 1.176 0.065 0.043  4.089  0.068  0.058 1 
 7660250 1.013 0.048 0.066 11.055  0.200  0.281 1 
 7660280 1.459 0.126 0.318 11.457  0.411  1.085 2 
 7660457 1.164 0.047 0.077  6.940  0.088  0.165 1 
 7661025 0.767 0.066 0.086 10.264  0.430  0.575 2 
 7661080 1.186 0.065 0.057  5.111  0.099  0.079 1 
 7661515 1.194 0.067 0.059 11.151  0.169  0.160 2 
 7661600 1.300 0.062 0.049  5.065  0.068  0.072 1 
 7661609 1.452 0.132 0.164 14.963  0.486  0.589 1 
 7661720 1.783 0.064 0.059 11.522  0.232  0.125 2 
 7662025 0.906 0.076 0.067 10.248  0.331  0.260 2 
 7662589 1.051 0.047 0.059  8.128  0.121  0.168 1 
 7663228 1.124 0.031 0.043 11.005  0.149  0.197 2 
 7663241 0.982 0.115 0.173 12.305  0.600  0.801 2 
 7663804 0.898 0.074 0.088  3.640  0.101  0.122 1 
 7664090 0.917 0.132 0.174 11.050  0.582  0.694 2 
 7664191 2.542 0.131 0.096  8.990  0.193  0.152 2 
 7667124 1.156 0.073 0.074 12.468  0.245  0.285 1 
 7667568 0.982 0.069 0.050  3.822  0.090  0.066 1 
 7667657 2.014 0.095 0.136 12.340  0.227  0.291 2 
 7667757 1.228 0.057 0.045  8.879  0.125  0.142 1 
 7667878 1.246 0.044 0.071 10.918  0.134  0.200 2 
 7667900 0.906 0.131 0.126 19.187  1.022  1.032 1 
 7668214 1.169 0.065 0.059 12.278  0.285  0.241 1 
 7668240 1.454 0.092 0.094 12.695  0.283  0.326 2 
 7668613 1.227 0.070 0.073 10.434  0.253  0.236 1 
 7668772 1.170 0.030 0.046  7.882  0.063  0.063 1 
 7668782 1.056 0.088 0.087 16.398  1.109  0.512 2 
 7669105 0.783 0.047 0.048  9.901  0.245  0.277 2 
 7669334 0.681 0.034 0.052  8.656  0.225  0.311 2 
 7670225 0.996 0.061 0.060 10.499  0.209  0.201 2 
 7670419 1.095 0.063 0.073 11.306  0.240  0.287 2 
 7670489 1.136 0.065 0.069 10.549  0.239  0.220 1 
 7670643 1.112 0.068 0.070 10.964  0.303  0.283 2 
 7670706 1.107 0.062 0.092  9.733  0.186  0.287 1 
 7670794 1.186 0.061 0.041 10.796  0.150  0.142 2 
 7671029 1.416 0.045 0.061 11.578  0.175  0.155 2 
 7671055 0.826 0.101 0.122 20.073  1.221  1.373 1 
 7671178 1.097 0.133 0.179 11.565  0.539  0.718 2 
 7671407 1.188 0.041 0.063  9.065  0.151  0.146 1 
 7671562 1.049 0.045 0.044 10.918  0.185  0.207 2 
 7672292 1.103 0.045 0.046  8.466  0.123  0.133 1 
 7672405 1.591 0.175 0.191 19.590  0.860  0.809 1 
 7672532 1.314 0.056 0.060  7.585  0.148  0.115 1 
 7672969 1.015 0.050 0.045 10.786  0.167  0.175 2 
 7673018 1.231 0.056 0.117 10.914  0.176  0.469 2 
 7673365 1.124 0.060 0.057  9.075  0.173  0.172 1 
 7673423 1.036 0.044 0.049 10.477  0.157  0.207 1 
 7673438 1.163 0.044 0.049  6.124  0.072  0.108 1 
 7673779 0.811 0.120 0.191 15.164  0.872  1.197 1 
 7673913 1.096 0.057 0.061  8.059  0.132  0.140 1 
 7673993 0.931 0.066 0.064 10.404  0.298  0.321 2 
 7674144 1.116 0.041 0.037  6.280  0.083  0.094 1 
 7674224 1.309 0.048 0.023  5.844  0.046  0.056 1 
 7676477 1.744 0.051 0.060 11.041  0.189  0.132 2 
 7676643 1.136 0.046 0.056 10.451  0.200  0.187 1 
 7677194 1.418 0.123 0.135  9.580  0.280  0.319 1 
 7677317 1.154 0.128 0.132 12.961  0.563  0.467 2 
 7678547 1.362 0.060 0.089 11.893  0.238  0.329 2 
 7679049 1.121 0.047 0.047 10.806  0.237  0.202 2 
 7679756 1.247 0.040 0.026  4.641  0.046  0.033 1 
 7679799 0.839 0.096 0.067 10.042  0.578  0.334 2 
 7680003 1.443 0.170 0.226 14.230  0.542  0.800 1 
 7680159 1.213 0.118 0.185 11.674  0.425  0.720 2 
 7681202 1.820 0.104 0.100  5.896  0.137  0.116 1 
 7685039 1.238 0.037 0.051 10.822  0.119  0.146 2 
 7685057 1.151 0.113 0.191 11.169  0.383  0.560 2 
 7685260 1.409 0.088 0.078 11.214  0.277  0.173 2 
 7685316 1.413 0.077 0.099 11.310  0.280  0.246 2 
 7685657 1.255 0.049 0.042  6.775  0.084  0.109 1 
 7685718 1.096 0.080 0.141 11.243  0.364  0.583 2 
 7685724 1.231 0.036 0.043 10.822  0.122  0.136 2 
 7685766 1.399 0.072 0.028  5.708  0.085  0.039 1 
 7685829 1.714 0.105 0.047 12.804  0.276  0.197 2 
 7686101 1.021 0.047 0.063 10.599  0.162  0.219 2 
 7686577 1.539 0.070 0.072  5.773  0.127  0.052 1 
 7687237 1.079 0.067 0.068 10.667  0.198  0.274 2 
 7687390 1.260 0.037 0.025  7.183  0.082  0.054 1 
 7687755 1.143 0.100 0.064 11.847  0.408  0.312 2 
 7687796 1.040 0.051 0.076 11.018  0.232  0.348 2 
 7690692 1.504 0.056 0.058  5.313  0.101  0.078 1 
 7690739 1.025 0.053 0.045  6.110  0.105  0.130 1 
 7691041 1.094 0.065 0.059 11.582  0.243  0.225 1 
 7691148 1.078 0.058 0.057 10.986  0.215  0.228 2 
 7691403 1.020 0.067 0.087 10.662  0.252  0.355 2 
 7691609 1.375 0.064 0.095 12.141  0.225  0.276 1 
 7691614 1.049 0.052 0.059 10.730  0.222  0.287 2 
 7691727 1.184 0.055 0.062  7.774  0.133  0.125 1 
 7691871 1.200 0.045 0.059  8.398  0.091  0.186 1 
 7691952 1.197 0.042 0.046  7.049  0.096  0.075 1 
 7692353 1.830 0.070 0.226 11.143  0.160  0.616 2 
 7692797 1.305 0.042 0.048 10.808  0.109  0.152 2 
 7692850 1.456 0.058 0.116 11.372  0.164  0.337 2 
 7693354 1.627 0.066 0.055  5.383  0.041  0.081 1 
 7693359 1.623 0.087 0.128 14.314  0.393  0.443 2 
 7693642 1.390 0.088 0.066  9.527  0.203  0.221 1 
 7693833 0.890 0.037 0.040  9.708  0.140  0.158 1 
 7693845 1.407 0.051 0.065  4.315  0.056  0.047 1 
 7693986 1.031 0.028 0.028  4.756  0.047  0.063 1 
 7695624 0.988 0.048 0.050 10.454  0.159  0.161 2 
 7696229 1.522 0.059 0.053  8.183  0.149  0.105 1 
 7696976 1.154 0.054 0.043  4.309  0.063  0.066 1 
 7697146 2.059 0.030 0.033 10.440  0.061  0.064 2 
 7697160 1.247 0.058 0.075 11.276  0.199  0.365 2 
 7697217 1.341 0.063 0.041 11.160  0.166  0.199 2 
 7697607 1.506 0.057 0.060 10.404  0.189  0.189 1 
 7697633 1.202 0.062 0.053  4.708  0.083  0.055 1 
 7698511 1.333 0.086 0.110  7.952  0.183  0.199 1 
 7698688 1.264 0.039 0.053  7.194  0.057  0.117 1 
 7698824 1.367 0.062 0.090  9.858  0.176  0.222 1 
 7698929 1.933 0.107 0.197 11.318  0.220  0.383 2 
 7699071 1.980 0.048 0.061 10.747  0.178  0.192 2 
 7700576 2.005 0.032 0.049 10.722  0.088  0.114 2 
 7701023 1.550 0.123 0.140 13.384  0.416  0.314 1 
 7701048 1.803 0.084 0.089 12.149  0.251  0.220 1 
 7703414 2.591 0.381 0.331 11.694  0.661  0.558 2 
 7703954 2.557 0.311 0.214  9.714  0.437  0.299 2 
 7707887 2.760 0.217 0.125 10.706  0.350  0.211 2 
 7707990 1.773 0.070 0.087  9.820  0.169  0.173 1 
 7708320 1.667 0.055 0.055 11.131  0.103  0.153 2 
 7708681 2.884 0.158 0.120 11.025  0.253  0.176 2 
 7728741 1.225 0.060 0.057  5.451  0.088  0.082 1 
 7728945 1.262 0.065 0.046  6.854  0.114  0.128 1 
 7728958 1.020 0.029 0.039  6.036  0.063  0.070 1 
 7729364 1.088 0.076 0.056  8.153  0.218  0.121 1 
 7730215 1.170 0.034 0.062  6.013  0.065  0.082 1 
 7730438 1.037 0.285 0.125 10.587  1.161  0.474 2 
 7730752 2.039 0.035 0.098 10.470  0.099  0.211 2 
 7731373 0.995 0.033 0.032  3.971  0.052  0.043 1 
 7732065 1.112 0.145 0.173 17.858  0.894  0.966 1 
 7732255 1.343 0.036 0.070  8.629  0.101  0.139 1 
 7732335 1.269 0.071 0.072  7.247  0.134  0.166 1 
 7732836 1.257 0.040 0.048 10.843  0.126  0.140 2 
 7733106 1.384 0.039 0.058  5.249  0.044  0.065 1 
 7733146 1.209 0.057 0.155 10.926  0.201  0.667 2 
 7733619 1.057 0.038 0.039  5.241  0.076  0.069 1 
 7734065 0.956 0.106 0.129 10.943  0.538  0.655 2 
 7734158 1.181 0.042 0.050  6.785  0.108  0.087 1 
 7734694 1.013 0.039 0.036  5.264  0.078  0.057 1 
 7739067 1.167 0.049 0.042  7.838  0.157  0.074 1 
 7739283 1.244 0.058 0.088 11.115  0.155  0.263 2 
 7739685 2.364 0.124 0.276  9.439  0.304  0.403 2 
 7739912 1.157 0.041 0.035 11.120  0.171  0.116 1 
 7739916 1.133 0.046 0.044 10.976  0.211  0.163 2 
 7741179 0.800 0.052 0.049  9.930  0.256  0.262 2 
 7741252 1.883 0.141 0.112 12.035  0.387  0.306 2 
 7741385 0.850 0.067 0.064 11.125  0.394  0.427 2 
 7741454 1.286 0.067 0.104 11.187  0.262  0.347 2 
 7741472 1.056 0.033 0.025  4.137  0.032  0.067 1 
 7741548 1.069 0.048 0.032  5.079  0.073  0.057 1 
 7741615 1.219 0.049 0.061  9.328  0.148  0.229 1 
 7742049 0.865 0.052 0.063 11.119  0.291  0.314 2 
 7742529 1.092 0.046 0.065  8.386  0.133  0.183 1 
 7742888 1.168 0.061 0.045  7.580  0.136  0.086 1 
 7743060 1.198 0.062 0.061  8.975  0.170  0.159 1 
 7743176 1.032 0.060 0.108 11.011  0.238  0.422 2 
 7743539 1.500 0.043 0.044 11.011  0.107  0.132 2 
 7744204 1.880 0.011 0.030 10.867  0.034  0.077 2 
 7744481 1.007 0.031 0.024  4.141  0.051  0.031 1 
 7744523 1.005 0.028 0.031  4.711  0.047  0.057 1 
 7744599 1.001 0.060 0.069 10.574  0.227  0.237 1 
 7746896 0.965 0.072 0.077 10.607  0.331  0.346 2 
 7746983 1.103 0.044 0.044  4.495  0.064  0.083 1 
 7747060 1.756 0.089 0.125 11.263  0.182  0.389 2 
 7747354 1.265 0.043 0.062 10.921  0.132  0.186 2 
 7747495 1.070 0.033 0.047  5.939  0.054  0.092 1 
 7747783 1.257 0.078 0.111  9.013  0.187  0.293 1 
 7747886 1.318 0.067 0.058 10.511  0.230  0.150 1 
 7748003 1.939 0.034 0.073 10.996  0.069  0.136 2 
 7748069 1.024 0.092 0.113 11.408  0.370  0.468 2 
 7748461 1.104 0.050 0.039  7.478  0.144  0.087 1 
 7748546 1.139 0.074 0.116 11.324  0.307  0.438 2 
 7748693 1.348 0.081 0.103 11.566  0.295  0.402 2 
 7748911 1.138 0.060 0.072 11.026  0.299  0.176 2 
 7748979 1.398 0.081 0.114 11.239  0.263  0.252 2 
 7749046 1.104 0.081 0.096 11.182  0.310  0.317 2 
 7749249 1.395 0.045 0.073  8.178  0.086  0.122 1 
 7749506 1.237 0.108 0.238 11.739  0.424  0.828 2 
 7749842 0.916 0.038 0.029  5.881  0.094  0.069 1 
 7750189 1.119 0.044 0.033  4.899  0.062  0.045 1 
 7750342 0.931 0.247 0.121 10.336  1.522  0.620 2 
 7750491 1.010 0.056 0.066 10.605  0.229  0.318 2 
 7750700 1.053 0.087 0.079 12.826  0.387  0.389 1 
 7750902 1.821 0.171 0.144 13.825  0.558  0.430 2 
 7751972 1.376 0.080 0.076  4.604  0.087  0.105 1 
 7751978 0.712 0.034 0.039 10.599  0.192  0.241 2 
 7755758 1.920 0.024 0.037 11.245  0.071  0.084 2 
 7756074 1.083 0.051 0.055 11.330  0.219  0.190 2 
 7756795 1.208 0.091 0.203 11.334  0.371  0.867 2 
 7756859 1.137 0.067 0.068 12.706  0.286  0.255 2 
 7757166 1.298 0.054 0.067 10.959  0.204  0.203 2 
 7757236 3.000 0.240 0.149 12.245  0.421  0.184 2 
 7757382 1.865 0.053 0.192 11.009  0.114  0.401 2 
 7757527 1.178 0.074 0.076 12.696  0.307  0.280 1 
 7757997 1.973 0.669 0.204  5.041  0.685  0.220 1 
 7758014 0.975 0.068 0.071 10.837  0.347  0.366 2 
 7758181 1.849 0.000 0.216 10.387  0.000  0.409 2 
 7761010 1.133 0.062 0.119  8.789  0.178  0.327 1 
 7761303 1.072 0.055 0.051  9.131  0.173  0.143 1 
 7761336 1.036 0.030 0.036  4.257  0.049  0.036 1 
 7761635 1.144 0.041 0.069 10.868  0.164  0.241 2 
 7761925 2.234 0.068 0.112  8.853  0.089  0.163 2 
 7762023 1.250 0.068 0.071  4.352  0.075  0.101 1 
 7762104 1.367 0.036 0.023  4.837  0.033  0.029 1 
 7762499 0.918 0.039 0.042  8.485  0.126  0.191 1 
 7762794 1.364 0.048 0.064  6.807  0.088  0.100 1 
 7763313 1.347 0.056 0.062 11.009  0.218  0.191 2 
 7764335 0.761 0.063 0.077 16.959  0.676  0.799 1 
 7764361 2.266 0.121 0.235 11.591  0.214  0.384 2 
 7764442 3.088 0.425 0.402 17.895  1.635  1.028 2 
 7766103 1.884 0.044 0.068 11.253  0.102  0.146 2 
 7766507 1.153 0.058 0.046 10.727  0.180  0.161 2 
 7767409 1.775 0.117 0.193  7.053  0.193  0.215 1 
 7768212 1.703 0.241 0.226 12.351  0.598  0.606 2 
 7768447 1.218 0.094 0.076  8.550  0.248  0.237 1 
 7768904 1.022 0.115 0.194 12.115  0.493  0.736 2 
 7769544 1.139 0.027 0.039  4.014  0.041  0.028 1 
 7770004 1.712 0.062 0.094 11.181  0.142  0.300 2 
 7771045 1.337 0.022 0.057  4.967  0.031  0.047 1 
 7771441 1.275 0.039 0.032  8.559  0.109  0.064 1 
 7771530 1.067 0.081 0.075 10.629  0.228  0.269 2 
 7771603 2.088 0.204 1.278 13.939  0.439  2.536 2 
 7771857 1.361 0.066 0.081  4.435  0.076  0.067 1 
 7777395 1.261 0.062 0.031  4.693  0.089  0.060 1 
 7778197 1.970 0.144 0.327  7.120  0.170  0.436 1 
 7779098 1.087 0.056 0.063 10.711  0.209  0.264 2 
 7779217 1.855 0.059 0.091 11.347  0.126  0.214 2 
 7797928 2.685 0.219 0.136 10.266  0.454  0.347 2 
 7798033 0.689 0.055 0.082  8.958  0.313  0.563 2 
 7798102 1.117 0.037 0.045  9.240  0.117  0.165 1 
 7798389 2.286 0.020 0.009  7.845  0.007  0.019 2 
 7798433 1.226 0.079 0.036  5.551  0.109  0.051 1 
 7798570 1.059 0.044 0.037  6.710  0.102  0.077 1 
 7798660 1.129 0.042 0.039  4.890  0.059  0.082 1 
 7799423 1.081 0.068 0.057  8.145  0.183  0.171 1 
 7799762 1.179 0.099 0.105 15.807  0.507  0.465 1 
 7799782 1.229 0.055 0.056  9.454  0.133  0.214 1 
 7799904 0.961 0.030 0.034  6.450  0.063  0.081 1 
 7800034 0.993 0.172 0.236 10.751  0.862  1.189 2 
 7800312 1.064 0.072 0.083 10.823  0.271  0.297 2 
 7800848 1.094 0.060 0.071  8.061  0.170  0.170 1 
 7800895 1.150 0.075 0.091 13.234  0.357  0.456 2 
 7800907 1.034 0.059 0.049  9.979  0.216  0.181 1 
 7801167 1.041 0.046 0.063 10.579  0.148  0.246 2 
 7801424 1.081 0.023 0.024  4.407  0.056  0.012 1 
 7801579 0.994 0.035 0.033  7.163  0.109  0.078 1 
 7802110 1.076 0.055 0.045  4.124  0.077  0.052 1 
 7802146 0.733 0.043 0.045  9.391  0.215  0.260 2 
 7802323 1.309 0.030 0.082  4.466  0.070  0.090 1 
 7802384 1.068 0.048 0.051  6.537  0.104  0.125 1 
 7802549 1.079 0.048 0.053 10.655  0.170  0.237 2 
 7802551 1.167 0.124 0.164 18.430  0.757  1.041 1 
 7804023 0.779 0.136 0.302  9.277  0.857  1.579 1 
 7807614 1.226 0.069 0.080 11.418  0.167  0.284 2 
 7807633 1.136 0.060 0.073 10.889  0.267  0.186 2 
 7807751 1.088 0.020 0.028  5.440  0.039  0.033 1 
 7807970 1.546 0.200 0.185 12.427  0.586  0.501 2 
 7808057 1.153 0.103 0.126  8.472  0.140  0.219 1 
 7808227 1.116 0.047 0.051 10.738  0.201  0.156 2 
 7808516 1.012 0.053 0.030  8.222  0.159  0.093 1 
 7808684 1.072 0.072 0.086 11.108  0.284  0.347 2 
 7808690 1.106 0.058 0.086 14.684  0.359  0.367 1 
 7808791 1.200 0.040 0.048 10.852  0.125  0.143 2 
 7808899 0.830 0.096 0.119 13.442  0.618  0.729 1 
 7808930 1.774 0.119 0.107 12.452  0.412  0.313 2 
 7809050 1.497 0.032 0.057  6.904  0.066  0.090 1 
 7809264 1.316 0.048 0.097 10.932  0.161  0.413 2 
 7809908 1.312 0.060 0.083 11.116  0.191  0.305 2 
 7810676 1.203 0.039 0.050  6.627  0.049  0.095 1 
 7810876 1.431 0.054 0.036  5.261  0.062  0.055 1 
 7811075 0.744 0.056 0.078  9.807  0.305  0.399 2 
 7811522 1.102 0.050 0.057 11.811  0.213  0.198 1 
 7811847 0.899 0.147 0.156 10.588  0.600  0.644 2 
 7812552 0.984 0.026 0.027  3.941  0.039  0.039 1 
 7812625 0.978 0.071 0.071 10.714  0.322  0.292 2 
 7813298 0.964 0.100 0.155 10.900  0.446  0.680 2 
 7815838 1.374 0.055 0.040  5.268  0.076  0.043 1 
 7815841 1.161 0.186 0.264 12.115  0.914  1.085 2 
 7815929 0.975 0.073 0.081 10.795  0.344  0.342 2 
 7815943 1.087 0.081 0.086 12.102  0.342  0.400 1 
 7816048 1.092 0.029 0.022  5.212  0.057  0.016 1 
 7816406 1.270 0.060 0.046  4.444  0.092  0.044 1 
 7817019 1.348 0.057 0.066  9.119  0.147  0.125 1 
 7817470 1.260 0.035 0.061 10.911  0.124  0.204 2 
 7817520 1.049 0.066 0.093 10.711  0.219  0.387 2 
 7818152 1.374 0.061 0.056  7.638  0.147  0.086 1 
 7818452 1.344 0.072 0.123 11.023  0.199  0.444 2 
 7818500 1.398 0.091 0.077 10.980  0.249  0.224 1 
 7818982 1.043 0.208 0.241 12.406  1.156  1.202 2 
 7819927 1.176 0.063 0.060 10.992  0.226  0.189 2 
 7820169 1.219 0.129 0.130 12.018  0.517  0.501 2 
 7820623 0.923 0.094 0.110 10.755  0.394  0.474 2 
 7820638 1.782 0.051 0.057 11.140  0.156  0.161 2 
 7820714 1.792 0.056 0.064 11.285  0.173  0.172 2 
 7820868 0.807 0.077 0.081 10.057  0.351  0.334 2 
 7821111 1.439 0.077 0.048 10.048  0.203  0.165 1 
 7821234 1.288 0.043 0.059 11.243  0.201  0.195 2 
 7821385 1.454 0.086 0.045  7.767  0.151  0.115 1 
 7821669 1.090 0.051 0.057  7.059  0.128  0.127 1 
 7821913 1.117 0.108 0.125 13.237  0.477  0.505 1 
 7825677 1.088 0.059 0.048  9.154  0.216  0.131 1 
 7826053 1.244 0.044 0.038  7.707  0.094  0.093 1 
 7826107 1.323 0.084 0.052  4.540  0.059  0.071 1 
 7826360 1.041 0.027 0.038 10.578  0.113  0.141 2 
 7826726 1.146 0.350 0.427 10.748  1.603  1.882 1 
 7826833 1.593 0.073 0.097 11.350  0.242  0.185 2 
 7827064 1.084 0.039 0.044  5.845  0.087  0.090 1 
 7827177 0.956 0.072 0.073 10.471  0.288  0.297 2 
 7829819 1.303 0.061 0.075 10.923  0.183  0.229 2 
 7830480 1.176 0.063 0.055  9.634  0.219  0.129 1 
 7830749 1.668 0.082 0.112  6.761  0.070  0.199 1 
 7831228 1.083 0.057 0.041 11.861  0.247  0.131 1 
 7831249 1.147 0.060 0.068 10.967  0.317  0.208 2 
 7831285 1.067 0.047 0.067  3.953  0.065  0.073 1 
 7831348 1.206 0.085 0.069 10.745  0.260  0.214 1 
 7831636 1.120 0.040 0.044  7.158  0.081  0.142 1 
 7831689 1.325 0.081 0.121 11.259  0.302  0.482 2 
 7832012 1.243 0.037 0.048 10.822  0.107  0.151 2 
 7832413 1.382 0.088 0.114  4.747  0.117  0.184 1 
 7832489 1.058 0.038 0.054  4.850  0.073  0.065 1 
 7832684 1.284 0.093 0.154 11.596  0.410  0.639 2 
 7833491 1.969 0.128 0.148 11.404  0.280  0.314 2 
 7833644 1.209 0.085 0.162 10.857  0.229  0.774 2 
 7833657 1.390 0.055 0.046  7.189  0.105  0.054 1 
 7834159 1.407 0.059 0.061 11.064  0.211  0.147 2 
 7834191 1.178 0.054 0.053  6.804  0.136  0.088 1 
 7834645 0.775 0.088 0.132  9.599  0.476  0.706 2 
 7835198 1.419 0.261 0.151 12.490  1.105  0.586 2 
 7835220 1.097 0.029 0.045 10.621  0.133  0.172 2 
 7835989 1.269 0.041 0.073 10.885  0.119  0.207 2 
 7836711 0.991 0.050 0.032  6.184  0.113  0.063 1 
 7837223 1.099 0.066 0.043  6.040  0.127  0.041 1 
 7837429 0.743 0.031 0.035  9.379  0.156  0.173 2 
 7837954 1.981 0.085 0.208  7.897  0.127  0.294 1 
 7838475 1.536 0.028 0.082  7.252  0.085  0.082 1 
 7838873 2.142 0.010 0.043 10.157  0.044  0.062 2 
 7839372 1.633 0.131 0.129 11.655  0.395  0.328 2 
 7840782 1.706 0.336 1.531 12.177  1.186  4.456 2 
 7841410 0.901 0.128 0.140 21.907  1.515  1.698 1 
 7841977 2.186 0.017 0.034  9.856  0.043  0.051 2 
 7842591 1.885 0.220 1.243 11.612  0.511  2.379 2 
 7842800 1.510 0.147 0.154  8.605  0.378  0.370 1 
 7847454 1.011 0.021 0.038  4.144  0.034  0.056 1 
 7847607 1.320 0.089 0.091 11.063  0.281  0.229 1 
 7847816 1.825 0.048 0.046 11.047  0.098  0.113 2 
 7848354 2.596 0.131 0.267 13.009  0.364  0.483 2 
 7849791 1.109 0.034 0.033  6.848  0.059  0.114 1 
 7866696 1.269 0.062 0.065 12.106  0.173  0.293 1 
 7867281 2.603 0.368 0.241 10.151  0.621  0.462 2 
 7867424 0.703 0.041 0.040  9.065  0.214  0.250 2 
 7867657 1.377 0.063 0.054  4.933  0.095  0.053 1 
 7867854 1.081 0.030 0.044 10.522  0.121  0.191 2 
 7868468 1.035 0.048 0.040  6.549  0.108  0.140 1 
 7868532 1.181 0.048 0.047  7.478  0.121  0.092 1 
 7868701 1.076 0.114 0.093 11.818  0.412  0.439 2 
 7869334 1.467 0.091 0.045 10.912  0.210  0.105 2 
 7869659 0.736 0.035 0.040  9.207  0.203  0.204 2 
 7869863 1.134 0.054 0.036  5.878  0.094  0.074 1 
 7870429 1.252 0.053 0.020  5.282  0.074  0.043 1 
 7870492 0.757 0.046 0.056  9.530  0.269  0.339 2 
 7870556 1.175 0.059 0.039  4.279  0.094  0.043 1 
 7870694 1.260 0.064 0.046  5.161  0.077  0.083 1 
 7870980 1.254 0.047 0.067 11.126  0.118  0.214 2 
 7871208 1.933 0.033 0.052 10.782  0.065  0.088 2 
 7871690 1.063 0.038 0.033  7.146  0.090  0.086 1 
 7871761 1.051 0.052 0.046  5.632  0.091  0.112 1 
 7871825 1.129 0.080 0.117  9.923  0.237  0.338 1 
 7871897 1.058 0.088 0.081 10.623  0.243  0.299 2 
 7872015 1.148 0.086 0.125 12.227  0.346  0.450 2 
 7872097 1.475 0.051 0.053  6.540  0.113  0.126 1 
 7872519 1.191 0.040 0.032 10.849  0.129  0.105 2 
 7872822 1.147 0.054 0.118 10.907  0.242  0.498 2 
 7873012 1.015 0.050 0.058  4.437  0.095  0.095 1 
 7874779 0.957 0.029 0.030  4.594  0.055  0.049 1 
 7877208 1.113 0.025 0.055  7.531  0.056  0.141 1 
 7877451 1.257 0.067 0.056  9.222  0.165  0.101 1 
 7877673 1.088 0.052 0.061  9.247  0.171  0.184 1 
 7877818 1.178 0.062 0.059  4.791  0.084  0.066 1 
 7877851 0.719 0.044 0.051  9.113  0.281  0.302 2 
 7877986 1.004 0.051 0.057 10.498  0.196  0.168 2 
 7878297 1.110 0.062 0.031  6.571  0.139  0.085 1 
 7878388 1.163 0.038 0.048  6.231  0.087  0.062 1 
 7878963 1.019 0.134 0.135 10.862  0.523  0.495 2 
 7879167 1.497 0.083 0.048  5.897  0.123  0.090 1 
 7879313 1.215 0.044 0.064 10.887  0.144  0.199 2 
 7879392 1.280 0.085 0.076  4.314  0.123  0.075 1 
 7879943 0.871 0.129 0.146 11.400  0.803  0.963 2 
 7880096 1.259 0.035 0.061 10.953  0.140  0.218 2 
 7880417 1.185 0.051 0.031  4.616  0.075  0.054 1 
 7880509 1.118 0.067 0.060  8.097  0.194  0.148 1 
 7880511 2.079 0.932 0.351 33.277  7.757  3.170 1 
 7880596 1.326 0.034 0.030  5.447  0.043  0.044 1 
 7880664 1.368 0.034 0.050 10.892  0.135  0.183 2 
 7880893 1.278 0.038 0.040  5.711  0.057  0.056 1 
 7881275 1.088 0.036 0.039 10.569  0.109  0.171 2 
 7881395 1.799 0.169 0.094 13.647  0.498  0.271 2 
 7881464 1.207 0.043 0.052  6.815  0.074  0.133 1 
 7881649 1.328 0.083 0.130 11.299  0.286  0.392 2 
 7881669 1.148 0.057 0.064 11.186  0.220  0.192 2 
 7882132 1.214 0.096 0.101 11.676  0.319  0.413 1 
 7884574 1.255 0.041 0.065 11.030  0.131  0.205 2 
 7884671 1.010 0.074 0.116 10.880  0.345  0.462 2 
 7884986 1.281 0.070 0.055  6.137  0.119  0.124 1 
 7885103 0.973 0.057 0.058 10.461  0.222  0.222 2 
 7885167 1.019 0.044 0.034  4.085  0.057  0.066 1 
 7885370 0.810 0.101 0.318 10.114  0.674  1.580 2 
 7885455 1.057 0.074 0.140 11.512  0.369  0.591 2 
 7885511 0.917 0.080 0.099 10.551  0.390  0.454 2 
 7887436 1.620 0.134 0.162 14.893  0.440  0.554 1 
 7887467 1.314 0.090 0.080 10.174  0.310  0.178 1 
 7887960 1.255 0.034 0.061 10.842  0.125  0.195 2 
 7888024 1.110 0.047 0.046 10.749  0.222  0.140 2 
 7888257 1.197 0.063 0.079 11.044  0.215  0.303 2 
 7888403 1.032 0.049 0.042  8.643  0.139  0.130 1 
 7888837 1.319 0.123 0.181 11.806  0.436  0.637 2 
 7888957 1.220 0.050 0.062  5.815  0.067  0.099 1 
 7888977 1.158 0.024 0.027 10.648  0.114  0.107 2 
 7889420 1.441 0.059 0.071  8.030  0.103  0.093 1 
 7889429 0.903 0.092 0.081 10.909  0.383  0.318 2 
 7889593 1.361 0.075 0.088 11.369  0.254  0.239 1 
 7890365 2.361 0.083 0.222  9.162  0.131  0.310 2 
 7890609 1.166 0.053 0.051  6.782  0.111  0.092 1 
 7894751 1.232 0.070 0.049 11.016  0.228  0.249 1 
 7894759 1.089 0.047 0.041  9.497  0.152  0.134 1 
 7897890 0.770 0.059 0.092  9.835  0.306  0.401 2 
 7898165 0.794 0.057 0.056 10.084  0.291  0.330 2 
 7898413 1.531 0.070 0.105 12.064  0.303  0.193 1 
 7898594 1.142 0.050 0.061  3.915  0.067  0.056 1 
 7898613 1.034 0.108 0.135 11.128  0.406  0.532 2 
 7898675 1.630 0.094 0.089  5.333  0.089  0.139 1 
 7898891 0.724 0.038 0.050  9.145  0.243  0.281 2 
 7899023 1.465 0.074 0.098 11.949  0.232  0.318 2 
 7899597 1.126 0.074 0.091 11.109  0.254  0.379 2 
 7899703 1.176 0.090 0.101 10.800  0.304  0.337 1 
 7899868 1.168 0.055 0.058  7.103  0.118  0.120 1 
 7900211 1.385 0.097 0.111 12.383  0.338  0.338 2 
 7900304 0.927 0.126 0.137 10.494  0.680  0.713 2 
 7900414 1.236 0.063 0.054  7.876  0.117  0.117 1 
 7900441 1.890 0.035 0.042 10.932  0.079  0.110 2 
 7900733 1.361 0.138 0.223 11.988  0.495  0.635 2 
 7900744 1.309 0.122 0.113  9.092  0.254  0.256 1 
 7901207 3.016 0.235 0.140 10.946  0.284  0.200 1 
 7901381 1.231 0.075 0.106 11.576  0.289  0.382 1 
 7901972 1.111 0.243 0.234 12.588  1.410  1.093 2 
 7902365 1.966 0.054 0.088 10.873  0.203  0.259 2 
 7902578 1.164 0.056 0.051 11.068  0.200  0.101 2 
 7902597 1.180 0.047 0.047  9.707  0.185  0.119 1 
 7903116 1.369 0.041 0.055  8.706  0.097  0.123 1 
 7903173 1.273 0.048 0.025  5.216  0.049  0.042 1 
 7903526 1.289 0.044 0.059 11.132  0.201  0.181 2 
 7903576 1.258 0.053 0.033  6.753  0.127  0.055 1 
 7904298 1.469 0.067 0.159 11.239  0.194  0.399 2 
 7904344 1.155 0.071 0.082 10.428  0.193  0.271 1 
 7904429 1.123 0.062 0.058 10.852  0.259  0.260 2 
 7904594 1.208 0.039 0.060  7.924  0.068  0.142 1 
 7904910 1.618 0.074 0.098  5.478  0.072  0.125 1 
 7905047 1.138 0.063 0.040  9.330  0.198  0.110 1 
 7905252 1.276 0.211 0.291 13.293  1.109  1.227 2 
 7905597 1.158 0.203 0.082  7.071  0.080  0.098 1 
 7905654 1.024 0.047 0.058  6.521  0.111  0.149 1 
 7905696 1.505 0.129 0.069 10.722  0.291  0.238 1 
 7905712 2.050 0.135 0.113  7.362  0.189  0.132 1 
 7905926 1.326 0.086 0.112 10.714  0.260  0.277 1 
 7906055 1.525 0.073 0.082 11.151  0.150  0.263 2 
 7906186 2.547 0.455 0.491 12.133  0.735  0.908 2 
 7906607 1.023 0.050 0.053 10.542  0.173  0.173 2 
 7907191 1.850 0.075 0.264 11.360  0.169  0.516 2 
 7907249 1.548 0.060 0.072 11.124  0.172  0.215 2 
 7907664 1.349 0.089 0.138 11.173  0.250  0.453 2 
 7908059 1.569 0.141 0.128 12.466  0.382  0.360 2 
 7908109 0.947 0.031 0.048  7.809  0.083  0.145 1 
 7908718 0.681 0.048 0.047  9.036  0.211  0.277 2 
 7909320 1.014 0.080 0.102 14.770  0.428  0.554 1 
 7909446 1.577 0.106 0.159 13.651  0.424  0.457 1 
 7910990 1.545 0.045 0.069 10.884  0.151  0.180 2 
 7916800 1.121 0.034 0.033  4.433  0.034  0.056 1 
 7917701 1.552 0.128 0.135 12.277  0.398  0.430 2 
 7917764 0.665 0.030 0.026  8.188  0.190  0.155 2 
 7917803 1.382 0.065 0.078 11.095  0.216  0.196 2 
 7918880 1.807 0.107 0.248 11.296  0.270  0.619 2 
 7919558 1.667 0.127 0.142 12.051  0.269  0.445 1 
 7935931 1.192 0.079 0.083 11.322  0.232  0.240 2 
 7935960 1.165 0.070 0.041  8.823  0.189  0.108 1 
 7936033 0.986 0.069 0.077 15.695  0.369  0.485 1 
 7936353 1.692 0.077 0.053 10.919  0.135  0.140 2 
 7936358 1.218 0.056 0.064  5.385  0.066  0.082 1 
 7936400 1.197 0.048 0.052  7.949  0.089  0.131 1 
 7936407 2.246 0.020 0.029  9.173  0.041  0.057 2 
 7937449 1.141 0.028 0.042  5.480  0.089  0.065 1 
 7937828 1.269 0.063 0.038  5.794  0.071  0.083 1 
 7938029 1.152 0.086 0.073 14.006  0.434  0.302 1 
 7939118 1.150 0.089 0.256 11.096  0.377  0.972 2 
 7939195 0.831 0.097 0.144 10.348  0.535  0.665 2 
 7940675 2.256 0.039 0.025  8.461  0.052  0.070 2 
 7941121 1.195 0.068 0.062  6.708  0.122  0.114 1 
 7941127 1.593 0.183 0.244 13.196  0.563  0.636 2 
 7941429 1.034 0.043 0.042  4.020  0.060  0.089 1 
 7941510 0.973 0.205 0.539 22.424  2.408  5.706 1 
 7941728 1.051 0.039 0.038  7.366  0.091  0.122 1 
 7943876 0.895 0.117 0.112 10.815  0.507  0.455 2 
 7944038 2.049 0.153 0.156 18.822  0.563  0.469 1 
 7944142 1.367 0.053 0.057  7.869  0.120  0.103 1 
 7944193 1.119 0.078 0.079 11.794  0.330  0.303 2 
 7946636 1.091 0.040 0.075  8.911  0.135  0.172 1 
 7946762 1.305 0.057 0.100  8.859  0.109  0.227 1 
 7946809 1.078 0.134 0.142 18.019  0.828  0.808 1 
 7947419 1.116 0.059 0.021  8.317  0.171  0.066 1 
 7947478 0.828 0.097 0.245 10.013  0.587  0.841 2 
 7947648 1.199 0.063 0.071 12.878  0.234  0.271 1 
 7948086 1.557 0.052 0.046 11.076  0.157  0.167 2 
 7948260 1.688 0.127 0.199 12.557  0.336  0.527 2 
 7948268 0.803 0.041 0.029  4.748  0.090  0.068 1 
 7948629 1.402 0.076 0.034  4.668  0.071  0.067 1 
 7949127 1.123 0.082 0.068  7.527  0.185  0.159 1 
 7949258 1.247 0.031 0.071 11.084  0.064  0.210 2 
 7949585 1.462 0.045 0.052 10.903  0.083  0.127 2 
 7949599 1.256 0.038 0.060 11.036  0.109  0.179 2 
 7949633 0.916 0.169 0.189 10.431  0.671  0.725 2 
 7949958 1.669 0.117 0.137 12.519  0.335  0.515 2 
 7950401 0.982 0.079 0.093 10.564  0.280  0.330 2 
 7950550 1.412 0.058 0.042  8.752  0.118  0.107 1 
 7950821 1.277 0.070 0.066  7.567  0.135  0.172 1 
 7953235 1.624 0.181 0.159 12.420  0.636  0.602 2 
 7953365 1.240 0.076 0.058  7.649  0.131  0.124 1 
 7953459 1.258 0.205 0.340 11.786  0.657  1.401 2 
 7953518 1.642 0.074 0.076  9.297  0.123  0.212 1 
 7953634 1.125 0.065 0.083  8.437  0.163  0.219 1 
 7954013 1.143 0.046 0.056 11.098  0.197  0.164 2 
 7954197 1.168 0.051 0.071 11.161  0.198  0.179 2 
 7955078 1.339 0.062 0.061  6.153  0.128  0.097 1 
 7955392 2.118 0.115 0.207 12.909  0.341  0.512 1 
 7955597 1.240 0.073 0.055  5.258  0.095  0.070 1 
 7955749 1.179 0.058 0.051 10.774  0.146  0.154 2 
 7955856 1.242 0.057 0.065 11.238  0.116  0.237 2 
 7956671 1.464 0.099 0.090 10.809  0.204  0.312 1 
 7957166 1.443 0.074 0.082  5.019  0.079  0.077 1 
 7957377 1.447 0.048 0.041  7.840  0.082  0.076 1 
 7957671 1.000 0.048 0.058  7.923  0.158  0.158 1 
 7957822 0.940 0.056 0.053 10.445  0.245  0.226 2 
 7957918 1.440 0.047 0.044  7.623  0.077  0.078 1 
 7958219 1.678 0.153 0.135 12.228  0.351  0.496 2 
 7958409 1.088 0.052 0.061  7.746  0.146  0.153 1 
 7958552 1.201 0.046 0.027  5.744  0.091  0.035 1 
 7959473 0.904 0.041 0.046  9.348  0.186  0.176 1 
 7960031 1.291 0.159 0.139 13.904  0.650  0.672 2 
 7960136 1.069 0.032 0.038 10.615  0.111  0.179 2 
 7966651 1.199 0.066 0.066  8.359  0.156  0.153 1 
 7966666 1.014 0.348 0.081 10.532  1.775  0.410 2 
 7966710 1.362 0.095 0.151 11.100  0.265  0.474 2 
 7967256 2.623 0.301 0.217 11.802  0.594  0.393 2 
 7967318 2.030 0.233 0.399  7.451  0.314  0.524 1 
 7967516 1.463 0.073 0.098 11.968  0.240  0.325 2 
 7967534 1.051 0.069 0.067 11.005  0.265  0.271 2 
 7967873 1.131 0.055 0.069 11.156  0.223  0.222 2 
 7967885 1.151 0.067 0.093 11.064  0.288  0.253 2 
 7967898 1.252 0.103 0.178 11.233  0.236  0.542 2 
 7967974 1.446 0.067 0.060  9.350  0.156  0.232 1 
 7968120 1.293 0.039 0.041 10.785  0.098  0.146 2 
 7968517 1.111 0.104 0.130 11.256  0.361  0.409 2 
 7968916 2.490 0.213 0.153  6.941  0.272  0.152 1 
 7969053 1.196 0.050 0.058  5.619  0.075  0.082 1 
 7969433 1.302 0.062 0.078  4.440  0.066  0.100 1 
 7969504 1.102 0.035 0.061 12.261  0.182  0.212 2 
 7970014 1.125 0.056 0.056 11.074  0.222  0.191 2 
 7970207 0.991 0.032 0.043  8.343  0.111  0.117 1 
 7970227 1.339 0.082 0.134 11.900  0.371  0.567 2 
 7970248 1.644 0.113 0.178 13.426  0.378  0.626 2 
 7970619 1.161 0.041 0.054  9.056  0.128  0.129 1 
 7970686 1.142 0.061 0.084 10.853  0.266  0.371 2 
 7970844 1.052 0.030 0.050  7.458  0.094  0.126 1 
 7971070 1.131 0.080 0.092 11.283  0.340  0.441 2 
 7971193 0.803 0.036 0.043  4.815  0.083  0.095 1 
 7971558 3.558 0.262 0.211 20.173  0.542  0.578 2 
 7971830 1.109 0.045 0.053 10.692  0.184  0.163 2 
 7971877 1.440 0.146 0.166 11.787  0.546  0.494 2 
 7971893 0.916 0.153 0.089 10.385  0.858  0.494 2 
 7971906 0.725 0.041 0.057  9.179  0.272  0.302 2 
 7971999 0.679 0.034 0.045  8.677  0.230  0.275 2 
 7973055 1.503 0.080 0.132 11.093  0.169  0.354 2 
 7974230 1.562 0.053 0.077 11.153  0.169  0.199 2 
 7974439 1.239 0.300 0.240 22.637  2.236  1.645 1 
 7974594 1.363 0.054 0.072 13.844  0.203  0.229 1 
 7974679 2.110 0.051 0.131 10.381  0.100  0.210 2 
 7974797 1.477 0.077 0.075  6.630  0.132  0.142 1 
 7975176 1.492 0.063 0.048  6.634  0.142  0.107 1 
 7975276 1.339 0.057 0.059  7.256  0.111  0.106 1 
 7975617 1.078 0.046 0.044 10.636  0.146  0.204 2 
 7975636 1.449 0.057 0.149 11.184  0.179  0.417 2 
 7975647 1.439 0.055 0.038  6.801  0.081  0.067 1 
 7975969 1.281 0.043 0.064 11.043  0.164  0.189 2 
 7976006 1.524 0.036 0.060  6.721  0.077  0.100 1 
 7976420 1.687 0.048 0.040 11.050  0.062  0.093 2 
 7976572 0.996 0.035 0.046 10.516  0.138  0.156 1 
 7976619 2.243 0.019 0.051  9.340  0.043  0.079 2 
 7976673 1.154 0.047 0.074  4.462  0.077  0.059 1 
 7976731 0.870 0.041 0.027  9.197  0.173  0.120 1 
 7979316 1.900 0.026 0.044 11.077  0.060  0.074 2 
 7979438 1.124 0.090 0.107 13.077  0.478  0.522 2 
 7979468 1.208 0.058 0.064  8.432  0.103  0.148 1 
 7982835 1.338 0.066 0.052 10.943  0.182  0.190 2 
 7983015 1.144 0.027 0.042  5.386  0.053  0.078 1 
 7983031 1.384 0.114 0.201 11.860  0.530  0.782 2 
 7983221 2.323 0.113 0.268  9.639  0.167  0.401 2 
 7983431 1.020 0.016 0.032  5.624  0.035  0.065 1 
 7983470 1.147 0.037 0.041  5.707  0.065  0.083 1 
 7984854 1.626 0.080 0.106  8.012  0.123  0.194 1 
 7985382 1.583 0.052 0.066  8.486  0.119  0.057 1 
 7985438 1.520 0.021 0.024  5.482  0.037  0.037 1 
 7988632 1.732 0.312 1.246 12.718  1.043  3.246 2 
 7988900 3.377 0.216 0.133 15.557  0.292  0.238 2 
 7989213 0.849 0.161 0.923 19.775  2.117  8.045 1 
 7989220 2.460 0.108 0.109  8.779  0.132  0.136 2 
 8004637 1.158 0.053 0.038  6.776  0.146  0.056 1 
 8004686 1.008 0.165 0.229 12.574  0.788  1.075 2 
 8004863 1.355 0.050 0.047  6.884  0.075  0.086 1 
 8005116 1.471 0.068 0.082 11.515  0.192  0.199 2 
 8005225 1.673 0.068 0.090  6.707  0.094  0.129 1 
 8005676 1.114 0.070 0.049  8.975  0.182  0.143 1 
 8005721 1.063 0.036 0.030  5.201  0.085  0.053 1 
 8006058 1.325 0.054 0.061 10.936  0.136  0.215 2 
 8006060 1.026 0.056 0.045  8.444  0.164  0.159 1 
 8006173 0.797 0.091 0.274 10.008  0.492  0.944 2 
 8006369 1.070 0.048 0.060 10.666  0.174  0.312 2 
 8007217 2.518 0.137 0.126  9.488  0.184  0.176 2 
 8007218 1.407 0.059 0.058  4.998  0.083  0.075 1 
 8007431 1.248 0.417 0.735  5.630  0.774  1.009 1 
 8007458 1.555 0.057 0.068  8.883  0.161  0.073 1 
 8007517 1.091 0.065 0.037  9.179  0.212  0.085 1 
 8007766 1.078 0.055 0.059 10.647  0.176  0.231 2 
 8008319 1.249 0.081 0.097 11.316  0.199  0.316 2 
 8008349 1.073 0.035 0.042  7.182  0.136  0.065 1 
 8008399 1.183 0.063 0.069  8.961  0.180  0.158 1 
 8008492 0.693 0.063 0.102 20.247  0.589  1.137 1 
 8008919 0.800 0.022 0.023  3.699  0.030  0.041 1 
 8009004 1.033 0.048 0.027  4.139  0.061  0.059 1 
 8009339 1.642 0.138 0.122 12.367  0.432  0.369 2 
 8009410 1.575 0.202 0.188 11.570  0.563  0.540 2 
 8009448 1.337 0.075 0.088 10.528  0.281  0.189 1 
 8009455 0.723 0.036 0.050  9.850  0.215  0.274 2 
 8009525 1.116 0.032 0.029  4.231  0.024  0.052 1 
 8009533 1.203 0.076 0.196 11.285  0.293  0.712 2 
 8009582 1.262 0.053 0.097 10.903  0.140  0.309 2 
 8009740 1.366 0.086 0.075  5.258  0.105  0.082 1 
 8009745 1.271 0.054 0.058  4.747  0.060  0.115 1 
 8012611 1.193 0.028 0.037  4.749  0.048  0.040 1 
 8012961 2.150 0.039 0.053  9.907  0.163  0.202 2 
 8013023 0.920 0.035 0.037  3.913  0.061  0.070 1 
 8015956 1.016 0.060 0.051  8.357  0.173  0.137 1 
 8016113 1.078 0.063 0.085 10.477  0.267  0.281 1 
 8016118 2.184 0.037 0.050  9.219  0.071  0.084 2 
 8016119 1.693 0.102 0.120 16.957  0.393  0.429 1 
 8016586 1.810 0.042 0.051 11.013  0.085  0.121 2 
 8016650 1.146 0.060 0.042  6.089  0.115  0.080 1 
 8017332 1.264 0.054 0.053  7.283  0.110  0.134 1 
 8017348 1.374 0.045 0.033  4.966  0.069  0.021 1 
 8017367 0.997 0.051 0.054  9.576  0.167  0.170 1 
 8017459 1.258 0.054 0.115 11.037  0.155  0.367 2 
 8017898 1.220 0.039 0.044  7.423  0.069  0.082 1 
 8018464 1.044 0.045 0.062  8.987  0.154  0.211 1 
 8019020 0.677 0.038 0.033  9.242  0.156  0.179 2 
 8019232 0.641 0.023 0.027  8.104  0.133  0.162 2 
 8019240 1.231 0.062 0.047  6.714  0.105  0.104 1 
 8019322 1.658 0.089 0.063  9.038  0.143  0.155 1 
 8019664 0.816 0.038 0.051  8.061  0.135  0.190 1 
 8022836 1.166 0.047 0.071  6.506  0.145  0.103 1 
 8023029 1.463 0.074 0.061  6.569  0.116  0.138 1 
 8023523 2.425 0.264 0.164  7.648  0.424  0.193 1 
 8023581 0.985 0.039 0.045  8.293  0.125  0.127 1 
 8023760 1.187 0.048 0.044  4.364  0.047  0.050 1 
 8023982 1.301 0.059 0.103 11.073  0.200  0.419 2 
 8024699 1.116 0.043 0.051 10.712  0.183  0.148 2 
 8024791 1.406 0.214 0.155 13.233  0.719  0.513 2 
 8025383 1.251 0.033 0.046 10.891  0.122  0.156 2 
 8025935 2.864 0.662 0.183 11.672  1.006  0.281 2 
 8025991 1.025 0.034 0.028  6.538  0.088  0.078 1 
 8026274 1.558 0.070 0.111  5.787  0.128  0.108 1 
 8026605 1.186 0.035 0.046 10.788  0.129  0.147 2 
 8026725 1.127 0.033 0.034  4.664  0.044  0.060 1 
 8026963 1.571 0.058 0.065  7.484  0.118  0.063 1 
 8027201 2.843 0.311 0.248 13.760  0.720  0.546 2 
 8027320 1.790 0.117 0.094 12.465  0.379  0.218 2 
 8027609 1.165 0.040 0.044  4.304  0.080  0.032 1 
 8027906 1.133 0.096 0.082  4.538  0.119  0.123 1 
 8028908 1.023 0.031 0.031  4.964  0.057  0.055 1 
 8035683 1.096 0.032 0.037  7.054  0.096  0.072 1 
 8035785 1.063 0.082 0.106  5.566  0.172  0.216 1 
 8035892 1.278 0.043 0.087 10.904  0.153  0.323 2 
 8036720 1.148 0.062 0.049  8.354  0.170  0.144 1 
 8036945 1.248 0.047 0.084 10.935  0.154  0.261 2 
 8037100 1.029 0.150 0.148 15.795  1.154  1.052 1 
 8037398 1.040 0.064 0.053  4.921  0.089  0.108 1 
 8037429 1.203 0.082 0.232 11.052  0.292  0.891 2 
 8037930 3.259 0.208 0.106 13.887  0.359  0.193 2 
 8038347 1.217 0.039 0.033  8.896  0.070  0.096 1 
 8039063 1.164 0.046 0.042  7.127  0.144  0.056 1 
 8039416 1.133 0.039 0.047 11.069  0.169  0.174 2 
 8039796 1.256 0.043 0.039 10.747  0.121  0.100 2 
 8040267 1.083 0.019 0.028  4.341  0.036  0.037 1 
 8040571 1.450 0.068 0.110 10.178  0.166  0.311 1 
 8040763 1.578 0.042 0.056  5.913  0.072  0.034 1 
 8041904 1.554 0.101 0.087 10.421  0.309  0.142 1 
 8042126 1.010 0.024 0.027  4.665  0.042  0.033 1 
 8042598 0.621 0.015 0.018  7.806  0.073  0.129 2 
 8042834 1.856 0.095 0.108 12.052  0.223  0.223 2 
 8043031 1.029 0.040 0.045 10.323  0.141  0.224 1 
 8043136 1.062 0.196 0.216 10.732  0.961  0.963 1 
 8043241 0.960 0.079 0.116 10.963  0.347  0.463 2 
 8043596 1.000 0.021 0.035  5.502  0.041  0.073 1 
 8044109 3.157 0.499 0.313 15.593  1.204  0.596 2 
 8044132 0.923 0.161 0.356 11.283  0.834  1.865 2 
 8044218 1.115 0.037 0.038  7.532  0.075  0.147 1 
 8045404 0.750 0.128 0.227  6.793  0.616  0.755 1 
 8045883 1.062 0.046 0.048 10.765  0.184  0.202 2 
 8046212 1.527 0.052 0.042  8.462  0.140  0.109 1 
 8046439 2.134 0.018 0.019  9.924  0.046  0.047 2 
 8047227 1.525 0.053 0.061 10.948  0.153  0.196 2 
 8051694 1.529 0.069 0.086 11.186  0.141  0.268 2 
 8053949 1.557 0.043 0.060  8.672  0.110  0.089 1 
 8053978 1.078 0.160 0.263 11.910  0.646  0.987 2 
 8054055 1.280 0.050 0.029  5.933  0.088  0.038 1 
 8055041 2.380 0.210 0.182  8.866  0.320  0.247 1 
 8055108 1.780 0.043 0.075  7.210  0.055  0.084 1 
 8055930 1.097 0.042 0.056 10.673  0.175  0.199 2 
 8056874 1.899 0.023 0.023 10.892  0.069  0.060 2 
 8057047 1.051 0.036 0.019  5.946  0.083  0.037 1 
 8057180 1.412 0.049 0.049  7.309  0.081  0.065 1 
 8058062 1.207 0.050 0.042  5.343  0.074  0.059 1 
 8059625 1.090 0.081 0.087 11.123  0.321  0.332 2 
 8073887 1.236 0.041 0.034  4.700  0.064  0.050 1 
 8074322 1.035 0.051 0.057 10.960  0.222  0.309 2 
 8074326 1.291 0.049 0.062 10.993  0.159  0.165 2 
 8074520 1.136 0.073 0.074 11.318  0.263  0.231 2 
 8074585 0.988 0.039 0.036  8.591  0.123  0.116 1 
 8074901 1.309 0.086 0.086 10.063  0.247  0.222 1 
 8076215 2.345 0.199 0.127  6.837  0.267  0.153 1 
 8077561 1.104 0.041 0.057  7.062  0.096  0.129 1 
 8077790 1.203 0.025 0.040  5.365  0.022  0.063 1 
 8078495 1.245 0.053 0.033  4.913  0.068  0.070 1 
 8078554 1.277 0.055 0.084 10.932  0.141  0.229 2 
 8080889 1.132 0.058 0.059  4.616  0.092  0.084 1 
 8081069 1.182 0.067 0.052 10.887  0.199  0.161 2 
 8081278 1.228 0.060 0.052 11.230  0.189  0.133 1 
 8081497 1.076 0.036 0.043  6.140  0.077  0.085 1 
 8081535 1.566 0.039 0.049 11.057  0.126  0.148 2 
 8081636 1.103 0.066 0.057  9.935  0.216  0.213 1 
 8081853 0.707 0.067 0.132 18.994  0.685  1.385 1 
 8082339 0.880 0.055 0.056  9.939  0.243  0.222 1 
 8082494 1.231 0.088 0.129 11.469  0.261  0.464 2 
 8082558 2.769 0.726 0.170 13.802  1.584  0.403 2 
 8082913 0.933 0.228 0.922 20.464  2.477  7.191 1 
 8082960 0.767 0.052 0.056  9.475  0.322  0.326 2 
 8084863 1.271 0.037 0.023  5.995  0.081  0.065 1 
 8084971 1.060 0.034 0.038  4.948  0.067  0.068 1 
 8085114 1.016 0.053 0.052 10.520  0.170  0.178 2 
 8085269 1.107 0.212 0.416 11.598  0.911  1.468 2 
 8085386 1.178 0.034 0.048  5.470  0.075  0.055 1 
 8085867 1.356 0.057 0.071  5.103  0.068  0.084 1 
 8085964 2.595 0.191 0.145  9.541  0.265  0.182 2 
 8085998 1.225 0.045 0.089 10.905  0.148  0.315 2 
 8086192 1.307 0.042 0.056  7.663  0.082  0.132 1 
 8086682 1.254 0.071 0.032  7.023  0.146  0.087 1 
 8086924 1.712 0.094 0.049 12.008  0.166  0.008 2 
 8087067 1.202 0.039 0.070  6.385  0.045  0.106 1 
 8087684 1.047 0.112 0.303 11.018  0.541  1.491 2 
 8088143 0.921 0.215 0.748 21.752  2.753  7.556 1 
 8088198 1.242 0.038 0.094 10.915  0.136  0.289 2 
 8088244 1.139 0.101 0.073 10.767  0.284  0.211 2 
 8090184 1.054 0.067 0.118 10.729  0.252  0.523 2 
 8091157 1.295 0.067 0.044  8.646  0.133  0.124 1 
 8091492 1.449 0.049 0.054  7.864  0.099  0.073 1 
 8091571 2.143 0.055 0.403 10.265  0.268  0.801 2 
 8092248 1.486 0.024 0.027 10.683  0.067  0.097 2 
 8092466 1.261 0.059 0.051  8.586  0.159  0.105 1 
 8093636 1.367 0.060 0.075  5.498  0.079  0.082 1 
 8093644 1.022 0.076 0.080 10.946  0.290  0.320 2 
 8093664 1.381 0.059 0.064 10.999  0.207  0.194 2 
 8093877 1.083 0.058 0.064 10.255  0.212  0.215 1 
 8093934 1.024 0.026 0.022  6.313  0.072  0.066 1 
 8094277 0.864 0.058 0.057  6.822  0.169  0.156 1 
 8094564 1.018 0.072 0.088 10.643  0.269  0.345 2 
 8094602 1.346 0.064 0.077  9.283  0.163  0.148 1 
 8094948 1.092 0.066 0.072 12.581  0.274  0.290 1 
 8095225 1.257 0.045 0.022  7.385  0.120  0.064 1 
 8095275 1.148 0.056 0.072  7.554  0.142  0.143 1 
 8096170 1.060 0.042 0.052 10.616  0.164  0.236 2 
 8096716 1.063 0.067 0.074  5.516  0.149  0.156 1 
 8096837 1.119 0.047 0.047 10.685  0.198  0.130 2 
 8097384 1.284 0.076 0.193 10.954  0.198  0.697 2 
 8097699 1.244 0.077 0.076 12.165  0.211  0.300 1 
 8097755 0.738 0.042 0.170  9.334  0.257  0.876 2 
 8097812 0.924 0.106 0.167 11.078  0.580  0.862 2 
 8097831 1.130 0.059 0.061  9.876  0.174  0.200 1 
 8098454 1.113 0.028 0.027  4.072  0.034  0.044 1 
 8098590 1.174 0.030 0.042  5.610  0.047  0.056 1 
 8098608 1.178 0.039 0.034  5.655  0.063  0.043 1 
 8098815 1.274 0.050 0.049  4.346  0.058  0.075 1 
 8098926 1.037 0.043 0.055  8.579  0.135  0.153 1 
 8099073 1.576 0.088 0.102 11.302  0.242  0.233 2 
 8099102 0.951 0.049 0.050 11.033  0.209  0.235 1 
 8099185 1.287 0.064 0.116 10.953  0.186  0.389 2 
 8099364 1.032 0.042 0.041  4.072  0.046  0.062 1 
 8103772 1.033 0.041 0.049 10.592  0.137  0.206 2 
 8104319 1.186 0.038 0.035  6.749  0.092  0.051 1 
 8104771 2.014 0.028 0.037 10.638  0.064  0.075 2 
 8105002 1.646 0.149 0.103 11.946  0.308  0.342 1 
 8105018 0.992 0.047 0.050 10.549  0.170  0.203 2 
 8105129 1.291 0.098 0.162 11.221  0.278  0.494 2 
 8105575 1.496 0.068 0.095 11.035  0.140  0.301 2 
 8105610 1.517 0.060 0.070  7.385  0.162  0.097 1 
 8105688 0.969 0.054 0.060 10.439  0.193  0.201 2 
 8105732 1.252 0.050 0.047 10.224  0.154  0.213 1 
 8106072 1.432 0.062 0.078  7.125  0.097  0.183 1 
 8106367 1.194 0.077 0.093 11.181  0.264  0.324 2 
 8106525 2.190 0.262 0.347 17.726  0.855  0.962 1 
 8107079 1.461 0.057 0.060  6.177  0.069  0.093 1 
 8107227 2.987 0.142 0.077 11.520  0.219  0.112 2 
 8107355 1.037 0.028 0.026  3.800  0.037  0.042 1 
 8107831 1.840 0.062 0.097 11.351  0.174  0.234 2 
 8107951 2.018 0.136 0.137 11.991  0.331  0.297 2 
 8107984 1.057 0.113 0.147  9.215  0.361  0.467 1 
 8108732 1.071 0.029 0.038  5.641  0.059  0.075 1 
 8109040 1.241 0.371 0.424  9.086  1.341  1.396 1 
 8109136 2.238 0.039 0.077  9.181  0.048  0.125 2 
 8109979 1.129 0.050 0.052 10.834  0.230  0.202 2 
 8110026 1.004 0.054 0.041  6.960  0.143  0.101 1 
 8110538 1.199 0.125 0.128 11.760  0.489  0.608 2 
 8110692 1.170 0.039 0.053 11.105  0.146  0.126 2 
 8110809 1.095 0.035 0.028  4.411  0.053  0.030 1 
 8110811 2.409 0.079 0.117  8.967  0.123  0.165 2 
 8111106 1.224 0.053 0.050  5.586  0.063  0.102 1 
 8111302 1.428 0.072 0.041  8.974  0.158  0.148 1 
 8111555 1.425 0.078 0.056  5.833  0.116  0.079 1 
 8111705 2.458 0.065 0.072  8.676  0.086  0.091 2 
 8111766 1.218 0.042 0.065 10.865  0.143  0.200 2 
 8112377 1.268 0.038 0.047  9.182  0.141  0.101 1 
 8112523 1.168 0.056 0.040  7.922  0.177  0.059 1 
 8113326 0.985 0.060 0.065  9.103  0.201  0.194 1 
 8113379 1.075 0.053 0.053 10.827  0.230  0.239 2 
 8113423 1.127 0.088 0.082 10.917  0.323  0.234 2 
 8113429 1.788 0.041 0.044 11.144  0.117  0.097 2 
 8113639 1.052 0.046 0.040  8.576  0.136  0.118 1 
 8113847 1.143 0.044 0.067  4.297  0.071  0.074 1 
 8114962 1.104 0.047 0.043 10.997  0.166  0.174 2 
 8115318 1.449 0.048 0.068 11.302  0.165  0.198 2 
 8115488 1.184 0.035 0.033  5.034  0.048  0.045 1 
 8115872 1.171 0.097 0.108 11.260  0.339  0.371 1 
 8115904 1.571 0.074 0.195 11.147  0.293  0.685 2 
 8120076 1.306 0.093 0.163 11.443  0.304  0.593 2 
 8123432 1.295 0.052 0.055  5.555  0.074  0.088 1 
 8123843 1.697 0.150 0.122 12.875  0.323  0.429 1 
 8124622 2.885 0.315 0.196 12.048  0.571  0.369 2 
 8126282 2.344 0.078 0.186  9.009  0.121  0.259 2 
 8126531 1.476 0.091 0.063  5.542  0.102  0.077 1 
 8127582 1.203 0.034 0.044  5.473  0.026  0.082 1 
 8127707 1.081 0.035 0.030  4.057  0.048  0.025 1 
 8129047 1.154 0.040 0.045  8.150  0.167  0.084 1 
 8142366 1.075 0.056 0.059 10.733  0.212  0.297 2 
 8142438 1.232 0.038 0.050  6.572  0.083  0.075 1 
 8142716 1.814 0.170 0.131 14.242  0.518  0.259 2 
 8142943 1.625 0.052 0.079 11.110  0.132  0.142 2 
 8143094 1.194 0.065 0.101 11.077  0.179  0.287 2 
 8143132 0.699 0.033 0.039  8.985  0.201  0.233 2 
 8143905 1.112 0.051 0.037  9.051  0.154  0.100 1 
 8143915 1.165 0.099 0.108 12.990  0.386  0.324 2 
 8144161 1.068 0.027 0.036  5.746  0.085  0.044 1 
 8144467 1.216 0.042 0.053  5.439  0.066  0.087 1 
 8144529 1.187 0.052 0.079 10.223  0.167  0.183 1 
 8144802 1.227 0.049 0.039  7.363  0.082  0.115 1 
 8144901 0.884 0.145 0.139 10.248  0.773  0.639 2 
 8144907 1.010 0.113 0.100  3.916  0.166  0.127 1 
 8144991 1.245 0.044 0.081 11.085  0.135  0.269 2 
 8145017 1.059 0.048 0.054  3.833  0.075  0.067 1 
 8145058 1.612 0.288 0.163 10.965  0.758  0.380 2 
 8145152 1.357 0.098 0.108 14.257  0.367  0.320 1 
 8145176 0.806 0.050 0.053  9.580  0.246  0.266 2 
 8145311 1.375 0.050 0.053  7.470  0.101  0.089 1 
 8145453 1.067 0.056 0.056  6.301  0.122  0.115 1 
 8145590 1.740 0.000 0.000 10.596  0.000  0.000 2 
 8145677 0.829 0.065 0.057  9.389  0.374  0.303 2 
 8145739 1.171 0.061 0.050 10.688  0.237  0.130 1 
 8146840 1.321 0.103 0.120  9.307  0.263  0.275 1 
 8148719 1.016 0.028 0.020  4.480  0.048  0.040 1 
 8148993 1.347 0.207 0.204 11.828  0.701  0.614 2 
 8148994 0.990 0.041 0.048 10.229  0.156  0.167 1 
 8149014 1.117 0.051 0.050  4.502  0.071  0.093 1 
 8149025 1.151 0.043 0.053  8.073  0.119  0.115 1 
 8149108 1.048 0.041 0.020  5.520  0.083  0.061 1 
 8149325 1.074 0.061 0.072 10.718  0.207  0.309 2 
 8149409 1.092 0.091 0.072 11.191  0.328  0.265 1 
 8149536 1.198 0.033 0.044 10.783  0.137  0.140 2 
 8149583 1.063 0.045 0.042 12.180  0.225  0.160 2 
 8149637 1.359 0.040 0.047  5.714  0.065  0.038 1 
 8149983 1.101 0.037 0.035  6.420  0.064  0.077 1 
 8150152 1.117 0.063 0.083  8.458  0.161  0.231 1 
 8150550 0.791 0.060 0.162  9.693  0.337  0.746 2 
 8150728 1.141 0.059 0.067 10.107  0.186  0.217 1 
 8150844 1.068 0.056 0.056 11.584  0.240  0.218 1 
 8151314 1.347 0.073 0.115 11.336  0.304  0.494 2 
 8153309 1.273 0.083 0.110 12.354  0.306  0.389 1 
 8153600 0.944 0.094 0.095 10.511  0.399  0.390 2 
 8153907 1.228 0.040 0.030  4.607  0.038  0.063 1 
 8153991 1.027 0.087 0.123 10.880  0.367  0.493 2 
 8154383 1.270 0.038 0.043  8.177  0.097  0.071 1 
 8154541 1.471 0.061 0.110 11.377  0.159  0.311 2 
 8154682 1.215 0.063 0.030  6.099  0.091  0.057 1 
 8154693 1.245 0.040 0.035  5.414  0.054  0.050 1 
 8154720 0.722 0.051 0.063  9.112  0.328  0.383 2 
 8154799 1.252 0.065 0.070 13.352  0.209  0.362 1 
 8154817 1.120 0.051 0.054  9.425  0.139  0.206 1 
 8155468 1.480 0.071 0.087 10.961  0.162  0.229 2 
 8155660 0.735 0.044 0.048  9.786  0.288  0.307 2 
 8155782 1.072 0.032 0.032  5.167  0.083  0.039 1 
 8158034 1.185 0.065 0.036  4.221  0.085  0.044 1 
 8158120 1.048 0.089 0.095 10.921  0.351  0.336 2 
 8158382 1.112 0.024 0.033  6.486  0.030  0.104 1 
 8159075 1.089 0.081 0.064 11.706  0.308  0.239 1 
 8159235 1.132 0.060 0.041  8.011  0.147  0.129 1 
 8159241 0.915 0.081 0.081 15.301  0.574  0.467 1 
 8159908 1.056 0.040 0.028  6.094  0.068  0.106 1 
 8159988 1.857 0.151 0.914 11.274  0.283  1.937 2 
 8160099 0.675 0.036 0.041  8.749  0.212  0.261 2 
 8160153 0.870 0.062 0.065 11.493  0.313  0.379 2 
 8160212 1.170 0.058 0.063  4.033  0.092  0.057 1 
 8160282 1.217 0.066 0.055  8.665  0.166  0.168 1 
 8160419 1.056 0.062 0.064 12.575  0.281  0.271 1 
 8160590 1.298 0.055 0.057 11.393  0.224  0.213 2 
 8160637 1.244 0.043 0.047  8.935  0.125  0.104 1 
 8160683 0.895 0.058 0.062 10.423  0.255  0.293 2 
 8161057 1.091 0.065 0.065 10.773  0.227  0.278 2 
 8161789 1.256 0.071 0.060  5.890  0.090  0.140 1 
 8161817 1.228 0.035 0.043 10.847  0.122  0.118 2 
 8161920 1.285 0.136 0.111 11.782  0.407  0.393 1 
 8162024 1.196 0.124 0.109 11.827  0.438  0.416 2 
 8162345 1.067 0.051 0.044  9.123  0.138  0.144 1 
 8162467 1.050 0.058 0.095 11.281  0.266  0.379 2 
 8162712 1.185 0.037 0.037  7.486  0.122  0.058 1 
 8162973 0.982 0.107 0.173 12.900  0.569  0.772 1 
 8163250 1.103 0.031 0.057  8.330  0.115  0.124 1 
 8163439 1.295 0.064 0.060  5.104  0.085  0.085 1 
 8163619 1.419 0.146 0.197 11.496  0.521  0.639 2 
 8163861 1.422 0.080 0.086 11.716  0.205  0.272 1 
 8164254 1.245 0.072 0.043  9.052  0.171  0.119 1 
 8164334 1.114 0.052 0.048 10.856  0.241  0.171 2 
 8164977 1.479 0.135 0.134 11.922  0.438  0.413 2 
 8165094 1.420 0.053 0.041  6.275  0.078  0.046 1 
 8165159 1.153 0.050 0.060  7.206  0.105  0.134 1 
 8165444 1.517 0.041 0.050 10.997  0.093  0.162 2 
 8165471 1.083 0.050 0.051 10.660  0.164  0.223 2 
 8166918 1.283 0.049 0.060  9.783  0.138  0.155 1 
 8167286 1.625 0.078 0.068  5.585  0.078  0.080 1 
 8167335 1.500 0.079 0.056  7.995  0.148  0.146 1 
 8167413 0.957 0.042 0.056  9.546  0.142  0.181 1 
 8168080 1.237 0.056 0.058  9.861  0.151  0.212 1 
 8168383 0.864 0.088 0.139 10.715  0.519  0.761 2 
 8168444 1.141 0.052 0.073  4.209  0.070  0.078 1 
 8172066 1.588 0.137 0.160 12.029  0.540  0.511 1 
 8172200 1.261 0.072 0.065 13.757  0.282  0.369 2 
 8172666 2.433 0.475 0.401 11.920  0.830  0.820 2 
 8172679 1.244 0.049 0.021  5.280  0.063  0.038 1 
 8172720 1.175 0.076 0.032 10.666  0.243  0.113 2 
 8172777 1.218 0.085 0.077 10.311  0.260  0.239 1 
 8172784 1.714 0.072 0.053  6.857  0.138  0.074 1 
 8172843 1.768 0.046 0.078 11.151  0.149  0.189 2 
 8172877 1.116 0.059 0.050  8.296  0.181  0.154 1 
 8173036 0.722 0.031 0.032  9.777  0.152  0.149 2 
 8173148 1.283 0.057 0.075 11.147  0.193  0.237 2 
 8173581 1.271 0.037 0.031  6.633  0.071  0.061 1 
 8173725 1.784 0.042 0.042 11.007  0.124  0.095 2 
 8173921 1.225 0.058 0.047  9.423  0.152  0.124 1 
 8173978 1.265 0.059 0.027  5.363  0.091  0.066 1 
 8174041 1.108 0.068 0.073 10.786  0.247  0.276 2 
 8174161 1.820 0.086 0.091 11.508  0.209  0.226 1 
 8174364 1.584 0.061 0.095 11.214  0.198  0.159 2 
 8174381 1.030 0.050 0.058 10.880  0.189  0.216 2 
 8174761 1.177 0.055 0.074  8.668  0.154  0.157 1 
 8174874 1.175 0.069 0.051  9.946  0.234  0.143 1 
 8175027 1.260 0.033 0.044  5.720  0.067  0.049 1 
 8175105 1.473 0.077 0.116  6.479  0.112  0.190 1 
 8175438 1.593 0.089 0.093 11.452  0.299  0.242 2 
 8175678 1.231 0.046 0.035  7.799  0.079  0.095 1 
 8176259 1.088 0.037 0.032  7.080  0.069  0.103 1 
 8176503 1.889 0.053 0.075 11.218  0.118  0.170 2 
 8176543 1.140 0.110 0.139 17.455  0.684  0.649 1 
 8176733 0.782 0.101 0.154 23.036  1.385  1.929 1 
 8176777 1.371 0.041 0.066  4.729  0.049  0.072 1 
 8176893 1.499 0.053 0.052  8.469  0.116  0.121 1 
 8176905 0.682 0.058 0.100 16.054  0.586  1.066 1 
 8176916 1.700 0.060 0.114 11.210  0.115  0.368 2 
 8177027 1.155 0.055 0.045 10.792  0.185  0.145 2 
 8178310 1.122 0.055 0.050 10.843  0.240  0.211 2 
 8178600 1.137 0.068 0.069 11.100  0.233  0.187 2 
 8179075 1.246 0.093 0.112 11.357  0.293  0.450 2 
 8179214 1.843 0.087 0.140 11.618  0.249  0.307 2 
 8179978 1.468 0.120 0.137 11.129  0.257  0.350 1 
 8180375 0.993 0.035 0.029  5.255  0.070  0.050 1 
 8180550 1.120 0.055 0.056 10.854  0.259  0.236 2 
 8181509 2.444 0.478 0.697 15.956  1.204  1.630 1 
 8181591 2.045 0.100 0.066 14.478  0.309  0.105 2 
 8181700 1.732 0.075 0.087 11.360  0.143  0.263 2 
 8181816 1.200 0.062 0.071  6.746  0.101  0.147 1 
 8183086 1.383 0.091 0.125  9.756  0.203  0.298 1 
 8183363 1.381 0.054 0.059 10.930  0.183  0.167 2 
 8183588 1.340 0.093 0.120 10.623  0.229  0.261 1 
 8183669 1.745 0.102 0.107 11.825  0.222  0.286 2 
 8187999 1.371 0.136 0.226 11.437  0.477  0.833 2 
 8188772 1.681 0.056 0.040  6.578  0.062  0.101 1 
 8189160 1.510 0.083 0.122 11.057  0.210  0.375 2 
 8189169 1.937 0.091 0.195  7.708  0.127  0.274 1 
 8189460 2.029 0.148 0.182  7.568  0.199  0.236 1 
 8191905 1.395 0.061 0.054  5.003  0.069  0.060 1 
 8192753 1.149 0.022 0.033  4.097  0.040  0.046 1 
 8192892 1.164 0.037 0.046  5.768  0.061  0.060 1 
 8193946 0.986 0.067 0.067 10.713  0.277  0.266 2 
 8195153 1.211 0.035 0.050  7.535  0.088  0.077 1 
 8195258 0.914 0.041 0.038  3.903  0.066  0.056 1 
 8195595 1.285 0.046 0.039  8.120  0.095  0.082 1 
 8196436 1.666 0.110 0.092 11.791  0.154  0.311 1 
 8196817 1.045 0.027 0.027  4.801  0.050  0.050 1 
 8196870 1.051 0.236 0.407 12.344  1.232  1.551 2 
 8196889 1.478 0.202 0.166 13.398  0.866  0.625 2 
 8197210 1.694 0.050 0.060 11.211  0.093  0.175 2 
 8197719 2.334 0.062 0.078  8.512  0.103  0.107 2 
 8210058 0.854 0.040 0.050  8.597  0.156  0.163 1 
 8210100 1.572 0.062 0.099 11.321  0.183  0.261 2 
 8210306 1.160 0.047 0.043  7.437  0.129  0.081 1 
 8210496 0.740 0.082 0.368  9.253  0.635  1.793 2 
 8211363 1.009 0.047 0.065  7.173  0.123  0.155 1 
 8211573 1.170 0.053 0.082  7.592  0.164  0.146 1 
 8211726 1.346 0.083 0.133 10.984  0.216  0.505 2 
 8212420 1.176 0.047 0.062 11.147  0.164  0.157 2 
 8212479 1.052 0.082 0.086 13.315  0.449  0.419 1 
 8212786 1.131 0.077 0.107 14.347  0.368  0.451 1 
 8213032 1.339 0.069 0.054  9.213  0.172  0.094 1 
 8213138 1.074 0.057 0.044  7.882  0.146  0.113 1 
 8213145 0.941 0.108 0.119 10.533  0.411  0.450 2 
 8213225 0.909 0.123 0.178 10.689  0.504  0.682 2 
 8213984 1.800 0.038 0.046 10.974  0.093  0.104 2 
 8214252 0.938 0.055 0.077 10.530  0.270  0.360 2 
 8214394 1.298 0.066 0.033  4.883  0.065  0.070 1 
 8216870 1.305 0.166 0.179 13.226  0.840  0.753 2 
 8217125 1.330 0.042 0.056  9.210  0.134  0.117 1 
 8217514 1.223 0.083 0.077 11.524  0.236  0.282 2 
 8217977 1.009 0.101 0.115 12.362  0.538  0.521 2 
 8218419 1.206 0.318 0.976 25.359  2.676  7.159 1 
 8218568 1.327 0.045 0.070  6.240  0.078  0.092 1 
 8218648 1.216 0.049 0.041  6.070  0.060  0.069 1 
 8218906 1.069 0.079 0.069 11.003  0.265  0.235 2 
 8219000 1.152 0.062 0.075  9.541  0.176  0.257 1 
 8219022 0.974 0.032 0.029  4.803  0.055  0.054 1 
 8219034 1.345 0.096 0.218 11.232  0.368  0.858 2 
 8219070 0.711 0.030 0.032  9.101  0.217  0.211 2 
 8219125 1.194 0.075 0.074  8.082  0.185  0.176 1 
 8219263 0.952 0.120 0.197 10.716  0.615  0.946 2 
 8219268 1.212 0.051 0.044  6.194  0.045  0.110 1 
 8219746 1.387 0.077 0.066  6.083  0.133  0.100 1 
 8221785 1.123 0.045 0.052  6.876  0.081  0.170 1 
 8221938 1.041 0.093 0.090  9.871  0.328  0.331 1 
 8222691 0.963 0.082 0.057 10.376  0.334  0.208 2 
 8222712 0.763 0.067 0.180  9.503  0.467  0.982 2 
 8222944 1.257 0.063 0.053  6.936  0.143  0.062 1 
 8223014 1.217 0.057 0.055  9.708  0.153  0.165 1 
 8223463 1.312 0.053 0.033  5.781  0.079  0.062 1 
 8223927 1.050 0.048 0.040  8.266  0.134  0.110 1 
 8225839 1.225 0.060 0.045 11.208  0.124  0.165 2 
 8225926 2.773 0.891 1.285 18.006  2.818  3.099 1 
 8226744 1.564 0.086 0.181 11.224  0.319  0.587 2 
 8228880 1.543 0.028 0.051  5.727  0.049  0.078 1 
 8229516 1.001 0.065 0.080 10.657  0.283  0.368 2 
 8230035 1.395 0.172 0.227 12.033  0.756  0.865 1 
 8230578 2.244 0.038 0.094  9.075  0.071  0.163 2 
 8230626 2.618 0.051 0.034  9.077  0.077  0.064 2 
 8231947 1.765 0.811 0.637 29.614  7.290  4.859 1 
 8232017 1.273 0.042 0.074  9.463  0.105  0.194 1 
 8232262 2.827 0.162 0.141 11.335  0.227  0.221 2 
 8232851 1.801 0.055 0.052 11.424  0.168  0.114 2 
 8233775 1.328 0.039 0.046  7.463  0.109  0.092 1 
 8233881 1.207 0.043 0.045  4.335  0.071  0.068 1 
 8233917 1.095 0.056 0.049 11.203  0.221  0.187 2 
 8234436 1.314 0.229 0.354 13.825  0.954  0.974 2 
 8234545 1.093 0.090 0.208 11.071  0.435  0.966 2 
 8234900 1.059 0.028 0.032  4.602  0.052  0.055 1 
 8235013 1.085 0.066 0.090 11.300  0.267  0.341 2 
 8235144 1.184 0.020 0.039  5.080  0.036  0.038 1 
 8235448 1.223 0.065 0.056 11.467  0.237  0.190 1 
 8235991 1.182 0.064 0.043  6.015  0.129  0.056 1 
 8236050 0.641 0.026 0.041  8.645  0.128  0.241 2 
 8236292 0.745 0.079 0.140  9.905  0.427  0.589 2 
 8241134 1.021 0.081 0.085 10.738  0.310  0.293 2 
 8241402 1.075 0.047 0.056 11.196  0.233  0.263 2 
 8241771 1.604 0.372 0.310 13.261  1.573  1.062 2 
 8242740 1.501 0.107 0.069 11.590  0.263  0.290 2 
 8242867 0.818 0.084 0.168  9.672  0.497  0.810 2 
 8243314 1.206 0.051 0.062  8.126  0.103  0.161 1 
 8243522 2.100 0.216 0.237  6.832  0.284  0.327 1 
 8243725 1.403 0.060 0.140 11.105  0.155  0.409 2 
 8244769 1.264 0.094 0.084  8.604  0.238  0.192 1 
 8245132 0.622 0.015 0.018  7.821  0.099  0.139 2 
 8245912 1.917 0.037 0.121 11.026  0.109  0.273 2 
 8246635 1.656 0.068 0.070 11.495  0.176  0.118 2 
 8246995 1.333 0.049 0.063 10.903  0.170  0.234 2 
 8247851 1.521 0.069 0.078 11.008  0.169  0.225 2 
 8248041 1.183 0.064 0.035  7.360  0.140  0.085 1 
 8248351 1.288 0.119 0.159 12.000  0.348  0.594 2 
 8248948 1.432 0.182 0.185 12.978  0.571  0.557 1 
 8249714 1.410 0.000 0.000  9.417  0.000  0.000 2 
 8250069 1.012 0.048 0.034  4.163  0.072  0.055 1 
 8250333 1.228 0.042 0.061  8.956  0.107  0.159 1 
 8250489 1.430 0.090 0.059 10.304  0.186  0.164 1 
 8250520 1.808 0.054 0.061 11.042  0.122  0.195 2 
 8256020 1.236 0.050 0.041  5.532  0.069  0.059 1 
 8258311 1.204 0.030 0.040 10.803  0.119  0.146 2 
 8258595 1.764 0.132 0.110 11.202  0.203  0.326 2 
 8258630 1.423 0.121 0.054  8.229  0.245  0.089 1 
 8259226 1.328 0.046 0.024  5.647  0.056  0.039 1 
 8260453 1.564 0.044 0.069 11.044  0.120  0.201 2 
 8260689 1.089 0.039 0.044  8.458  0.120  0.120 1 
 8262338 1.133 0.046 0.036  4.150  0.060  0.066 1 
 8263475 1.474 0.052 0.027  5.860  0.092  0.063 1 
 8263801 1.995 0.031 0.040 10.851  0.073  0.077 2 
 8264006 1.036 0.055 0.065 11.102  0.234  0.245 2 
 8264074 1.087 0.047 0.049  4.643  0.089  0.087 1 
 8264079 1.483 0.057 0.043  5.037  0.046  0.070 1 
 8265098 1.807 0.065 0.086 11.426  0.234  0.261 2 
 8265154 1.015 0.046 0.045  4.031  0.064  0.080 1 
 8265278 1.940 0.029 0.030 11.008  0.049  0.058 2 
 8266460 1.514 0.173 0.177 11.704  0.501  0.463 2 
 8276880 1.522 0.072 0.074  8.862  0.214  0.119 1 
 8277043 1.291 0.035 0.042  7.372  0.070  0.078 1 
 8277362 0.984 0.035 0.045 10.785  0.132  0.180 1 
 8277430 1.300 0.084 0.122 11.282  0.242  0.413 2 
 8277539 1.173 0.069 0.058 10.058  0.190  0.222 1 
 8277832 1.285 0.080 0.075  8.248  0.236  0.163 1 
 8277848 1.190 0.079 0.080 12.248  0.364  0.354 2 
 8277879 1.639 0.085 0.053  7.693  0.096  0.147 1 
 8277914 1.042 0.078 0.130 11.750  0.422  0.624 2 
 8278036 1.131 0.036 0.051  7.419  0.111  0.105 1 
 8278491 1.153 0.068 0.066  6.222  0.125  0.117 1 
 8278493 1.316 0.056 0.082  5.224  0.054  0.107 1 
 8278906 1.072 0.058 0.068 10.664  0.175  0.281 2 
 8279254 1.090 0.057 0.031  5.513  0.108  0.050 1 
 8280070 1.093 0.081 0.059 10.881  0.295  0.232 2 
 8280407 1.151 0.048 0.035  6.313  0.114  0.075 1 
 8280417 1.195 0.039 0.038 10.797  0.106  0.138 2 
 8280560 1.042 0.029 0.019  5.176  0.058  0.053 1 
 8282536 0.949 0.238 0.151 10.736  1.007  0.564 2 
 8283117 1.029 0.029 0.034  4.229  0.044  0.073 1 
 8283356 1.176 0.034 0.040  5.519  0.078  0.032 1 
 8283646 1.647 0.100 0.061  9.094  0.113  0.199 1 
 8283958 1.315 0.064 0.069 11.208  0.198  0.188 1 
 8284032 1.319 0.060 0.086 10.778  0.241  0.176 1 
 8284056 1.041 0.034 0.063  7.640  0.097  0.157 1 
 8284510 1.703 0.051 0.063 11.062  0.118  0.225 2 
 8284682 1.173 0.065 0.065 11.818  0.252  0.177 2 
 8285008 1.033 0.065 0.088 10.743  0.256  0.338 2 
 8285025 1.379 0.137 0.095 17.734  0.626  0.445 1 
 8285086 1.063 0.073 0.081 10.168  0.219  0.280 1 
 8285510 1.161 0.060 0.060 12.689  0.239  0.231 1 
 8285712 1.944 0.239 0.244 25.047  1.279  1.152 1 
 8285729 1.044 0.046 0.072  5.737  0.109  0.129 1 
 8285804 1.126 0.043 0.055  4.448  0.051  0.093 1 
 8285845 1.322 0.053 0.105  5.743  0.068  0.147 1 
 8288164 1.072 0.082 0.061 10.752  0.285  0.243 2 
 8288228 0.844 0.080 0.121 10.261  0.364  0.489 2 
 8289334 1.164 0.051 0.067  6.831  0.122  0.128 1 
 8289592 0.737 0.064 0.148  9.356  0.463  0.891 2 
 8292681 1.724 0.054 0.069 11.199  0.125  0.229 2 
 8292829 1.010 0.024 0.025  4.379  0.040  0.046 1 
 8293158 1.254 0.031 0.063 10.961  0.113  0.193 2 
 8293291 1.748 0.066 0.090 11.278  0.167  0.333 2 
 8293299 1.538 0.087 0.086  5.797  0.153  0.064 1 
 8293345 0.955 0.247 0.628 19.687  2.502  5.199 1 
 8293631 1.855 0.106 0.156 12.386  0.288  0.365 2 
 8293686 1.196 0.164 0.214 21.308  1.105  1.262 1 
 8294131 0.708 0.043 0.067  8.919  0.304  0.383 2 
 8294193 0.790 0.064 0.067  9.934  0.398  0.435 2 
 8294475 1.070 0.050 0.059 10.639  0.166  0.254 2 
 8296058 0.716 0.040 0.051  8.980  0.257  0.312 2 
 8296112 1.075 0.080 0.096 10.789  0.287  0.380 2 
 8296548 1.578 0.064 0.076 11.096  0.176  0.164 2 
 8297376 0.945 0.082 0.071 10.362  0.345  0.255 2 
 8297507 0.631 0.023 0.021  7.996  0.114  0.171 2 
 8297860 0.885 0.156 0.117 10.279  0.821  0.504 2 
 8298041 1.364 0.088 0.137 10.972  0.212  0.451 2 
 8298507 1.109 0.052 0.050  7.976  0.126  0.146 1 
 8299311 1.080 0.063 0.061  7.270  0.165  0.134 1 
 8299489 1.249 0.033 0.049  5.488  0.053  0.064 1 
 8299794 0.643 0.015 0.015  7.150  0.085  0.103 2 
 8299922 2.673 0.133 0.120 10.166  0.204  0.169 2 
 8300692 0.847 0.055 0.069 10.361  0.255  0.291 2 
 8300747 0.875 0.081 0.071 13.809  0.479  0.400 1 
 8301083 1.068 0.038 0.034  5.868  0.091  0.064 1 
 8301418 1.139 0.055 0.062 10.770  0.187  0.180 2 
 8301905 1.135 0.032 0.036  5.231  0.045  0.051 1 
 8301953 1.627 0.187 0.176 11.519  0.481  0.521 2 
 8302107 0.914 0.077 0.075 11.781  0.424  0.397 1 
 8307149 1.172 0.067 0.063  7.499  0.206  0.116 1 
 8307548 2.466 0.081 0.071  8.662  0.098  0.102 2 
 8307615 1.244 0.112 0.303 10.991  0.262  1.079 2 
 8307630 1.572 0.128 0.093 12.637  0.466  0.237 2 
 8307791 1.143 0.058 0.084  6.053  0.127  0.100 1 
 8308088 1.373 0.176 0.218 11.613  0.644  0.863 2 
 8308639 1.287 0.078 0.065  6.252  0.139  0.150 1 
 8309466 1.207 0.038 0.066  4.706  0.042  0.078 1 
 8309890 1.430 0.081 0.122  9.763  0.161  0.339 1 
 8310100 1.434 0.089 0.167 11.412  0.355  0.502 2 
 8310792 2.518 0.090 0.059  8.785  0.115  0.080 2 
 8311058 1.118 0.064 0.089  8.395  0.176  0.179 1 
 8311932 1.167 0.055 0.043 10.795  0.169  0.127 2 
 8312170 1.348 0.060 0.063 10.913  0.198  0.159 2 
 8312324 1.041 0.041 0.052  8.050  0.114  0.134 1 
 8312388 1.621 0.074 0.075 11.098  0.175  0.149 2 
 8312512 1.162 0.034 0.044  6.239  0.055  0.069 1 
 8312990 0.866 0.120 0.194 11.673  0.782  1.170 2 
 8314240 1.144 0.043 0.035  8.214  0.104  0.086 1 
 8314514 1.842 0.066 0.111 11.337  0.143  0.222 2 
 8314665 1.739 0.054 0.058 11.043  0.155  0.170 2 
 8315220 0.688 0.042 0.038  8.975  0.262  0.232 2 
 8315560 1.753 0.077 0.087  8.230  0.142  0.145 1 
 8315703 1.415 0.081 0.056  4.700  0.087  0.065 1 
 8315762 1.618 0.090 0.127 11.684  0.186  0.419 2 
 8315796 1.243 0.041 0.043  6.518  0.087  0.046 1 
 8316412 1.180 0.040 0.037  6.262  0.104  0.043 1 
 8320663 0.982 0.099 0.104  9.102  0.375  0.358 1 
 8321959 1.094 0.074 0.067 10.765  0.266  0.321 2 
 8323295 1.207 0.037 0.040  5.652  0.035  0.092 1 
 8324636 1.394 0.080 0.091 11.287  0.344  0.324 2 
 8325762 1.960 0.027 0.036 10.858  0.057  0.076 2 
 8325764 0.801 0.072 0.097  9.971  0.403  0.408 2 
 8327115 1.496 0.152 0.203 11.512  0.505  0.735 2 
 8327201 1.563 0.067 0.089  6.015  0.131  0.076 1 
 8327292 1.542 0.052 0.078  5.148  0.103  0.066 1 
 8328178 1.276 0.066 0.079  6.758  0.133  0.171 1 
 8328348 1.905 0.036 0.045 11.098  0.071  0.095 2 
 8328390 1.230 0.048 0.037  7.082  0.070  0.068 1 
 8328668 1.426 0.055 0.049  6.913  0.093  0.075 1 
 8329095 1.873 0.044 0.032 11.200  0.096  0.082 2 
 8329743 1.544 0.073 0.133  9.373  0.193  0.206 1 
 8329894 2.814 0.186 0.116 10.581  0.260  0.145 2 
 8330073 0.993 0.036 0.030  5.821  0.074  0.056 1 
 8330598 1.515 0.056 0.058 11.060  0.112  0.186 2 
 8330661 1.112 0.074 0.094  8.934  0.207  0.262 1 
 8332266 1.118 0.038 0.049  8.006  0.100  0.143 1 
 8343654 1.711 0.108 0.126 13.909  0.287  0.399 1 
 8343745 1.282 0.051 0.066 11.092  0.178  0.171 2 
 8344169 1.050 0.052 0.069  5.988  0.112  0.132 1 
 8344513 1.143 0.038 0.048 11.030  0.177  0.163 2 
 8344592 1.097 0.038 0.037  5.006  0.061  0.054 1 
 8345153 0.955 0.037 0.037  6.400  0.100  0.096 1 
 8345290 0.955 0.195 0.122 10.374  0.872  0.386 2 
 8345473 1.276 0.123 0.180 11.781  0.457  0.748 2 
 8345515 1.069 0.029 0.066  5.805  0.061  0.093 1 
 8345869 1.127 0.042 0.019  5.135  0.049  0.044 1 
 8346038 1.261 0.050 0.049  8.965  0.144  0.084 1 
 8346238 1.165 0.129 0.179 11.500  0.448  0.529 2 
 8346778 1.439 0.086 0.065  9.986  0.194  0.229 1 
 8348568 1.137 0.051 0.067 10.941  0.233  0.192 2 
 8348765 1.733 0.056 0.086 11.111  0.142  0.327 2 
 8349031 0.981 0.045 0.034  4.620  0.080  0.056 1 
 8349145 1.083 0.039 0.039  4.012  0.083  0.032 1 
 8349297 1.183 0.060 0.035  7.016  0.159  0.045 1 
 8349350 1.042 0.060 0.057 10.936  0.232  0.209 2 
 8349379 1.165 0.054 0.047 10.772  0.135  0.153 2 
 8349732 1.289 0.046 0.050  5.584  0.045  0.092 1 
 8350024 1.056 0.076 0.099  3.977  0.117  0.155 1 
 8350347 1.002 0.030 0.028  6.426  0.071  0.079 1 
 8350443 1.085 0.069 0.064 10.807  0.254  0.266 2 
 8350645 1.568 0.070 0.090 10.006  0.214  0.089 1 
 8350839 1.043 0.026 0.043  4.878  0.057  0.082 1 
 8350894 0.859 0.079 0.079 15.217  0.585  0.570 1 
 8351461 1.026 0.096 0.085 10.568  0.288  0.318 2 
 8351477 1.182 0.044 0.059  4.187  0.090  0.058 1 
 8351962 0.967 0.040 0.050  6.180  0.101  0.115 1 
 8352450 1.029 0.025 0.029  5.152  0.044  0.070 1 
 8352623 1.096 0.039 0.032  7.333  0.109  0.065 1 
 8352953 1.415 0.085 0.099  4.506  0.088  0.139 1 
 8354657 1.090 0.042 0.034  6.060  0.097  0.061 1 
 8354896 1.585 0.066 0.069  7.400  0.098  0.097 1 
 8355034 1.085 0.062 0.064 10.754  0.220  0.288 2 
 8355654 0.808 0.055 0.056 10.039  0.323  0.366 2 
 8357852 1.077 0.049 0.043 10.241  0.172  0.163 1 
 8358168 0.653 0.037 0.032  8.710  0.138  0.154 2 
 8358665 1.509 0.128 0.131 17.290  0.553  0.445 1 
 8358990 1.190 0.065 0.049  6.624  0.112  0.107 1 
 8359027 1.160 0.056 0.055 10.817  0.190  0.167 2 
 8359169 1.952 0.026 0.033 10.989  0.053  0.071 2 
 8359180 1.550 0.065 0.094 12.880  0.273  0.164 1 
 8359529 1.437 0.084 0.094  7.083  0.138  0.216 1 
 8359997 0.940 0.068 0.062 11.026  0.302  0.267 1 
 8360297 0.981 0.034 0.031  6.348  0.077  0.068 1 
 8360334 1.233 0.040 0.049 11.066  0.085  0.166 2 
 8360807 1.109 0.070 0.066 10.071  0.234  0.243 1 
 8361046 1.330 0.044 0.069  9.407  0.138  0.164 1 
 8361552 0.990 0.038 0.061  4.186  0.062  0.078 1 
 8361996 1.051 0.050 0.059 10.846  0.266  0.248 2 
 8362163 0.954 0.105 0.165 11.465  0.466  0.773 2 
 8362623 1.002 0.027 0.042  5.679  0.052  0.089 1 
 8362790 1.212 0.071 0.054  8.279  0.161  0.134 1 
 8363050 1.185 0.063 0.055 10.836  0.171  0.170 2 
 8363240 1.234 0.064 0.053  4.138  0.059  0.106 1 
 8363272 2.262 0.028 0.042  9.024  0.054  0.082 2 
 8363443 1.313 0.057 0.062 11.835  0.214  0.218 2 
 8363613 1.614 0.075 0.076 11.159  0.208  0.108 2 
 8364093 1.575 0.077 0.091 11.030  0.227  0.151 2 
 8364179 1.295 0.053 0.051  8.425  0.199  0.107 1 
 8364337 1.049 0.046 0.049  7.996  0.124  0.140 1 
 8364363 1.347 0.048 0.058 10.838  0.157  0.192 2 
 8364550 1.359 0.071 0.124 11.068  0.216  0.341 2 
 8364578 1.006 0.079 0.103 10.962  0.346  0.396 2 
 8364786 1.732 0.072 0.076 10.010  0.217  0.138 1 
 8365018 2.324 0.042 0.072  8.895  0.076  0.106 2 
 8365043 1.118 0.044 0.051 10.715  0.186  0.150 2 
 8365052 1.844 0.058 0.130 11.028  0.123  0.292 2 
 8365522 1.951 0.031 0.046 11.018  0.074  0.113 2 
 8365782 2.999 0.079 0.037 11.167  0.107  0.072 2 
 8365829 0.830 0.052 0.044 10.062  0.237  0.228 2 
 8365859 1.149 0.416 0.053 10.669  1.445  0.161 2 
 8365896 1.136 0.045 0.065 10.842  0.199  0.181 2 
 8365908 0.996 0.069 0.075 10.574  0.247  0.336 2 
 8365909 1.162 0.068 0.060 10.134  0.251  0.164 1 
 8366239 1.491 0.043 0.026  5.191  0.045  0.032 1 
 8366262 1.367 0.038 0.054  8.367  0.081  0.106 1 
 8366486 1.799 0.088 0.165 12.324  0.243  0.360 1 
 8366758 0.660 0.036 0.026  9.427  0.115  0.115 2 
 8367834 0.614 0.012 0.002  8.856  0.061  0.087 2 
 8374008 0.626 0.018 0.034  8.483  0.166  0.215 2 
 8374062 1.146 0.047 0.059 10.816  0.185  0.177 2 
 8374104 2.127 0.018 0.016  9.938  0.034  0.036 2 
 8374394 1.106 0.036 0.044  6.049  0.076  0.094 1 
 8375240 1.374 0.075 0.096  9.706  0.205  0.163 1 
 8376367 1.780 0.109 0.142 11.445  0.304  0.300 2 
 8377116 1.173 0.077 0.093 11.312  0.249  0.230 2 
 8377200 1.365 0.046 0.064 11.068  0.176  0.239 2 
 8377500 2.121 0.039 0.067 10.210  0.120  0.178 2 
 8377727 1.567 0.100 0.110 11.504  0.316  0.316 2 
 8377962 1.294 0.069 0.060  5.754  0.109  0.105 1 
 8377969 1.754 0.152 0.164 12.358  0.429  0.408 2 
 8378014 1.197 0.037 0.056 10.854  0.148  0.208 2 
 8378363 1.800 0.059 0.078 11.176  0.165  0.212 2 
 8378462 2.481 0.200 0.178  9.583  0.317  0.267 2 
 8378481 1.245 0.038 0.027  8.254  0.077  0.056 1 
 8378545 3.543 0.109 0.057 16.176  0.175  0.203 2 
 8378653 2.294 0.026 0.084  9.155  0.044  0.130 2 
 8378675 0.640 0.028 0.041 10.504  0.205  0.287 2 
 8379206 1.080 0.050 0.052  9.225  0.181  0.134 1 
 8379490 1.431 0.069 0.052 10.924  0.177  0.126 2 
 8379613 1.087 0.046 0.047  7.544  0.110  0.115 1 
 8379961 1.460 0.196 0.273 11.584  0.585  0.716 2 
 8380242 1.288 0.043 0.058 10.968  0.149  0.178 2 
 8380282 1.226 0.047 0.083 10.886  0.154  0.264 2 
 8380496 0.945 0.131 0.082 10.445  0.626  0.408 2 
 8381246 1.557 0.084 0.098  7.853  0.172  0.115 1 
 8381442 1.303 0.106 0.185 11.836  0.509  0.769 2 
 8381505 2.415 0.777 0.383 30.302  4.330  1.896 1 
 8381622 1.120 0.040 0.031  5.596  0.051  0.059 1 
 8381865 1.135 0.158 0.110 10.807  0.402  0.328 2 
 8382339 1.686 0.069 0.075 11.271  0.117  0.213 2 
 8385961 1.122 0.046 0.062  8.584  0.130  0.205 1 
 8386283 1.418 0.076 0.073  5.867  0.101  0.104 1 
 8386337 1.405 0.040 0.055  8.817  0.058  0.106 1 
 8386344 1.054 0.047 0.059 10.801  0.180  0.211 1 
 8386537 1.048 0.067 0.062 10.891  0.254  0.219 2 
 8386625 2.557 0.203 0.139  9.884  0.331  0.208 2 
 8386719 1.303 0.045 0.058  7.780  0.141  0.122 1 
 8386921 1.000 0.078 0.097 11.413  0.314  0.364 2 
 8387412 1.894 0.773 0.539 30.327  5.147  3.296 1 
 8387668 1.037 0.051 0.054  3.902  0.070  0.065 1 
 8387890 1.964 0.050 0.082 10.775  0.138  0.179 2 
 8388250 1.345 0.175 0.160 12.311  0.614  0.496 1 
 8388399 2.334 0.075 0.200  9.342  0.120  0.298 2 
 8388814 0.938 0.075 0.065  4.008  0.136  0.106 1 
 8388920 1.692 0.049 0.044 11.076  0.077  0.133 2 
 8389200 2.641 0.725 0.474 12.640  1.384  0.763 2 
 8389938 1.469 0.148 0.182 11.852  0.501  0.648 2 
 8390612 1.665 0.070 0.051 11.024  0.087  0.135 2 
 8390838 1.875 0.038 0.037 10.972  0.083  0.077 2 
 8391175 1.502 0.070 0.080  7.600  0.111  0.171 1 
 8391532 1.967 0.022 0.026 10.685  0.042  0.050 2 
 8391545 1.190 0.037 0.049  5.077  0.041  0.077 1 
 8393874 1.229 0.065 0.059  5.185  0.073  0.092 1 
 8393914 1.095 0.056 0.061 10.667  0.176  0.225 2 
 8394035 2.185 0.022 0.104  9.917  0.064  0.157 2 
 8394175 1.116 0.046 0.039  5.668  0.059  0.106 1 
 8394497 2.174 0.020 0.063  9.782  0.090  0.124 2 
 8395153 1.461 0.087 0.060 10.377  0.173  0.167 1 
 8395466 3.014 0.163 0.103 12.070  0.278  0.129 2 
 8396782 2.222 0.022 0.032  9.362  0.032  0.054 2 
 8397081 2.742 0.213 0.201 11.392  0.337  0.298 2 
 8408920 0.739 0.077 0.094 19.693  0.859  0.994 1 
 8408974 0.852 0.082 0.060 10.095  0.357  0.265 2 
 8408976 0.990 0.109 0.146 11.479  0.564  0.653 2 
 8409525 1.144 0.049 0.059  4.262  0.056  0.080 1 
 8409750 1.298 0.043 0.030  4.634  0.086  0.027 1 
 8409758 0.992 0.040 0.039  4.076  0.063  0.063 1 
 8409771 1.020 0.037 0.030  5.280  0.055  0.091 1 
 8409983 1.125 0.057 0.084 10.785  0.241  0.221 2 
 8410006 0.979 0.036 0.047 10.390  0.152  0.179 1 
 8410413 1.065 0.072 0.062 10.152  0.297  0.178 1 
 8410437 1.128 0.063 0.039  8.126  0.171  0.109 1 
 8410529 1.095 0.049 0.041 10.943  0.159  0.175 2 
 8410679 0.843 0.111 0.128 10.895  0.728  0.856 2 
 8410770 0.963 0.038 0.052  8.513  0.129  0.134 1 
 8410818 1.578 0.075 0.089 11.073  0.220  0.142 2 
 8410890 1.040 0.059 0.049 10.023  0.200  0.194 1 
 8411053 0.834 0.060 0.078 10.127  0.297  0.360 2 
 8411446 0.773 0.056 0.091  9.689  0.321  0.475 2 
 8411792 1.003 0.052 0.050  8.843  0.158  0.175 1 
 8414303 1.350 0.036 0.059  6.494  0.053  0.072 1 
 8414340 1.117 0.055 0.049  5.884  0.096  0.086 1 
 8414512 1.234 0.043 0.058 11.015  0.097  0.190 2 
 8414518 2.135 0.162 0.131 11.447  0.303  0.252 2 
 8414815 1.059 0.067 0.100 10.853  0.321  0.451 2 
 8415501 1.392 0.076 0.077 12.213  0.242  0.222 1 
 8415616 0.701 0.074 0.235 16.745  0.919  1.766 1 
 8415729 1.276 0.066 0.050  8.351  0.151  0.091 1 
 8416447 1.237 0.044 0.030  7.659  0.084  0.074 1 
 8417027 0.921 0.050 0.055 10.006  0.193  0.216 1 
 8417113 0.964 0.043 0.043  3.707  0.059  0.053 1 
 8417184 1.332 0.187 0.157 21.289  1.278  0.839 1 
 8417711 1.362 0.067 0.071 10.965  0.180  0.236 2 
 8418027 1.066 0.025 0.034  5.444  0.070  0.040 1 
 8418309 1.142 0.031 0.032  5.819  0.075  0.039 1 
 8418352 1.057 0.046 0.069  4.722  0.085  0.112 1 
 8418615 1.106 0.050 0.060  4.109  0.064  0.073 1 
 8420770 1.229 0.058 0.075 11.264  0.147  0.276 2 
 8420829 1.059 0.059 0.054  8.667  0.169  0.158 1 
 8420916 1.264 0.051 0.049  7.487  0.105  0.084 1 
 8420954 1.280 0.068 0.034  7.130  0.151  0.078 1 
 8422647 1.271 0.066 0.064  5.474  0.089  0.120 1 
 8422693 0.741 0.063 0.323  9.269  0.396  1.340 2 
 8423171 2.233 0.030 0.063  9.100  0.052  0.087 2 
 8423426 1.254 0.044 0.051  9.156  0.146  0.118 1 
 8423708 1.200 0.028 0.039  5.280  0.020  0.069 1 
 8423770 0.883 0.081 0.129 11.112  0.392  0.575 2 
 8423836 0.947 0.068 0.074 10.445  0.293  0.326 2 
 8424298 1.257 0.040 0.035  5.181  0.087  0.042 1 
 8424345 2.367 0.489 0.199  6.829  0.572  0.274 1 
 8424501 1.415 0.060 0.114  5.018  0.053  0.163 1 
 8424590 1.062 0.054 0.065 10.736  0.227  0.332 2 
 8424785 0.957 0.058 0.067 10.645  0.281  0.295 2 
 8425211 1.360 0.072 0.068  4.817  0.098  0.072 1 
 8425420 1.092 0.047 0.053  8.837  0.161  0.146 1 
 8425507 1.234 0.069 0.053  9.230  0.187  0.140 1 
 8425633 1.199 0.057 0.063  7.771  0.104  0.160 1 
 8425933 1.279 0.075 0.099 11.279  0.236  0.387 2 
 8426672 1.292 0.057 0.036  4.719  0.067  0.042 1 
 8426743 1.551 0.092 0.104 11.206  0.225  0.260 2 
 8426868 1.114 0.106 0.106 14.125  0.641  0.604 1 
 8426901 1.524 0.124 0.181 11.268  0.306  0.506 2 
 8428095 1.661 0.081 0.089  9.880  0.082  0.302 1 
 8428638 1.106 0.057 0.066 10.802  0.229  0.228 2 
 8429285 1.073 0.039 0.036  4.897  0.092  0.032 1 
 8429299 1.160 0.063 0.061 10.769  0.173  0.192 2 
 8429471 1.170 0.079 0.162 10.958  0.285  0.631 2 
 8429700 1.633 0.107 0.106 12.546  0.191  0.366 1 
 8429977 1.308 0.047 0.041  5.798  0.118  0.045 1 
 8430504 1.341 0.106 0.115  9.018  0.321  0.248 1 
 8431063 1.701 0.078 0.101 10.259  0.188  0.237 1 
 8431083 1.109 0.060 0.038  5.488  0.096  0.066 1 
 8431241 1.116 0.045 0.047 11.039  0.186  0.183 2 
 8431479 1.519 0.065 0.080  9.076  0.160  0.177 1 
 8431695 1.188 0.050 0.047  8.174  0.124  0.073 1 
 8431875 0.885 0.049 0.065 10.413  0.222  0.268 1 
 8431946 1.522 0.170 0.154 13.336  0.601  0.543 2 
 8432219 1.601 0.058 0.072 11.170  0.182  0.133 2 
 8432239 1.630 0.080 0.080 10.437  0.161  0.234 1 
 8432800 1.069 0.031 0.034  5.204  0.058  0.067 1 
 8432910 1.258 0.052 0.023  4.872  0.080  0.047 1 
 8435651 1.015 0.072 0.104 11.107  0.338  0.459 2 
 8440248 1.194 0.038 0.034  5.140  0.040  0.058 1 
 8440367 1.644 0.067 0.086 11.251  0.176  0.178 2 
 8440983 1.698 0.078 0.084 11.303  0.118  0.283 2 
 8441160 1.023 0.282 1.256 24.744  4.176 10.332 1 
 8441683 1.070 0.045 0.046  9.208  0.150  0.143 1 
 8443193 1.142 0.062 0.068 10.842  0.261  0.200 2 
 8445172 1.166 0.040 0.059  4.197  0.073  0.061 1 
 8445641 1.440 0.054 0.076  7.485  0.096  0.131 1 
 8445814 1.143 0.057 0.056 12.746  0.219  0.243 1 
 8447092 1.164 0.066 0.056  5.364  0.101  0.073 1 
 8451486 1.001 0.031 0.033  5.129  0.058  0.068 1 
 8452238 1.131 0.281 0.349  8.070  0.844  0.808 1 
 8453896 1.011 0.028 0.035  5.648  0.061  0.065 1 
 8454209 1.780 0.324 0.295 20.389  1.548  1.079 1 
 8456687 1.144 0.157 0.221 11.546  0.615  0.983 2 
 8457086 1.646 0.238 0.240 11.393  0.371  0.679 2 
 8458124 1.275 0.036 0.038  5.359  0.060  0.029 1 
 8458459 1.095 0.034 0.030  4.220  0.054  0.050 1 
 8458519 1.069 0.054 0.046 10.839  0.194  0.156 2 
 8458954 1.141 0.034 0.024  5.437  0.057  0.059 1 
 8459085 1.234 0.030 0.042  4.647  0.057  0.051 1 
 8460470 1.170 0.077 0.041  6.068  0.137  0.078 1 
 8460634 1.244 0.038 0.052 10.841  0.124  0.143 2 
 8460684 1.727 0.043 0.045 11.049  0.148  0.149 2 
 8461359 1.667 0.383 0.952 14.244  1.180  2.185 2 
 8461449 1.975 0.044 0.127 10.917  0.093  0.214 2 
 8461659 3.055 0.430 0.168 13.030  0.781  0.259 2 
 8462775 1.314 0.094 0.198 11.063  0.238  0.728 2 
 8462934 2.200 0.049 0.099 10.139  0.082  0.159 2 
 8463380 0.872 0.131 0.012  8.959  0.595  1.082 1 
 8474506 1.087 0.047 0.059  9.783  0.170  0.177 1 
 8474915 1.037 0.038 0.026  4.926  0.068  0.067 1 
 8475025 1.456 0.037 0.037  6.567  0.102  0.081 1 
 8475164 1.077 0.041 0.056 10.672  0.151  0.253 2 
 8475511 0.991 0.066 0.089 16.308  0.418  0.585 1 
 8475684 1.071 0.024 0.035  4.672  0.046  0.030 1 
 8475844 1.072 0.162 0.126 11.468  0.689  0.597 2 
 8475872 1.146 0.048 0.073 10.856  0.158  0.236 2 
 8476117 0.943 0.044 0.049  3.597  0.057  0.068 1 
 8476202 1.330 0.064 0.067  6.441  0.086  0.120 1 
 8476554 1.111 0.061 0.060  8.136  0.158  0.208 1 
 8478478 0.872 0.101 0.111 13.176  0.577  0.560 1 
 8478550 1.120 0.045 0.051 10.784  0.224  0.225 2 
 8478783 0.841 0.053 0.065 10.328  0.284  0.358 2 
 8479182 1.538 0.222 0.144 12.476  0.744  0.431 2 
 8479197 1.280 0.040 0.039  6.147  0.087  0.075 1 
 8479301 1.225 0.063 0.093  5.675  0.105  0.161 1 
 8479383 1.147 0.057 0.047 10.951  0.261  0.151 2 
 8479780 1.475 0.077 0.150 11.116  0.200  0.396 2 
 8480097 1.140 0.028 0.055  4.409  0.063  0.056 1 
 8480205 1.035 0.056 0.058  8.627  0.171  0.178 1 
 8480233 0.857 0.077 0.088 10.141  0.320  0.341 2 
 8480313 0.951 0.120 0.123 10.845  0.461  0.460 2 
 8480446 2.218 1.297 0.637 29.292  8.999  3.195 1 
 8480808 1.441 0.073 0.196 11.199  0.245  0.618 2 
 8481174 1.252 0.078 0.087 12.205  0.259  0.380 1 
 8481716 1.017 0.027 0.026  4.070  0.036  0.051 1 
 8481765 1.105 0.059 0.042 11.203  0.213  0.192 2 
 8482522 1.195 0.080 0.111 11.294  0.253  0.313 2 
 8482566 0.984 0.108 0.147 11.644  0.556  0.641 2 
 8482769 0.894 0.086 0.072 10.348  0.391  0.349 2 
 8482791 1.169 0.059 0.052  8.053  0.160  0.115 1 
 8482831 0.734 0.053 0.060  9.481  0.309  0.335 2 
 8482944 0.992 0.062 0.061 10.771  0.296  0.252 2 
 8483306 1.017 0.066 0.099 10.739  0.276  0.431 2 
 8487250 1.177 0.050 0.059 10.807  0.150  0.179 2 
 8487525 0.940 0.033 0.030  4.062  0.050  0.051 1 
 8487527 0.733 0.036 0.034  9.316  0.192  0.192 2 
 8487796 1.266 0.061 0.077  9.204  0.199  0.210 1 
 8487905 1.884 0.053 0.045 10.997  0.102  0.124 2 
 8488530 1.536 0.093 0.096  7.904  0.155  0.136 1 
 8488718 2.408 0.162 0.235  9.136  0.319  0.430 2 
 8489112 2.150 0.037 0.044  9.416  0.075  0.093 2 
 8489118 1.177 0.064 0.042  9.958  0.212  0.074 1 
 8489832 1.521 0.053 0.065 11.140  0.108  0.201 2 
 8490454 1.149 0.046 0.065  7.516  0.103  0.140 1 
 8490583 1.198 0.047 0.122 11.153  0.136  0.371 2 
 8490701 1.612 0.058 0.075  7.856  0.064  0.186 1 
 8491073 1.041 0.081 0.109 11.130  0.343  0.413 2 
 8491147 1.283 0.030 0.048 10.751  0.096  0.170 2 
 8491197 0.966 0.067 0.084 13.179  0.385  0.454 1 
 8491283 1.779 0.063 0.068 11.300  0.180  0.193 2 
 8493827 1.204 0.045 0.059 11.109  0.137  0.219 2 
 8493969 1.053 0.035 0.038  5.730  0.072  0.078 1 
 8494157 0.989 0.036 0.036  5.657  0.082  0.075 1 
 8494160 1.049 0.024 0.026  4.206  0.035  0.045 1 
 8495051 1.064 0.065 0.032  8.165  0.169  0.113 1 
 8495056 0.762 0.058 0.065  9.856  0.308  0.370 2 
 8495082 0.971 0.172 0.303 20.090  1.249  2.226 1 
 8495124 0.751 0.048 0.044 11.172  0.266  0.231 1 
 8495281 1.593 0.100 0.113  7.248  0.175  0.194 1 
 8495626 1.395 0.048 0.055  9.757  0.121  0.098 1 
 8495760 1.145 0.134 0.346 11.066  0.483  1.046 2 
 8496042 1.553 0.040 0.061 11.060  0.130  0.191 2 
 8496043 1.220 0.064 0.083  8.942  0.157  0.266 1 
 8496232 1.023 0.045 0.032  3.851  0.053  0.063 1 
 8496572 1.705 0.123 0.185 12.919  0.289  0.579 2 
 8497211 1.111 0.145 0.214 11.157  0.529  1.020 2 
 8499557 1.655 0.089 0.059  7.958  0.118  0.134 1 
 8499922 1.220 0.077 0.062  9.154  0.202  0.217 1 
 8500704 0.831 0.070 0.096 10.134  0.390  0.465 2 
 8505072 1.063 0.034 0.037  5.884  0.066  0.074 1 
 8505345 0.975 0.075 0.078 10.493  0.270  0.293 2 
 8505515 1.256 0.065 0.053 10.203  0.187  0.200 1 
 8505576 1.204 0.078 0.066  4.775  0.133  0.120 1 
 8506096 1.768 0.109 0.109 11.625  0.278  0.260 2 
 8506123 0.892 0.141 0.097 10.181  0.661  0.366 2 
 8506218 1.266 0.173 0.249 11.429  0.479  0.907 2 
 8506281 0.995 0.276 0.104 10.605  1.321  0.473 2 
 8506788 1.055 0.058 0.062 10.793  0.244  0.267 2 
 8506816 1.099 0.034 0.026  5.126  0.054  0.028 1 
 8506868 1.264 0.094 0.159 11.889  0.242  0.617 2 
 8507295 1.069 0.040 0.051  8.598  0.102  0.133 1 
 8507397 1.274 0.049 0.086 10.864  0.126  0.252 2 
 8507484 1.504 0.049 0.041  7.301  0.108  0.093 1 
 8508931 3.094 0.277 0.185 13.178  0.408  0.323 2 
 8509198 1.618 0.093 0.065  7.043  0.123  0.143 1 
 8509478 1.399 0.071 0.063  5.273  0.073  0.092 1 
 8510050 1.242 0.053 0.065  5.594  0.081  0.088 1 
 8510483 1.372 0.109 0.138 11.523  0.484  0.505 2 
 8510560 1.473 0.046 0.055  7.041  0.065  0.128 1 
 8515390 1.935 0.027 0.022 10.734  0.052  0.049 2 
 8518198 1.162 0.026 0.035  5.400  0.064  0.033 1 
 8518402 2.053 0.107 0.848 11.057  0.290  1.554 2 
 8518881 1.255 0.051 0.034  5.229  0.088  0.042 1 
 8522040 1.696 0.046 0.046 11.108  0.071  0.138 2 
 8522050 2.130 0.028 0.047  9.564  0.042  0.078 2 
 8522751 1.261 0.063 0.037  5.529  0.098  0.087 1 
 8523747 0.899 0.155 0.274 11.936  0.998  1.630 2 
 8524315 1.121 0.030 0.050  6.801  0.078  0.111 1 
 8524633 0.987 0.039 0.049  8.164  0.119  0.143 1 
 8525101 1.274 0.073 0.034  5.150  0.117  0.070 1 
 8525150 3.087 0.150 0.077 12.135  0.239  0.147 2 
 8525293 1.327 0.056 0.070 10.952  0.221  0.188 2 
 8525359 1.265 0.062 0.052  8.898  0.190  0.098 1 
 8526108 1.513 0.034 0.039 11.010  0.109  0.149 2 
 8526197 1.815 0.149 0.146 11.134  0.203  0.369 2 
 8526691 1.124 0.179 0.063  5.458  0.115  0.084 1 
 8527188 1.178 0.177 0.218 13.794  0.932  1.119 2 
 8538793 1.061 0.033 0.051  5.333  0.074  0.079 1 
 8538804 1.081 0.069 0.080  7.092  0.197  0.189 1 
 8538853 0.851 0.058 0.062 10.250  0.308  0.299 2 
 8538882 1.035 0.050 0.051 11.148  0.202  0.232 2 
 8539201 1.471 0.139 0.132 12.038  0.372  0.421 2 
 8539821 1.146 0.036 0.039  5.202  0.079  0.072 1 
 8540034 1.239 0.041 0.039  4.615  0.053  0.055 1 
 8540384 1.312 0.052 0.056 10.842  0.110  0.179 2 
 8540615 1.746 0.086 0.174 11.256  0.183  0.418 2 
 8540767 0.807 0.070 0.135  9.739  0.378  0.606 2 
 8540791 1.332 0.079 0.180 10.967  0.223  0.755 2 
 8540820 0.798 0.044 0.056 10.975  0.249  0.291 2 
 8542964 1.025 0.045 0.038  8.313  0.120  0.122 1 
 8543165 1.127 0.058 0.025  7.141  0.113  0.086 1 
 8543200 1.434 0.070 0.094 10.937  0.150  0.198 2 
 8543569 1.146 0.025 0.042  6.354  0.078  0.052 1 
 8543941 1.230 0.038 0.056 10.862  0.126  0.177 2 
 8544483 1.083 0.038 0.033  8.247  0.104  0.122 1 
 8544630 1.004 0.034 0.036  6.728  0.089  0.090 1 
 8545067 1.361 0.049 0.068 10.106  0.130  0.154 1 
 8545291 1.038 0.043 0.058  8.078  0.113  0.178 1 
 8545504 1.524 0.040 0.055  6.824  0.092  0.103 1 
 8545658 0.687 0.042 0.047  8.885  0.239  0.331 2 
 8545861 1.705 0.051 0.047 11.029  0.080  0.156 2 
 8546146 1.000 0.192 0.647 26.022  2.243  5.208 1 
 8546822 1.010 0.029 0.022  4.711  0.043  0.048 1 
 8546998 1.524 0.089 0.148 11.135  0.210  0.383 2 
 8547085 1.122 0.055 0.049 11.026  0.201  0.190 1 
 8547122 0.973 0.114 0.090 10.496  0.428  0.348 2 
 8547156 1.230 0.128 0.244 11.656  0.437  0.856 2 
 8547390 1.633 0.066 0.065 11.222  0.176  0.103 2 
 8547469 0.997 0.075 0.072 10.742  0.317  0.283 2 
 8547560 1.233 0.050 0.019  6.157  0.083  0.051 1 
 8547564 1.158 0.036 0.035  5.344  0.075  0.059 1 
 8547653 0.832 0.085 0.188 10.795  0.598  1.032 2 
 8547669 1.424 0.078 0.086 13.168  0.202  0.343 1 
 8548606 0.829 0.053 0.073 10.288  0.268  0.338 2 
 8552314 0.914 0.212 0.115 10.512  1.227  0.558 2 
 8552581 1.166 0.051 0.053  8.746  0.190  0.120 1 
 8552766 1.015 0.060 0.072 10.596  0.233  0.340 2 
 8552947 0.911 0.043 0.062 10.362  0.228  0.289 2 
 8553297 1.766 0.109 0.281  5.736  0.148  0.358 1 
 8553967 1.293 0.032 0.030  5.451  0.068  0.066 1 
 8554007 1.238 0.063 0.080  7.946  0.119  0.210 1 
 8555265 1.148 0.050 0.070  9.087  0.178  0.162 1 
 8555588 1.428 0.083 0.100 11.709  0.318  0.230 2 
 8555599 1.079 0.050 0.040  7.731  0.129  0.111 1 
 8555914 1.290 0.047 0.050 10.986  0.160  0.117 2 
 8556078 1.484 0.067 0.061 10.348  0.215  0.187 1 
 8557457 0.974 0.038 0.047  9.845  0.129  0.166 1 
 8557678 1.124 0.051 0.058 10.692  0.187  0.168 2 
 8558329 1.603 0.070 0.088 10.614  0.195  0.135 1 
 8558444 0.702 0.054 0.059  9.255  0.348  0.385 2 
 8558629 1.198 0.053 0.043 10.894  0.140  0.137 2 
 8558633 1.117 0.044 0.042 10.774  0.204  0.134 2 
 8558846 1.084 0.050 0.031 10.743  0.174  0.137 1 
 8559852 1.088 0.138 0.204 11.900  0.545  0.721 2 
 8560056 1.019 0.039 0.037  5.751  0.080  0.093 1 
 8560280 1.079 0.038 0.037  4.744  0.083  0.060 1 
 8560306 0.991 0.062 0.061  8.240  0.188  0.176 1 
 8560398 1.547 0.135 0.122 12.705  0.398  0.341 2 
 8560475 1.151 0.054 0.093 10.963  0.263  0.360 2 
 8560949 1.182 0.062 0.092 11.369  0.223  0.309 2 
 8561126 1.312 0.060 0.071 11.258  0.194  0.267 2 
 8561202 1.624 0.080 0.062  9.407  0.090  0.179 1 
 8561216 1.121 0.040 0.049  8.222  0.095  0.185 1 
 8561238 1.975 0.031 0.049 10.885  0.061  0.096 2 
 8564109 0.706 0.035 0.079  8.818  0.238  0.423 2 
 8564157 1.249 0.045 0.025  4.986  0.051  0.054 1 
 8564277 1.086 0.033 0.056 10.626  0.136  0.214 2 
 8564559 1.677 0.061 0.067 11.110  0.084  0.180 2 
 8564860 2.164 0.036 0.284 10.195  0.087  0.452 2 
 8564966 1.151 0.035 0.039  7.036  0.101  0.061 1 
 8564976 1.094 0.048 0.039  5.947  0.102  0.075 1 
 8565016 1.217 0.060 0.042  8.287  0.103  0.161 1 
 8565159 1.034 0.051 0.046 10.821  0.242  0.206 2 
 8566248 1.301 0.200 0.168 12.412  0.983  0.626 2 
 8569838 1.206 0.068 0.180 11.111  0.239  0.611 2 
 8569885 3.523 0.100 0.081 16.030  0.158  0.335 2 
 8570254 1.192 0.032 0.038 10.796  0.120  0.123 2 
 8570577 1.462 0.064 0.053 11.013  0.164  0.110 2 
 8570823 1.750 0.149 0.153 12.585  0.406  0.453 2 
 8571171 1.341 0.044 0.054 10.836  0.164  0.168 2 
 8571469 1.173 0.055 0.052 10.868  0.175  0.152 2 
 8571762 1.335 0.060 0.080 10.982  0.154  0.310 2 
 8572242 1.169 0.060 0.054 11.088  0.192  0.148 2 
 8572364 1.278 0.063 0.095  5.570  0.095  0.156 1 
 8573128 0.833 0.096 0.090  9.997  0.480  0.388 2 
 8573239 1.207 0.045 0.048 10.830  0.139  0.149 2 
 8573556 0.986 0.091 0.089 11.403  0.375  0.370 1 
 8573783 2.198 0.019 0.064  9.589  0.049  0.093 2 
 8573846 2.215 0.009 0.042  8.672  0.001  0.045 2 
 8573996 1.019 0.316 0.120 10.492  1.449  0.362 2 
 8574234 1.030 0.024 0.024  5.462  0.052  0.050 1 
 8574456 1.948 0.031 0.034 10.712  0.093  0.106 2 
 8575147 1.942 0.021 0.023 10.788  0.046  0.047 2 
 8579095 1.381 0.041 0.053  5.569  0.057  0.072 1 
 8579328 1.049 0.033 0.035  4.007  0.054  0.037 1 
 8580595 1.508 0.106 0.094 11.161  0.197  0.269 2 
 8582118 1.422 0.241 0.333  9.635  0.741  1.074 1 
 8583313 1.011 0.022 0.033  4.788  0.038  0.060 1 
 8583586 1.931 0.169 0.534 12.186  0.383  1.114 2 
 8584513 1.577 0.136 0.182  9.701  0.372  0.372 1 
 8585278 1.149 0.090 0.101  4.418  0.130  0.122 1 
 8586983 0.887 0.142 0.163 22.405  1.731  1.940 1 
 8587058 1.001 0.066 0.069 10.670  0.288  0.314 2 
 8587329 1.174 0.051 0.056  7.876  0.156  0.104 1 
 8587948 2.248 0.036 0.110  9.615  0.063  0.183 2 
 8588032 1.697 0.223 0.186 11.062  0.206  0.482 2 
 8589163 1.657 0.478 0.813 25.018  2.578  4.113 1 
 8589626 1.192 0.179 0.388 10.991  0.423  1.304 2 
 8590577 1.790 0.077 0.076  9.838  0.184  0.157 1 
 8590920 1.379 0.067 0.068  7.873  0.120  0.101 1 
 8590931 1.811 0.076 0.107  9.839  0.144  0.193 1 
 8591738 1.233 0.071 0.069 11.294  0.141  0.254 2 
 8604489 1.527 0.088 0.091 12.089  0.390  0.149 1 
 8605197 1.128 0.031 0.024  5.948  0.071  0.076 1 
 8607365 1.501 0.062 0.032  7.739  0.085  0.071 1 
 8607372 1.183 0.037 0.042  4.399  0.062  0.035 1 
 8607581 1.250 0.038 0.046 10.820  0.109  0.120 2 
 8607620 1.008 0.057 0.068 10.649  0.236  0.278 2 
 8607686 1.204 0.071 0.105 10.871  0.178  0.337 2 
 8607720 1.241 0.051 0.035  5.098  0.066  0.063 1 
 8607999 0.740 0.047 0.061  9.177  0.300  0.354 2 
 8608750 1.068 0.049 0.050  8.356  0.158  0.122 1 
 8609482 1.164 0.033 0.045  5.310  0.065  0.040 1 
 8609704 1.558 0.181 0.385 23.955  1.248  1.882 1 
 8609926 1.096 0.056 0.052 10.782  0.235  0.232 2 
 8610204 1.241 0.043 0.069 10.902  0.142  0.225 2 
 8610327 0.655 0.021 0.020  7.709  0.116  0.150 2 
 8610391 1.136 0.059 0.076 10.341  0.208  0.224 1 
 8611078 0.853 0.031 0.030  6.972  0.084  0.089 1 
 8611114 1.157 0.061 0.062 10.885  0.230  0.228 2 
 8611369 0.769 0.042 0.046 10.219  0.214  0.258 2 
 8611394 1.080 0.051 0.040  5.861  0.083  0.085 1 
 8611731 0.675 0.045 0.059  9.680  0.257  0.379 2 
 8611833 1.767 0.102 0.022 12.397  0.302  0.048 2 
 8611911 0.948 0.073 0.063  8.756  0.263  0.219 1 
 8612203 0.705 0.049 0.049  9.197  0.243  0.264 2 
 8612241 1.583 0.055 0.088  8.209  0.099  0.117 1 
 8612300 0.681 0.036 0.050  8.679  0.257  0.311 2 
 8612361 1.160 0.061 0.053  8.370  0.177  0.116 1 
 8612388 1.204 0.060 0.076 10.929  0.184  0.261 2 
 8612393 1.015 0.035 0.052  8.511  0.095  0.131 1 
 8612480 1.168 0.040 0.037  6.656  0.093  0.046 1 
 8612481 1.234 0.059 0.058  8.547  0.109  0.138 1 
 8612490 1.134 0.053 0.065 10.767  0.209  0.190 2 
 8612520 1.928 0.075 0.148 12.304  0.158  0.431 1 
 8612585 1.161 0.076 0.076 11.795  0.319  0.202 1 
 8612609 1.485 0.066 0.073  5.137  0.080  0.122 1 
 8612811 1.112 0.037 0.069 10.615  0.167  0.163 2 
 8613105 1.533 0.033 0.032  6.335  0.061  0.081 1 
 8613120 1.039 0.027 0.032  4.441  0.049  0.052 1 
 8613617 1.210 0.030 0.058  4.899  0.026  0.062 1 
 8616844 1.260 0.031 0.054 10.871  0.102  0.135 2 
 8617035 1.227 0.062 0.085 10.946  0.182  0.292 2 
 8617169 2.398 0.055 0.064  8.718  0.078  0.085 2 
 8617244 1.202 0.164 0.185 11.613  0.580  0.637 1 
 8617401 1.005 0.047 0.057 10.562  0.175  0.192 2 
 8617431 1.063 0.035 0.037  4.554  0.061  0.059 1 
 8617455 1.164 0.057 0.066  5.873  0.138  0.107 1 
 8617711 1.135 0.042 0.044 10.013  0.115  0.165 1 
 8617873 1.758 0.095 0.137  7.765  0.176  0.218 1 
 8617959 1.025 0.066 0.078 10.590  0.226  0.343 2 
 8618510 1.195 0.050 0.030 10.953  0.163  0.075 2 
 8618560 1.144 0.046 0.036  7.961  0.127  0.059 1 
 8618653 1.770 0.078 0.072 11.603  0.251  0.259 2 
 8618934 1.091 0.035 0.051  5.970  0.062  0.082 1 
 8619048 0.882 0.064 0.085 13.039  0.415  0.503 1 
 8619145 1.307 0.068 0.042  5.840  0.111  0.083 1 
 8619322 2.178 0.023 0.024  9.546  0.062  0.060 2 
 8619411 1.128 0.048 0.056  9.816  0.143  0.190 1 
 8619736 1.584 0.066 0.057  6.901  0.077  0.082 1 
 8619916 1.167 0.060 0.043 10.770  0.173  0.130 2 
 8620063 2.011 0.118 0.886 11.038  0.354  1.782 2 
 8620109 1.030 0.048 0.059 10.542  0.164  0.204 2 
 8620380 1.239 0.027 0.041  5.487  0.062  0.059 1 
 8620449 1.307 0.049 0.066 10.912  0.131  0.194 2 
 8620490 1.363 0.131 0.278 11.248  0.392  0.891 2 
 8620872 1.212 0.050 0.036  5.912  0.064  0.056 1 
 8621290 3.105 0.162 0.100 12.577  0.283  0.151 2 
 8621445 1.083 0.059 0.047 11.961  0.256  0.204 1 
 8622265 2.152 0.038 0.204 10.217  0.221  0.466 2 
 8622532 1.443 0.062 0.039  7.935  0.126  0.081 1 
 8622860 2.175 0.024 0.042  9.539  0.053  0.071 2 
 8623565 1.323 0.050 0.059  6.877  0.079  0.105 1 
 8623633 1.056 0.095 0.166 11.300  0.404  0.659 2 
 8623655 1.115 0.042 0.063  6.747  0.092  0.159 1 
 8623829 2.303 0.061 0.268  9.297  0.108  0.396 2 
 8623850 1.032 0.049 0.048  8.091  0.149  0.135 1 
 8624143 1.367 0.076 0.078  9.173  0.175  0.148 1 
 8624155 2.210 0.021 0.041  9.437  0.042  0.058 2 
 8624885 1.025 0.043 0.035  4.136  0.065  0.047 1 
 8624940 1.459 0.087 0.104 11.636  0.329  0.322 2 
 8628585 1.355 0.064 0.059 11.220  0.189  0.252 2 
 8628607 1.487 0.047 0.070  7.664  0.110  0.165 1 
 8628629 1.096 0.095 0.089 10.739  0.268  0.311 2 
 8629146 1.718 0.104 0.115 12.714  0.345  0.321 2 
 8629637 1.195 0.063 0.041  7.871  0.127  0.094 1 
 8629836 0.761 0.054 0.061  9.853  0.288  0.306 2 
 8629927 1.224 0.043 0.044 10.897  0.133  0.131 2 
 8630006 1.284 0.043 0.064 10.962  0.144  0.142 2 
 8630454 1.218 0.040 0.050 10.814  0.144  0.143 2 
 8630459 1.131 0.045 0.042  4.473  0.053  0.073 1 
 8630587 1.283 0.089 0.041  5.408  0.110  0.093 1 
 8630783 1.216 0.054 0.064  9.126  0.112  0.211 1 
 8631317 1.100 0.037 0.035  8.962  0.134  0.111 1 
 8631401 1.614 0.070 0.061  6.005  0.076  0.097 1 
 8631442 1.263 0.047 0.074 10.927  0.144  0.218 2 
 8631482 0.774 0.067 0.059  9.979  0.407  0.404 2 
 8631608 1.525 0.062 0.061 11.030  0.157  0.183 2 
 8631971 1.319 0.038 0.063  5.453  0.070  0.077 1 
 8635520 1.522 0.053 0.065 10.978  0.156  0.209 2 
 8635922 2.177 0.235 0.291  9.411  0.388  0.426 1 
 8636104 0.953 0.101 0.111 10.770  0.420  0.441 2 
 8636139 1.545 0.057 0.063  5.751  0.104  0.052 1 
 8636174 1.904 0.149 0.166 12.041  0.371  0.291 2 
 8636389 1.180 0.043 0.048  6.038  0.080  0.073 1 
 8637212 1.345 0.074 0.066  7.411  0.149  0.132 1 
 8637346 1.146 0.070 0.058  7.171  0.140  0.140 1 
 8637856 1.355 0.079 0.093 12.778  0.339  0.271 1 
 8645063 1.216 0.043 0.051  4.242  0.034  0.090 1 
 8645227 0.967 0.027 0.019  3.620  0.033  0.027 1 
 8646982 1.736 0.212 0.189 11.178  0.239  0.572 2 
 8647660 1.115 0.048 0.042  3.864  0.065  0.077 1 
 8648338 2.464 0.123 0.151  9.223  0.166  0.206 2 
 8648597 2.214 0.082 0.305 10.315  0.135  0.507 2 
 8648671 2.221 0.025 0.099  9.498  0.042  0.148 2 
 8648759 1.068 0.032 0.033  4.542  0.047  0.060 1 
 8649099 1.862 0.072 0.117 11.932  0.211  0.284 2 
 8652014 1.284 0.105 0.150 11.310  0.356  0.625 2 
 8652718 1.329 0.087 0.085 10.688  0.246  0.199 1 
 8653471 1.761 0.058 0.079  6.595  0.124  0.094 1 
 8654220 1.075 0.217 0.124  7.396  0.303  0.057 1 
 8654400 1.607 0.044 0.062  6.332  0.055  0.042 1 
 8655421 1.613 0.147 0.180 12.055  0.440  0.467 2 
 8656100 2.244 0.079 0.075  6.198  0.097  0.096 1 
 8656205 1.321 0.062 0.056  8.522  0.109  0.132 1 
 8668803 1.120 0.072 0.068 10.983  0.332  0.272 2 
 8669014 0.904 0.089 0.078 10.299  0.338  0.298 2 
 8669094 0.700 0.044 0.066 10.162  0.247  0.330 2 
 8669282 1.418 0.067 0.187 11.086  0.195  0.490 2 
 8669308 1.060 0.061 0.050  9.013  0.215  0.128 1 
 8669389 1.134 0.057 0.075 10.991  0.291  0.261 2 
 8671812 1.432 0.044 0.063  5.257  0.050  0.073 1 
 8671819 0.987 0.062 0.064 10.471  0.213  0.206 2 
 8671842 1.017 0.031 0.017  4.501  0.045  0.037 1 
 8672174 1.570 0.075 0.110  6.283  0.130  0.135 1 
 8672662 0.722 0.083 0.140  9.745  0.596  0.979 2 
 8672831 1.183 0.067 0.060  8.884  0.212  0.133 1 
 8673221 1.513 0.189 0.150 11.831  0.589  0.345 2 
 8673261 1.505 0.048 0.074  6.336  0.107  0.119 1 
 8674172 1.058 0.033 0.034  5.365  0.064  0.059 1 
 8674581 1.033 0.048 0.043 10.874  0.208  0.184 2 
 8674879 1.070 0.047 0.042  3.983  0.061  0.060 1 
 8675043 0.985 0.039 0.040  7.369  0.113  0.116 1 
 8675106 1.523 0.074 0.111  8.436  0.129  0.192 1 
 8675259 1.072 0.039 0.033  5.785  0.108  0.036 1 
 8675789 1.042 0.039 0.046  8.537  0.119  0.139 1 
 8675826 1.289 0.038 0.052 10.859  0.111  0.123 2 
 8675885 1.135 0.033 0.030  4.123  0.049  0.074 1 
 8675891 2.128 0.000 0.000 10.523  0.000  0.000 2 
 8675975 1.325 0.074 0.075  9.723  0.210  0.171 1 
 8676094 1.169 0.064 0.081 11.809  0.245  0.253 2 
 8676240 1.235 0.030 0.046 11.085  0.038  0.234 2 
 8676927 1.584 0.057 0.062 11.099  0.180  0.133 2 
 8676988 1.367 0.055 0.133 10.920  0.160  0.350 2 
 8677342 1.400 0.038 0.038  9.614  0.085  0.058 1 
 8677534 1.058 0.057 0.058  4.125  0.079  0.077 1 
 8677701 1.201 0.083 0.080 11.594  0.294  0.232 1 
 8677973 0.820 0.071 0.100  9.969  0.443  0.528 2 
 8678018 1.081 0.017 0.036 10.516  0.068  0.196 2 
 8678536 1.100 0.074 0.081  8.891  0.223  0.198 1 
 8678638 1.197 0.038 0.069  4.635  0.053  0.079 1 
 8680868 1.111 0.040 0.046 10.636  0.188  0.121 2 
 8681180 2.049 0.041 0.055 10.324  0.143  0.152 2 
 8681186 1.017 0.042 0.047 10.531  0.159  0.170 2 
 8681270 1.446 0.064 0.071  5.327  0.079  0.110 1 
 8681506 1.100 0.062 0.038  8.523  0.180  0.112 1 
 8681963 1.170 0.027 0.046  4.038  0.037  0.031 1 
 8682462 1.084 0.096 0.072 10.869  0.330  0.282 2 
 8682591 1.214 0.053 0.088 10.912  0.168  0.290 2 
 8682716 1.109 0.039 0.060 10.663  0.190  0.182 2 
 8683589 0.984 0.070 0.066 14.419  0.394  0.289 1 
 8683779 1.378 0.101 0.126 11.084  0.231  0.370 2 
 8684542 1.374 0.033 0.062  5.149  0.043  0.069 1 
 8684860 1.520 0.045 0.048  5.598  0.072  0.076 1 
 8685978 1.010 0.040 0.052  8.344  0.112  0.142 1 
 8686058 1.643 0.056 0.063 11.150  0.131  0.113 2 
 8686316 1.213 0.042 0.068  6.057  0.040  0.090 1 
 8686389 1.101 0.139 0.133 13.216  0.641  0.514 2 
 8686861 1.403 0.203 0.271 12.025  0.838  0.997 1 
 8686904 1.210 0.039 0.043  5.824  0.030  0.077 1 
 8687248 1.252 0.041 0.054  5.088  0.083  0.054 1 
 8688421 1.438 0.050 0.033  5.544  0.048  0.046 1 
 8689270 1.134 0.028 0.034  4.871  0.057  0.074 1 
 8689494 1.063 0.088 0.093  5.872  0.182  0.233 1 
 8689522 1.232 0.045 0.124 10.928  0.156  0.474 2 
 8689599 1.037 0.039 0.046 10.563  0.144  0.174 2 
 8689860 1.358 0.173 0.197 23.142  1.344  1.631 1 
 8689935 1.256 0.056 0.024  8.152  0.147  0.082 1 
 8690009 1.102 0.076 0.072 11.535  0.291  0.268 2 
 8692797 1.005 0.040 0.032  3.898  0.055  0.054 1 
 8693004 1.821 0.118 0.130 13.304  0.340  0.336 1 
 8693018 2.430 0.167 0.138  9.449  0.253  0.232 2 
 8693057 1.043 0.038 0.036  5.360  0.073  0.088 1 
 8694070 0.777 0.059 0.055  8.622  0.331  0.294 2 
 8694096 1.038 0.060 0.073 10.726  0.256  0.323 2 
 8694481 1.663 0.094 0.086 12.386  0.133  0.328 1 
 8694617 1.173 0.076 0.052  6.295  0.139  0.089 1 
 8694920 1.368 0.070 0.082  7.191  0.128  0.138 1 
 8695243 1.253 0.040 0.066 11.186  0.144  0.217 2 
 8696035 0.814 0.084 0.252  9.918  0.488  0.768 2 
 8697068 1.014 0.051 0.041  8.293  0.161  0.124 1 
 8701081 1.148 0.067 0.072  8.530  0.202  0.165 1 
 8701893 1.648 0.068 0.051 11.033  0.120  0.092 2 
 8702290 1.740 0.122 0.139 11.885  0.240  0.388 2 
 8702709 1.056 0.059 0.045  5.724  0.108  0.099 1 
 8702863 1.356 0.045 0.082  5.677  0.078  0.101 1 
 8702999 1.557 0.072 0.110 11.037  0.221  0.287 2 
 8703041 2.576 0.114 0.150  9.225  0.126  0.191 1 
 8703146 1.306 0.051 0.077  6.005  0.070  0.139 1 
 8703777 1.360 0.069 0.088 11.073  0.212  0.361 2 
 8707667 1.546 0.137 0.140 12.227  0.396  0.410 2 
 8708536 2.718 0.135 0.159  9.279  0.201  0.194 1 
 8708587 1.562 0.143 0.163 13.766  0.420  0.515 2 
 8708650 2.205 0.022 0.084  9.604  0.046  0.117 2 
 8708654 1.932 0.029 0.034 10.734  0.056  0.066 2 
 8709951 0.974 0.090 0.097 12.702  0.415  0.439 1 
 8710304 1.899 0.076 0.112 11.180  0.189  0.364 2 
 8718745 1.007 0.038 0.037  5.167  0.078  0.063 1 
 8733649 1.544 0.141 0.146  5.950  0.221  0.177 1 
 8733697 1.130 0.048 0.040  4.261  0.051  0.086 1 
 8733894 1.139 0.061 0.051  8.963  0.134  0.200 1 
 8733928 1.073 0.041 0.038  5.487  0.105  0.045 1 
 8736290 1.176 0.039 0.051  7.977  0.126  0.103 1 
 8736415 0.951 0.199 0.559 20.679  1.644  5.112 1 
 8736552 1.074 0.052 0.054  8.139  0.155  0.121 1 
 8737032 1.527 0.054 0.073 11.092  0.230  0.127 1 
 8737047 1.048 0.058 0.066 12.574  0.249  0.311 1 
 8737324 1.053 0.032 0.042  6.005  0.073  0.103 1 
 8737667 1.989 0.105 0.052 14.567  0.289  0.095 2 
 8737707 1.120 0.087 0.081  8.199  0.208  0.241 1 
 8738333 1.291 0.036 0.017  8.614  0.106  0.041 1 
 8738537 1.034 0.037 0.038  7.449  0.104  0.109 1 
 8738545 1.500 0.023 0.082  4.941  0.054  0.086 1 
 8738569 1.173 0.050 0.042  4.117  0.079  0.032 1 
 8738834 1.242 0.108 0.082 11.486  0.361  0.303 2 
 8738980 1.107 0.058 0.070 11.502  0.241  0.268 2 
 8739065 1.498 0.131 0.127 12.167  0.484  0.489 2 
 8739118 1.381 0.082 0.131 11.836  0.327  0.455 2 
 8740250 1.203 0.046 0.033  6.048  0.081  0.055 1 
 8740339 0.855 0.061 0.069 10.447  0.367  0.367 2 
 8740476 1.285 0.059 0.123 11.062  0.192  0.338 2 
 8741733 1.551 0.103 0.111 11.425  0.259  0.331 2 
 8741924 1.737 0.139 0.139 12.478  0.398  0.359 2 
 8742013 1.162 0.064 0.063 12.524  0.282  0.215 1 
 8742229 1.651 0.059 0.063  7.291  0.046  0.152 1 
 8742545 1.061 0.035 0.019  4.974  0.052  0.059 1 
 8742912 1.562 0.048 0.069  7.058  0.110  0.057 1 
 8743064 1.111 0.045 0.035  5.392  0.075  0.069 1 
 8743131 1.155 0.046 0.064  7.780  0.129  0.139 1 
 8746146 1.225 0.034 0.043 10.900  0.117  0.131 2 
 8746148 0.798 0.094 0.275  9.609  0.565  1.148 2 
 8746222 0.871 0.090 0.087 10.368  0.393  0.394 2 
 8746834 0.980 0.040 0.033  7.883  0.119  0.088 1 
 8747199 1.024 0.044 0.042  7.596  0.110  0.163 1 
 8747222 1.080 0.038 0.031  7.340  0.089  0.090 1 
 8747415 1.320 0.030 0.050  5.667  0.068  0.073 1 
 8747442 1.277 0.046 0.036  6.287  0.089  0.046 1 
 8747880 1.293 0.054 0.057 11.746  0.246  0.201 1 
 8748278 1.173 0.045 0.163 11.104  0.186  0.483 2 
 8748406 1.061 0.072 0.065 12.123  0.318  0.326 1 
 8748436 2.363 0.123 0.258  9.615  0.177  0.368 2 
 8748869 1.139 0.100 0.104 12.387  0.392  0.361 1 
 8750108 0.991 0.035 0.033  3.790  0.046  0.045 1 
 8750187 1.312 0.053 0.049  7.814  0.088  0.119 1 
 8750438 3.726 0.550 0.254 20.258  1.359  0.887 2 
 8750704 1.916 0.115 0.039 14.829  0.442  0.000 2 
 8751576 1.158 0.065 0.125 11.338  0.281  0.432 2 
 8751605 1.437 0.065 0.030  7.439  0.106  0.102 1 
 8751733 1.510 0.041 0.035 11.037  0.077  0.111 2 
 8752279 1.402 0.068 0.081 11.132  0.234  0.189 2 
 8752721 1.038 0.068 0.081 11.373  0.271  0.280 1 
 8752893 1.241 0.039 0.036  7.887  0.084  0.071 1 
 8753234 1.982 0.030 0.040 10.782  0.063  0.073 2 
 8754017 1.141 0.050 0.081 11.149  0.243  0.271 2 
 8754075 1.803 0.102 0.137 13.878  0.274  0.339 1 
 8754155 1.042 0.038 0.032 10.528  0.145  0.127 2 
 8754257 1.199 0.051 0.041  4.383  0.065  0.056 1 
 8754274 1.158 0.027 0.043  5.554  0.060  0.051 1 
 8754278 1.019 0.096 0.136 10.969  0.370  0.488 2 
 8754675 1.260 0.058 0.061  8.417  0.111  0.201 1 
 8757215 1.269 0.042 0.051 10.914  0.133  0.127 2 
 8758700 1.090 0.066 0.061 10.806  0.222  0.253 2 
 8759207 2.163 0.035 0.025  9.292  0.040  0.040 2 
 8759746 1.730 0.058 0.057 11.145  0.107  0.194 2 
 8759811 1.894 0.026 0.028 10.941  0.065  0.060 2 
 8760246 1.432 0.075 0.049  5.044  0.077  0.053 1 
 8760372 1.376 0.061 0.060  5.403  0.088  0.071 1 
 8760620 1.230 0.060 0.084  9.262  0.171  0.291 1 
 8760626 0.926 0.056 0.060 10.628  0.292  0.294 2 
 8760818 0.938 0.173 0.109 10.381  0.870  0.450 2 
 8761312 1.220 0.055 0.024  4.172  0.047  0.049 1 
 8761471 1.403 0.057 0.063 11.118  0.201  0.157 2 
 8765681 1.584 0.229 0.179 11.871  0.662  0.427 2 
 8766222 1.046 0.095 0.082 10.854  0.390  0.321 2 
 8766273 0.954 0.295 0.088 10.417  1.614  0.445 2 
 8766538 1.321 0.071 0.109 11.044  0.260  0.270 1 
 8766846 1.181 0.036 0.029  4.989  0.051  0.032 1 
 8766936 1.671 0.076 0.113 11.134  0.128  0.331 2 
 8767392 2.345 0.097 0.133  8.805  0.141  0.176 2 
 8767579 1.345 0.151 0.147 10.206  0.599  0.523 1 
 8771414 1.583 0.148 0.166 11.661  0.394  0.381 2 
 8780467 2.143 0.026 0.154 10.248  0.132  0.218 2 
 8782196 1.042 0.033 0.041  7.392  0.098  0.112 1 
 8782636 1.055 0.026 0.025  3.971  0.039  0.041 1 
 8784382 1.929 0.027 0.035 10.674  0.056  0.084 2 
 8798584 1.240 0.051 0.038  8.486  0.113  0.117 1 
 8800906 1.120 0.052 0.051 11.039  0.241  0.217 2 
 8801894 0.931 0.109 0.093 10.436  0.499  0.425 2 
 8802146 1.125 0.048 0.036  6.683  0.091  0.084 1 
 8802374 1.350 0.057 0.057 12.117  0.168  0.160 1 
 8802962 1.119 0.097 0.358 11.091  0.458  1.525 2 
 8803207 0.672 0.049 0.094 18.051  0.669  1.166 1 
 8803432 1.103 0.049 0.055 10.741  0.197  0.203 2 
 8803615 1.184 0.054 0.043 10.784  0.147  0.146 2 
 8804145 1.081 0.033 0.023  4.529  0.062  0.021 1 
 8804218 0.715 0.050 0.044  9.228  0.278  0.272 2 
 8804226 1.002 0.097 0.071 10.572  0.318  0.353 2 
 8804395 1.142 0.076 0.106 12.791  0.385  0.382 2 
 8804416 1.009 0.039 0.050  7.469  0.101  0.167 1 
 8804886 1.243 0.036 0.051 10.979  0.093  0.182 2 
 8804938 1.209 0.034 0.058  7.101  0.082  0.118 1 
 8805236 0.919 0.161 0.242 11.858  1.112  1.424 2 
 8805353 1.527 0.162 0.338 11.322  0.394  0.843 2 
 8805391 1.086 0.117 0.154 13.020  0.623  0.854 2 
 8805565 1.139 0.069 0.081 11.044  0.258  0.256 1 
 8805632 1.037 0.041 0.037  9.288  0.134  0.131 1 
 8805663 3.268 0.147 0.146 14.424  0.318  0.170 2 
 8805725 0.785 0.047 0.047  9.738  0.237  0.248 2 
 8805951 1.122 0.083 0.186 10.962  0.374  0.847 2 
 8806231 1.426 0.106 0.147 19.211  0.620  0.802 1 
 8806268 1.210 0.059 0.039  5.278  0.081  0.049 1 
 8806387 1.292 0.055 0.039  6.543  0.119  0.071 1 
 8806877 0.912 0.029 0.026  6.004  0.084  0.064 1 
 8806936 1.249 0.065 0.034  8.906  0.149  0.121 1 
 8807777 1.288 0.069 0.026  7.286  0.124  0.111 1 
 8808231 1.045 0.045 0.046  9.442  0.151  0.184 1 
 8812211 0.990 0.034 0.031  5.846  0.068  0.065 1 
 8812352 1.067 0.051 0.038  9.593  0.147  0.115 1 
 8812360 1.073 0.040 0.043  6.058  0.123  0.053 1 
 8812397 1.191 0.035 0.051  7.731  0.057  0.104 1 
 8812919 1.672 0.106 0.106 12.363  0.138  0.381 1 
 8813291 0.948 0.189 0.133 10.569  0.707  0.472 2 
 8813509 1.716 0.084 0.081 11.385  0.113  0.270 2 
 8813618 1.065 0.024 0.034  5.290  0.050  0.058 1 
 8813727 1.751 0.239 0.213 11.813  0.589  0.593 2 
 8813792 1.500 0.067 0.074 10.991  0.144  0.226 2 
 8813946 2.155 0.014 0.019  9.955  0.055  0.064 2 
 8814234 1.632 0.077 0.085 13.941  0.191  0.277 2 
 8814586 1.422 0.052 0.051 11.007  0.169  0.124 2 
 8815290 1.819 0.109 0.093 11.642  0.226  0.269 1 
 8815404 1.246 0.038 0.044  7.468  0.109  0.076 1 
 8815517 1.093 0.051 0.052  6.553  0.118  0.098 1 
 8815644 1.099 0.060 0.062 10.754  0.229  0.214 2 
 8816007 1.176 0.043 0.020  4.423  0.062  0.025 1 
 8816437 1.069 0.074 0.087 13.186  0.378  0.328 1 
 8816525 2.789 0.292 0.157 10.814  0.451  0.219 2 
 8817275 1.110 0.073 0.047  7.902  0.166  0.147 1 
 8817343 1.066 0.034 0.035  6.355  0.085  0.073 1 
 8818252 0.828 0.076 0.108 12.629  0.587  0.721 2 
 8818400 1.126 0.038 0.054  6.383  0.086  0.113 1 
 8818887 1.094 0.049 0.067  5.199  0.088  0.095 1 
 8819161 2.557 0.316 0.194 11.001  0.553  0.332 2 
 8819552 1.254 0.059 0.065  5.960  0.108  0.108 1 
 8819748 1.254 0.072 0.078 11.233  0.161  0.257 2 
 8821871 0.943 0.222 0.150 10.430  1.068  0.538 2 
 8822689 2.316 0.189 0.072 11.764  0.387  0.081 1 
 8822878 1.482 0.102 0.140 11.745  0.315  0.418 2 
 8823410 1.904 0.044 0.052 10.876  0.118  0.143 2 
 8823529 1.442 0.068 0.058  7.749  0.107  0.143 1 
 8823560 1.023 0.049 0.057 10.790  0.275  0.303 2 
 8823626 1.023 0.047 0.034  6.577  0.109  0.111 1 
 8824044 1.389 0.082 0.066 10.079  0.211  0.152 1 
 8824235 1.073 0.071 0.045 10.887  0.247  0.183 2 
 8824264 1.106 0.045 0.060 10.687  0.186  0.206 2 
 8824442 1.316 0.064 0.068  4.471  0.072  0.079 1 
 8824452 1.049 0.034 0.031  8.357  0.103  0.097 1 
 8824732 1.415 0.071 0.096  9.535  0.157  0.245 1 
 8824772 1.329 0.200 0.201 12.130  0.891  0.697 2 
 8824776 1.483 0.068 0.073  5.384  0.089  0.127 1 
 8825006 1.013 0.050 0.067 10.597  0.195  0.344 2 
 8825444 2.795 0.233 0.135 10.631  0.320  0.180 2 
 8826079 1.169 0.052 0.043 10.802  0.154  0.140 2 
 8826496 1.607 0.051 0.064 11.059  0.149  0.107 2 
 8827367 1.416 0.041 0.049  4.451  0.043  0.052 1 
 8827622 0.879 0.094 0.162 11.109  0.571  0.913 2 
 8827646 1.173 0.049 0.050 10.916  0.150  0.146 2 
 8827659 1.219 0.054 0.047  7.792  0.096  0.106 1 
 8827808 2.226 0.142 0.161  5.710  0.146  0.170 1 
 8827853 1.120 0.028 0.048  4.923  0.045  0.061 1 
 8827934 1.967 0.023 0.036 10.754  0.049  0.070 2 
 8831643 1.077 0.026 0.041  5.713  0.081  0.043 1 
 8831715 1.048 0.055 0.045 10.541  0.163  0.160 2 
 8832376 1.003 0.050 0.054 10.472  0.176  0.159 2 
 8832632 0.789 0.050 0.088  9.714  0.273  0.418 2 
 8836211 1.426 0.083 0.179 11.123  0.268  0.715 2 
 8836830 1.237 0.068 0.041  4.628  0.077  0.049 1 
 8838230 1.165 0.034 0.031  4.721  0.073  0.030 1 
 8838450 1.380 0.054 0.067  6.413  0.086  0.083 1 
 8839028 1.084 0.094 0.101 11.673  0.382  0.377 2 
 8840004 1.349 0.174 0.142 20.947  0.965  0.724 1 
 8840992 1.410 0.035 0.043  6.329  0.052  0.040 1 
 8843610 1.485 0.053 0.045 10.974  0.115  0.118 2 
 8844891 1.408 0.216 0.280 11.796  0.591  0.879 2 
 8845313 1.383 0.053 0.153 11.031  0.173  0.404 2 
 8845321 1.115 0.043 0.060 10.693  0.192  0.175 2 
 8845466 1.940 0.714 0.067 10.443  1.544  0.138 2 
 8846187 1.800 0.044 0.042 11.145  0.123  0.109 2 
 8846245 1.276 0.066 0.107 10.942  0.165  0.261 2 
 8846636 1.008 0.049 0.058  4.087  0.064  0.077 1 
 8848288 1.593 0.069 0.078 10.934  0.190  0.079 1 
 8863673 1.072 0.056 0.067  9.200  0.173  0.168 1 
 8866547 1.188 0.051 0.011  4.432  0.078  0.010 1 
 8866716 1.059 0.054 0.060  9.805  0.190  0.188 1 
 8866860 1.108 0.040 0.033  5.241  0.051  0.075 1 
 8867239 1.114 0.045 0.052  6.538  0.107  0.121 1 
 8867740 1.030 0.085 0.105 12.510  0.393  0.434 1 
 8868196 0.778 0.048 0.096  9.598  0.271  0.486 2 
 8868464 1.248 0.034 0.052  4.550  0.054  0.106 1 
 8868800 1.161 0.043 0.046 10.951  0.167  0.166 2 
 8868869 1.097 0.078 0.073 11.069  0.254  0.283 2 
 8868929 1.511 0.057 0.070 11.075  0.112  0.208 2 
 8869235 0.915 0.028 0.028  7.235  0.087  0.080 1 
 8869611 1.069 0.044 0.034  6.188  0.100  0.063 1 
 8869656 1.091 0.076 0.090 11.054  0.255  0.355 2 
 8870432 0.600 0.000 0.000  7.728  0.000  0.000 2 
 8870446 1.584 0.165 0.096 12.213  0.612  0.241 2 
 8870548 1.077 0.043 0.043 11.027  0.171  0.156 2 
 8870850 1.281 0.055 0.042 11.244  0.263  0.153 1 
 8871554 1.123 0.069 0.046 10.937  0.286  0.199 2 
 8872046 1.203 0.045 0.044  7.897  0.096  0.093 1 
 8872709 1.362 0.050 0.051 10.963  0.160  0.166 2 
 8872890 1.207 0.039 0.062  5.013  0.038  0.076 1 
 8872979 2.819 0.087 0.097 11.028  0.142  0.156 2 
 8873797 1.065 0.053 0.071 10.960  0.149  0.234 2 
 8878424 1.069 0.057 0.038  8.127  0.165  0.097 1 
 8879369 1.118 0.046 0.042  7.983  0.115  0.103 1 
 8879448 0.944 0.124 0.224 10.758  0.587  1.056 2 
 8879491 2.083 0.132 0.576 10.819  0.227  0.971 2 
 8879518 1.728 0.052 0.066 11.216  0.105  0.235 2 
 8879558 1.344 0.130 0.104 11.824  0.432  0.335 2 
 8879938 1.380 0.036 0.046  7.052  0.078  0.068 1 
 8880420 1.109 0.096 0.094 13.877  0.431  0.433 1 
 8880751 1.084 0.100 0.069  7.958  0.232  0.210 1 
 8880933 0.842 0.104 0.082 10.100  0.495  0.388 2 
 8882190 0.968 0.064 0.063 10.704  0.303  0.272 2 
 8885470 1.159 0.110 0.166 11.479  0.410  0.583 2 
 8886171 1.059 0.050 0.043  8.260  0.158  0.115 1 
 8888925 1.177 0.043 0.040 11.057  0.153  0.087 2 
 8890410 3.023 0.299 0.145 12.513  0.515  0.220 2 
 8891496 0.715 0.054 0.051  9.330  0.308  0.317 2 
 8891630 1.611 0.352 1.480 12.200  1.217  3.704 2 
 8891778 1.033 0.049 0.045  4.082  0.071  0.058 1 
 8891957 1.381 0.059 0.089  8.626  0.121  0.177 1 
 8892050 1.231 0.062 0.063  4.563  0.070  0.081 1 
 8892202 1.260 0.106 0.090  9.121  0.239  0.253 1 
 8892211 1.422 0.064 0.047  5.010  0.069  0.070 1 
 8892924 1.049 0.127 0.122 12.373  0.586  0.552 2 
 8893087 1.122 0.053 0.070  5.691  0.099  0.118 1 
 8893299 1.250 0.041 0.074  4.066  0.058  0.082 1 
 8895291 1.822 0.075 0.141 11.259  0.194  0.324 2 
 8896115 1.903 0.568 0.017 10.499  1.144  0.031 2 
 8899312 0.922 0.056 0.057 10.315  0.246  0.221 2 
 8907526 1.065 0.057 0.059  4.960  0.079  0.084 1 
 8907943 1.329 0.073 0.070 11.540  0.255  0.261 2 
 8909673 1.599 0.054 0.069 11.152  0.164  0.124 2 
 8911558 1.395 0.066 0.064 10.916  0.205  0.144 2 
 8914107 1.269 0.041 0.036  5.238  0.046  0.044 1 
 8914297 0.918 0.028 0.035  6.595  0.087  0.099 1 
 8914504 1.198 0.069 0.041 10.848  0.179  0.127 2 
 8914923 2.224 0.055 0.473  9.889  0.219  0.624 2 
 8915786 2.237 0.177 0.075  8.395  0.235  0.115 1 
 8933174 1.282 0.078 0.094 11.886  0.256  0.327 1 
 8933234 1.132 0.040 0.044  4.536  0.048  0.085 1 
 8934264 0.943 0.130 0.219 19.878  1.055  1.757 1 
 8935612 1.034 0.064 0.058 10.854  0.267  0.231 2 
 8936084 1.111 0.054 0.054 10.730  0.203  0.194 2 
 8936104 1.275 0.063 0.075 11.727  0.225  0.268 2 
 8936339 1.650 0.065 0.139 11.224  0.173  0.409 2 
 8936347 1.184 0.039 0.045  7.478  0.098  0.084 1 
 8936409 0.876 0.113 0.106 21.277  1.132  1.116 1 
 8936708 1.122 0.065 0.068 12.468  0.314  0.213 2 
 8936877 1.014 0.057 0.061 12.012  0.252  0.267 1 
 8937073 1.168 0.101 0.093 12.770  0.499  0.295 2 
 8937747 1.077 0.044 0.062  9.517  0.161  0.183 1 
 8937971 1.243 0.073 0.041  6.967  0.124  0.138 1 
 8939394 0.759 0.082 0.274  9.227  0.523  1.393 2 
 8939889 1.333 0.069 0.055 11.160  0.197  0.290 2 
 8939964 0.736 0.032 0.032  9.414  0.184  0.177 2 
 8939995 1.369 0.063 0.042  8.116  0.160  0.069 1 
 8940098 1.157 0.058 0.032 10.769  0.200  0.128 2 
 8940241 1.230 0.042 0.057 11.146  0.090  0.192 2 
 8940851 1.039 0.053 0.078 15.793  0.346  0.522 1 
 8941196 1.239 0.023 0.050  8.227  0.065  0.090 1 
 8941202 1.213 0.047 0.090 10.897  0.151  0.272 2 
 8946471 1.338 0.047 0.047 10.917  0.116  0.171 2 
 8946504 1.274 0.042 0.036  7.244  0.099  0.114 1 
 8946619 1.191 0.039 0.050 11.054  0.112  0.122 2 
 8946818 0.913 0.064 0.064 10.595  0.287  0.290 2 
 8946951 1.403 0.064 0.051  6.692  0.082  0.100 1 
 8947422 1.420 0.052 0.075 11.665  0.215  0.188 2 
 8947883 1.156 0.101 0.184 11.081  0.389  0.715 2 
 8948403 2.052 0.012 0.016 15.264  0.164  0.141 2 
 8948617 0.963 0.064 0.061  8.919  0.225  0.186 1 
 8949009 0.918 0.092 0.083  9.723  0.351  0.329 1 
 8949653 0.930 0.094 0.074 13.532  0.481  0.383 1 
 8949818 1.021 0.064 0.065  8.887  0.198  0.193 1 
 8949937 1.283 0.051 0.075 10.832  0.125  0.222 2 
 8949943 1.440 0.058 0.038  5.351  0.066  0.073 1 
 8950187 1.140 0.052 0.058 11.118  0.212  0.192 2 
 8950757 1.836 0.055 0.074 11.167  0.115  0.181 2 
 8951178 2.365 0.325 0.218  8.484  0.497  0.244 1 
 8951252 2.373 0.314 0.550 12.574  0.604  0.928 2 
 8951369 1.257 0.038 0.067 11.004  0.141  0.217 2 
 8951614 0.954 0.060 0.067 10.716  0.258  0.256 2 
 8952278 1.285 0.052 0.052  9.914  0.152  0.151 1 
 8952952 1.734 0.192 0.212 21.686  0.888  0.975 1 
 8953164 1.121 0.036 0.026  5.848  0.039  0.068 1 
 8955590 1.545 0.020 0.022 10.588  0.041  0.056 2 
 8955683 1.774 0.210 0.214 11.093  0.429  0.475 1 
 8955699 1.018 0.058 0.080 10.659  0.268  0.371 2 
 8955709 1.182 0.105 0.083  8.078  0.273  0.177 1 
 8955816 1.179 0.055 0.063  7.154  0.152  0.110 1 
 8955894 0.921 0.066 0.109 11.045  0.365  0.513 2 
 8955908 0.880 0.052 0.054  9.340  0.205  0.192 1 
 8955962 1.264 0.052 0.043  5.833  0.094  0.089 1 
 8956118 0.979 0.089 0.100 11.097  0.374  0.447 2 
 8956458 1.223 0.091 0.080  9.397  0.244  0.238 1 
 8956521 1.596 0.157 0.165 11.586  0.428  0.478 2 
 8956534 2.243 0.074 0.135  8.745  0.106  0.180 2 
 8957055 1.254 0.068 0.018  5.064  0.100  0.023 1 
 8957480 1.122 0.041 0.046  8.890  0.120  0.109 1 
 8957543 1.554 0.113 0.124 12.044  0.295  0.345 2 
 8957693 1.547 0.044 0.053  6.170  0.081  0.060 1 
 8957928 1.260 0.040 0.064 11.116  0.130  0.210 2 
 8957944 1.447 0.061 0.046  6.551  0.083  0.079 1 
 8958046 1.249 0.068 0.063 12.958  0.238  0.309 1 
 8958065 1.255 0.039 0.037  8.110  0.062  0.106 1 
 8958073 1.218 0.055 0.067  6.210  0.080  0.131 1 
 8958181 2.645 0.627 0.393 13.397  1.323  0.688 2 
 8958735 1.100 0.093 0.080 10.884  0.349  0.307 2 
 8958925 1.093 0.070 0.122 10.921  0.362  0.551 2 
 8959259 1.416 0.044 0.072  8.088  0.098  0.107 1 
 8959538 1.278 0.063 0.074 11.510  0.208  0.235 2 
 8960083 1.568 0.032 0.054  7.293  0.067  0.048 1 
 8960713 1.085 0.084 0.081 12.545  0.336  0.295 2 
 8961152 1.135 0.049 0.034 10.681  0.174  0.136 1 
 8962109 1.028 0.030 0.038  5.043  0.065  0.049 1 
 8962844 1.520 0.045 0.044 11.001  0.103  0.147 2 
 8962923 2.185 0.027 0.073  9.444  0.057  0.119 2 
 8963953 1.354 0.091 0.092  9.161  0.221  0.190 1 
 8963972 1.226 0.064 0.063 11.479  0.156  0.241 2 
 8964218 1.222 0.060 0.072 11.779  0.181  0.258 1 
 8964502 1.467 0.111 0.151 10.150  0.277  0.339 1 
 8971387 2.398 0.151 0.130  8.886  0.216  0.167 2 
 8972013 1.127 0.069 0.099 11.009  0.360  0.449 2 
 8973228 1.079 0.055 0.045  8.663  0.154  0.171 1 
 8973815 1.569 0.046 0.057  7.761  0.107  0.051 1 
 8975442 1.554 0.217 0.290 13.115  0.913  1.122 1 
 8976283 2.082 0.495 0.354 35.227  3.919  2.758 1 
 8978632 0.959 0.091 0.079 10.770  0.364  0.336 2 
 8979491 1.004 0.061 0.055 10.897  0.241  0.184 1 
 8979500 1.394 0.056 0.072  5.258  0.067  0.069 1 
 8981783 1.233 0.050 0.037  4.837  0.064  0.066 1 
 8981846 1.270 0.062 0.051  4.621  0.072  0.088 1 
 8983847 0.920 0.027 0.054  3.921  0.039  0.094 1 
 8984044 1.335 0.074 0.091 11.218  0.213  0.317 2 
 8984355 1.227 0.042 0.034  4.731  0.048  0.076 1 
 9001643 1.479 0.088 0.195 11.203  0.230  0.501 2 
 9002344 1.642 0.102 0.085 11.322  0.167  0.278 1 
 9002408 1.140 0.064 0.035  8.629  0.154  0.151 1 
 9002458 0.865 0.103 0.109 10.351  0.501  0.495 2 
 9002464 1.258 0.060 0.009  6.814  0.113  0.054 1 
 9002577 1.097 0.128 0.145 18.888  1.103  1.152 1 
 9002777 0.925 0.186 0.516 23.170  2.287  5.147 1 
 9002805 2.341 0.213 0.280 10.726  0.324  0.455 2 
 9003096 2.132 0.043 0.094 10.064  0.106  0.158 2 
 9003765 1.134 0.024 0.045  8.153  0.096  0.096 1 
 9004110 0.807 0.062 0.059  9.983  0.323  0.313 2 
 9004448 0.987 0.047 0.051 11.277  0.190  0.209 2 
 9004818 1.574 0.049 0.060  8.578  0.125  0.071 1 
 9004948 1.113 0.000 0.000 10.061  0.000  0.000 2 
 9005037 0.754 0.062 0.078 10.129  0.330  0.380 2 
 9005963 1.096 0.051 0.047  4.617  0.078  0.073 1 
 9006129 1.082 0.061 0.060  8.797  0.199  0.177 1 
 9006240 1.075 0.030 0.030  6.571  0.111  0.033 1 
 9006484 1.367 0.049 0.065  8.325  0.093  0.130 1 
 9007021 1.782 0.156 0.143 12.311  0.518  0.445 2 
 9007080 1.350 0.066 0.053 11.488  0.200  0.238 2 
 9007455 1.008 0.087 0.122 10.736  0.384  0.514 2 
 9007560 0.987 0.210 0.098 10.478  0.878  0.367 2 
 9007718 1.328 0.064 0.069 11.568  0.253  0.298 2 
 9007860 0.990 0.059 0.047  9.638  0.228  0.160 1 
 9008090 1.346 0.045 0.052 10.947  0.127  0.244 2 
 9008236 1.093 0.075 0.070 12.839  0.346  0.321 1 
 9008270 1.466 0.175 0.113 11.927  0.596  0.406 2 
 9008777 1.281 0.088 0.036  9.882  0.265  0.126 1 
 9009158 1.642 0.072 0.155 14.648  0.348  0.524 2 
 9009175 1.284 0.053 0.067 11.353  0.213  0.241 2 
 9009295 1.106 0.050 0.051  8.759  0.159  0.158 1 
 9009805 1.362 0.054 0.057  9.563  0.166  0.111 1 
 9009957 1.090 0.025 0.024  4.550  0.047  0.039 1 
 9012317 1.079 0.070 0.098 11.540  0.312  0.442 2 
 9012783 1.176 0.063 0.070 10.738  0.268  0.196 1 
 9015765 1.408 0.071 0.089 11.294  0.162  0.284 1 
 9016417 1.496 0.125 0.151 12.118  0.367  0.433 1 
 9016455 2.286 0.097 0.230  9.764  0.155  0.384 2 
 9016768 1.270 0.070 0.072  8.517  0.163  0.175 1 
 9016901 0.757 0.042 0.049  9.572  0.282  0.303 2 
 9018004 1.066 0.033 0.038 10.570  0.117  0.192 2 
 9018450 1.635 0.617 1.352 13.589  2.749  4.761 2 
 9018640 1.170 0.054 0.039  5.997  0.122  0.039 1 
 9018782 1.094 0.048 0.036  6.096  0.106  0.056 1 
 9018790 1.262 0.073 0.039  6.299  0.103  0.115 1 
 9018828 1.052 0.061 0.043  7.493  0.161  0.132 1 
 9018909 1.122 0.042 0.040  7.308  0.109  0.100 1 
 9019025 0.956 0.079 0.077 10.577  0.387  0.395 2 
 9019877 1.714 0.137 0.145  9.405  0.289  0.277 1 
 9019889 1.218 0.046 0.066 11.048  0.187  0.287 2 
 9020066 1.338 0.058 0.099  9.288  0.137  0.248 1 
 9020419 1.182 0.035 0.041 10.755  0.111  0.144 2 
 9020898 1.038 0.041 0.033  5.295  0.084  0.082 1 
 9020943 1.113 0.063 0.061 10.761  0.243  0.218 2 
 9021204 2.157 0.879 0.496 30.498  6.320  3.022 1 
 9021464 1.433 0.072 0.052 10.906  0.180  0.112 2 
 9021671 1.088 0.058 0.049  9.255  0.168  0.120 1 
 9021799 1.247 0.049 0.122 10.993  0.162  0.354 2 
 9024483 1.292 0.054 0.066 11.368  0.231  0.211 2 
 9024667 0.799 0.093 0.110 10.587  0.484  0.473 2 
 9024821 1.143 0.070 0.084  8.322  0.197  0.192 1 
 9024845 1.373 0.051 0.064  8.968  0.113  0.152 1 
 9025029 1.537 0.066 0.099 11.230  0.189  0.353 2 
 9025216 1.050 0.044 0.028 10.481  0.133  0.107 2 
 9025260 1.330 0.071 0.060  6.500  0.163  0.095 1 
 9025278 0.983 0.026 0.036  3.821  0.031  0.046 1 
 9025435 0.932 0.000 0.000 10.708  0.000  0.000 2 
 9025447 1.168 0.046 0.046 11.271  0.184  0.139 2 
 9025498 1.137 0.065 0.051  8.258  0.193  0.122 1 
 9025726 1.218 0.039 0.069 11.008  0.109  0.195 2 
 9025882 1.236 0.024 0.033 10.979  0.062  0.107 2 
 9026209 1.055 0.227 0.298 21.073  1.812  2.733 1 
 9026217 1.252 0.054 0.061  9.150  0.157  0.177 1 
 9026308 1.243 0.036 0.040 10.840  0.138  0.116 2 
 9026802 3.296 1.626 0.318 19.878  4.935  0.801 2 
 9026822 1.156 0.099 0.060  8.521  0.274  0.123 1 
 9027245 1.038 0.058 0.058  8.485  0.170  0.160 1 
 9027404 1.127 0.051 0.043  4.301  0.058  0.083 1 
 9027635 1.053 0.041 0.039  8.248  0.103  0.108 1 
 9027654 1.305 0.067 0.070 11.455  0.255  0.273 2 
 9027817 1.168 0.041 0.040  7.013  0.119  0.061 1 
 9027871 1.569 0.118 0.116 11.352  0.375  0.168 1 
 9028221 2.981 0.267 0.134 11.979  0.416  0.202 2 
 9028293 1.979 0.037 0.059 10.512  0.091  0.157 2 
 9028321 1.428 0.062 0.055 10.336  0.138  0.112 1 
 9028511 0.964 0.067 0.068 10.554  0.297  0.329 2 
 9028697 1.287 0.068 0.037  8.610  0.155  0.078 1 
 9028711 1.074 0.107 0.136 11.233  0.410  0.562 2 
 9028880 1.070 0.032 0.046  9.284  0.115  0.135 1 
 9028967 1.278 0.066 0.132 11.287  0.257  0.536 2 
 9029195 1.540 0.104 0.167 11.312  0.254  0.576 2 
 9029603 1.671 0.075 0.073  6.285  0.053  0.142 1 
 9030294 1.496 0.100 0.034 10.989  0.207  0.091 2 
 9031080 1.544 0.061 0.079 10.951  0.165  0.198 2 
 9031294 1.015 0.049 0.057 10.649  0.219  0.291 2 
 9031549 1.200 0.045 0.038  7.452  0.119  0.073 1 
 9031798 1.126 0.043 0.042  5.882  0.085  0.053 1 
 9032691 1.268 0.044 0.096 11.091  0.157  0.300 2 
 9032713 1.850 0.104 0.162 11.387  0.275  0.333 2 
 9032795 0.768 0.051 0.057  9.767  0.282  0.341 2 
 9032972 0.978 0.020 0.033  4.039  0.034  0.045 1 
 9033281 1.623 0.079 0.098 11.146  0.180  0.255 2 
 9033522 1.400 0.051 0.066  6.560  0.085  0.104 1 
 9033539 1.488 0.100 0.081  7.416  0.138  0.202 1 
 9034252 1.573 0.098 0.231  5.240  0.133  0.241 1 
 9034557 1.768 0.082 0.091 11.928  0.249  0.254 2 
 9042441 0.775 0.101 0.152  9.926  0.622  0.660 2 
 9045025 1.119 0.043 0.035  8.104  0.113  0.133 1 
 9046085 1.989 0.047 0.104 10.788  0.143  0.254 2 
 9049147 1.577 0.058 0.073  7.666  0.121  0.066 1 
 9054001 1.141 0.226 0.259  8.059  0.734  0.785 1 
 9071153 1.232 0.041 0.028  6.027  0.065  0.051 1 
 9071238 1.190 0.057 0.080  8.887  0.170  0.165 1 
 9071489 0.991 0.164 0.275 10.911  0.627  1.015 2 
 9071572 1.234 0.054 0.033  5.510  0.053  0.069 1 
 9071650 1.890 0.038 0.047 11.280  0.096  0.115 2 
 9071895 0.691 0.056 0.062  9.894  0.275  0.357 2 
 9071940 1.316 0.063 0.073 11.038  0.180  0.247 2 
 9071948 1.186 0.058 0.041  5.280  0.089  0.056 1 
 9072262 1.041 0.047 0.057  9.548  0.175  0.205 1 
 9072725 1.103 0.068 0.054 10.992  0.232  0.220 2 
 9073612 0.987 0.104 0.114  3.684  0.179  0.194 1 
 9074137 1.145 0.027 0.036  5.000  0.066  0.034 1 
 9074727 0.734 0.051 0.067  9.122  0.353  0.423 2 
 9074792 1.184 0.059 0.047  6.036  0.112  0.084 1 
 9074974 1.099 0.041 0.038  5.509  0.080  0.053 1 
 9075118 1.099 0.047 0.045  4.371  0.080  0.055 1 
 9075225 1.621 0.080 0.118  9.863  0.131  0.286 1 
 9075872 1.122 0.023 0.022  4.858  0.026  0.038 1 
 9076149 1.026 0.066 0.076 10.902  0.292  0.296 2 
 9076584 1.262 0.032 0.030  5.317  0.036  0.046 1 
 9077453 1.190 0.031 0.034  4.940  0.034  0.059 1 
 9077501 1.055 0.070 0.066 10.931  0.248  0.253 2 
 9077533 1.470 0.098 0.070  7.984  0.174  0.182 1 
 9077633 1.153 0.050 0.040  7.204  0.111  0.104 1 
 9077844 1.861 0.047 0.030 11.522  0.098  0.090 2 
 9079904 1.204 0.052 0.071 10.055  0.140  0.185 1 
 9080175 1.043 0.044 0.043  8.533  0.131  0.147 1 
 9080407 1.530 0.091 0.091 10.611  0.294  0.136 1 
 9080445 1.427 0.051 0.049 11.038  0.146  0.112 2 
 9080606 1.341 0.051 0.055  5.883  0.096  0.084 1 
 9080622 0.760 0.053 0.075  9.579  0.333  0.433 2 
 9083642 1.189 0.045 0.042  9.866  0.187  0.118 1 
 9084281 1.164 0.053 0.042  6.440  0.121  0.087 1 
 9084314 1.034 0.050 0.042  9.235  0.144  0.156 1 
 9084738 1.193 0.049 0.051  4.051  0.069  0.066 1 
 9085007 0.982 0.063 0.078 10.519  0.223  0.297 2 
 9085031 0.918 0.057 0.056 10.527  0.279  0.295 2 
 9085338 1.371 0.085 0.091  4.686  0.096  0.127 1 
 9086060 1.763 0.064 0.100 11.296  0.205  0.276 2 
 9086187 1.184 0.049 0.046  5.984  0.072  0.070 1 
 9086216 1.325 0.056 0.058  6.295  0.082  0.105 1 
 9086505 1.117 0.052 0.062 10.786  0.242  0.218 2 
 9086586 1.117 0.044 0.037  8.654  0.093  0.123 1 
 9086653 1.125 0.077 0.082 11.403  0.278  0.300 2 
 9087095 1.206 0.057 0.037  7.807  0.104  0.097 1 
 9087315 1.176 0.041 0.066 11.258  0.145  0.173 2 
 9087348 1.327 0.104 0.083 10.349  0.305  0.223 1 
 9087668 1.135 0.062 0.068 10.843  0.238  0.233 2 
 9087870 1.217 0.042 0.052 11.146  0.098  0.167 2 
 9088119 1.109 0.181 0.246 10.597  0.629  0.795 1 
 9088780 1.157 0.045 0.036  7.106  0.078  0.113 1 
 9091127 1.195 0.064 0.063  6.905  0.119  0.104 1 
 9091590 1.273 0.045 0.076 10.891  0.150  0.281 2 
 9091752 1.037 0.067 0.058 10.983  0.247  0.220 1 
 9091765 1.113 0.056 0.081  9.238  0.185  0.221 1 
 9091772 2.365 0.034 0.052  8.264  0.052  0.069 2 
 9091812 1.234 0.075 0.057  5.348  0.085  0.111 1 
 9091989 1.175 0.060 0.043  5.367  0.079  0.062 1 
 9092085 1.263 0.046 0.063 10.838  0.122  0.226 2 
 9092209 1.283 0.059 0.053  6.929  0.121  0.112 1 
 9092290 0.932 0.069 0.099  8.783  0.225  0.316 1 
 9092442 1.015 0.226 0.076 10.428  0.986  0.247 2 
 9092538 1.181 0.066 0.058  4.907  0.123  0.066 1 
 9092591 0.995 0.051 0.059  9.271  0.162  0.195 1 
 9093038 1.102 0.037 0.041 11.045  0.166  0.164 2 
 9093737 1.128 0.231 0.337 12.165  1.239  1.457 2 
 9094133 1.506 0.061 0.072  5.721  0.111  0.107 1 
 9094309 1.158 0.048 0.058 10.835  0.165  0.219 2 
 9094600 1.405 0.189 0.162 11.706  0.623  0.564 2 
 9094678 1.115 0.045 0.046 13.683  0.157  0.250 2 
 9095074 1.076 0.041 0.045 10.745  0.198  0.154 1 
 9096899 1.506 0.052 0.055 10.994  0.123  0.170 2 
 9097394 0.855 0.133 0.109  9.925  0.621  0.436 2 
 9099407 1.153 0.049 0.039 10.713  0.132  0.160 2 
 9099712 1.165 0.058 0.050 10.879  0.204  0.168 2 
 9100325 1.052 0.236 0.683 26.777  2.414  5.414 1 
 9100438 1.831 0.046 0.041 11.293  0.105  0.103 2 
 9100444 1.931 0.027 0.022 11.062  0.060  0.055 2 
 9100548 1.013 0.029 0.027  5.323  0.062  0.036 1 
 9101018 1.182 0.053 0.049 10.822  0.144  0.171 2 
 9101109 1.507 0.133 0.107 12.413  0.373  0.348 2 
 9101599 1.629 0.265 0.240 12.258  0.746  0.624 2 
 9101612 1.945 0.037 0.073 10.793  0.104  0.134 2 
 9107144 1.187 0.090 0.329 11.174  0.392  1.233 2 
 9107351 1.259 0.063 0.067  9.478  0.179  0.170 1 
 9107518 1.147 0.055 0.064 10.812  0.196  0.227 2 
 9107573 1.154 0.086 0.093 11.604  0.336  0.332 2 
 9108045 2.162 0.018 0.022  9.740  0.059  0.058 2 
 9108412 0.976 0.067 0.060 10.481  0.271  0.276 2 
 9108759 1.286 0.042 0.047 10.822  0.120  0.133 2 
 9109244 1.327 0.029 0.035  5.003  0.037  0.044 1 
 9109723 1.986 0.036 0.058 10.771  0.079  0.114 2 
 9110060 1.482 0.171 0.210 22.459  1.092  1.543 1 
 9112472 1.767 0.044 0.078 11.298  0.191  0.253 2 
 9113950 1.075 0.229 0.252 11.010  0.658  0.822 2 
 9115334 2.146 0.014 0.089 10.200  0.032  0.124 2 
 9116434 1.274 0.074 0.049  4.501  0.082  0.066 1 
 9117994 1.462 0.063 0.064  5.640  0.065  0.093 1 
 9119504 1.359 0.059 0.071 11.000  0.189  0.315 2 
 9119915 1.064 0.036 0.034  4.934  0.056  0.050 1 
 9137958 1.106 0.053 0.045  6.158  0.119  0.095 1 
 9139330 1.489 0.094 0.185 11.068  0.189  0.440 2 
 9139859 1.239 0.067 0.045  7.736  0.139  0.105 1 
 9139970 1.098 0.034 0.056 10.707  0.178  0.257 2 
 9140614 1.287 0.051 0.052  8.949  0.110  0.128 1 
 9140843 1.034 0.065 0.065  8.249  0.193  0.180 1 
 9142574 0.781 0.046 0.038  9.995  0.187  0.186 2 
 9142584 1.100 0.092 0.078 10.940  0.339  0.298 2 
 9142768 1.026 0.061 0.049 10.833  0.223  0.175 2 
 9142865 1.541 0.053 0.105  5.071  0.085  0.087 1 
 9143051 1.860 0.066 0.136 11.404  0.187  0.301 2 
 9143545 1.269 0.054 0.069 11.385  0.158  0.261 2 
 9143684 0.982 0.282 0.526  7.094  1.069  1.712 1 
 9143804 1.046 0.051 0.052 10.587  0.168  0.234 2 
 9143834 0.974 0.050 0.040 14.616  0.265  0.243 1 
 9143868 1.267 0.048 0.063 11.083  0.180  0.201 2 
 9143924 0.692 0.079 0.065 16.097  0.653  0.858 1 
 9145781 1.162 0.036 0.020  4.065  0.039  0.027 1 
 9145861 1.291 0.035 0.052  5.784  0.043  0.078 1 
 9145952 1.197 0.053 0.041 10.961  0.150  0.121 2 
 9145955 1.276 0.017 0.039  5.726  0.034  0.074 1 
 9146245 1.587 0.064 0.090  9.993  0.189  0.100 1 
 9146372 1.304 0.050 0.042  6.585  0.065  0.082 1 
 9146423 1.337 0.175 0.213 15.943  0.815  0.899 1 
 9146468 1.279 0.032 0.027  5.508  0.062  0.058 1 
 9147040 1.598 0.148 0.116 12.915  0.556  0.289 2 
 9147113 1.451 0.118 0.067 13.267  0.439  0.240 2 
 9147335 1.834 0.043 0.047 11.103  0.098  0.106 2 
 9149992 0.797 0.046 0.044 10.127  0.217  0.201 2 
 9150223 1.283 0.041 0.056 10.848  0.112  0.136 2 
 9151007 1.882 0.128 0.103 13.735  0.406  0.222 2 
 9151079 0.974 0.113 0.119 10.985  0.497  0.519 2 
 9151578 1.520 0.101 0.109 14.092  0.257  0.418 2 
 9151763 1.042 0.089 0.095 16.516  0.562  0.609 1 
 9152245 1.100 0.028 0.044  5.418  0.047  0.103 1 
 9152732 1.434 0.068 0.028  6.181  0.088  0.070 1 
 9152734 2.223 0.056 0.120  9.316  0.106  0.205 2 
 9153194 1.191 0.071 0.061 10.807  0.194  0.185 2 
 9153700 1.121 0.065 0.080  9.760  0.209  0.254 1 
 9154290 1.062 0.088 0.101 11.101  0.373  0.417 2 
 9154417 0.758 0.062 0.101  9.631  0.392  0.578 2 
 9156388 1.368 0.077 0.061  9.814  0.203  0.133 1 
 9156571 1.372 0.076 0.070 11.053  0.199  0.221 2 
 9156729 1.667 0.060 0.053 11.007  0.118  0.139 2 
 9157159 1.496 0.080 0.103  9.921  0.225  0.233 1 
 9157260 1.015 0.028 0.021  3.811  0.043  0.021 1 
 9158119 0.904 0.041 0.050  8.765  0.147  0.181 1 
 9158332 1.119 0.039 0.064  5.632  0.049  0.135 1 
 9158898 1.197 0.045 0.048  6.623  0.066  0.073 1 
 9158981 1.325 0.071 0.091 10.009  0.158  0.205 1 
 9159227 1.116 0.073 0.106 11.229  0.180  0.346 2 
 9159263 0.979 0.047 0.048 10.509  0.198  0.226 2 
 9159375 1.356 0.029 0.045 10.849  0.109  0.172 2 
 9160695 2.074 0.127 0.173 15.652  0.334  0.496 1 
 9160995 1.239 0.034 0.042 10.844  0.129  0.126 2 
 9161068 1.256 0.044 0.019  4.452  0.039  0.033 1 
 9161150 1.116 0.065 0.083 10.714  0.246  0.227 2 
 9161350 1.020 0.067 0.084  4.657  0.121  0.138 1 
 9161451 1.150 0.030 0.038  5.713  0.082  0.032 1 
 9161877 2.001 0.070 0.063 13.832  0.161  0.222 2 
 9162061 1.091 0.069 0.073 10.675  0.201  0.256 2 
 9162107 1.738 0.238 0.205 12.355  0.623  0.522 2 
 9162481 1.998 0.229 0.189 12.313  0.551  0.460 1 
 9162753 1.126 0.041 0.032  5.832  0.058  0.072 1 
 9162815 1.909 0.095 0.745 11.021  0.227  1.639 2 
 9163153 1.152 0.038 0.034  5.122  0.040  0.043 1 
 9163189 1.441 0.167 0.203  7.824  0.313  0.337 1 
 9163333 1.290 0.068 0.078  8.818  0.200  0.187 1 
 9163435 1.241 0.055 0.074 10.928  0.170  0.353 2 
 9163621 1.217 0.066 0.047  4.516  0.088  0.039 1 
 9163785 1.601 0.096 0.102 10.722  0.246  0.229 1 
 9164143 0.917 0.051 0.047  8.076  0.158  0.139 1 
 9164669 0.822 0.089 0.188 10.027  0.555  0.776 2 
 9164696 1.179 0.027 0.036  6.415  0.063  0.058 1 
 9165879 1.212 0.064 0.073  9.791  0.171  0.241 1 
 9166015 1.387 0.055 0.094 11.020  0.191  0.286 2 
 9166023 1.099 0.110 0.137 14.785  0.567  0.654 1 
 9166070 1.144 0.049 0.037  9.255  0.164  0.121 1 
 9166099 1.302 0.051 0.049  4.581  0.056  0.056 1 
 9166222 1.107 0.055 0.062 10.665  0.208  0.179 2 
 9166318 1.628 0.060 0.110 11.254  0.185  0.320 2 
 9172127 1.188 0.042 0.075  4.669  0.052  0.097 1 
 9172252 1.799 0.037 0.054 11.043  0.096  0.168 2 
 9172261 1.022 0.055 0.051  8.853  0.172  0.194 1 
 9172292 1.609 0.075 0.094 10.776  0.167  0.201 1 
 9172593 1.113 0.058 0.050  8.480  0.155  0.161 1 
 9173371 2.335 0.048 0.106  8.778  0.081  0.152 2 
 9176207 2.002 0.039 0.048 10.800  0.075  0.080 2 
 9176522 1.487 0.076 0.030  6.127  0.076  0.060 1 
 9180003 1.723 0.052 0.078  8.529  0.158  0.152 1 
 9180486 1.267 0.052 0.074 10.881  0.154  0.202 2 
 9183434 1.768 0.141 0.145 11.385  0.286  0.554 2 
 9202267 1.042 0.043 0.047 10.943  0.183  0.192 2 
 9202471 1.315 0.046 0.041  4.525  0.044  0.059 1 
 9202550 0.744 0.046 0.057  9.290  0.276  0.317 2 
 9202597 1.198 0.032 0.044  6.090  0.035  0.082 1 
 9202995 0.983 0.056 0.068 10.617  0.243  0.290 2 
 9203159 0.907 0.065 0.068 10.256  0.239  0.276 2 
 9203775 1.001 0.197 0.252  7.184  0.529  0.599 1 
 9204517 1.215 0.068 0.042  7.990  0.156  0.095 1 
 9204851 1.102 0.201 0.427 19.234  1.825  3.318 1 
 9204871 1.167 0.068 0.035 10.788  0.209  0.109 2 
 9205044 1.084 0.035 0.034  5.800  0.065  0.056 1 
 9205127 1.270 0.074 0.063  8.997  0.146  0.258 1 
 9205419 1.155 0.038 0.035  5.896  0.059  0.062 1 
 9205663 1.185 0.071 0.036  8.156  0.180  0.092 1 
 9205705 1.114 0.074 0.071 12.293  0.290  0.325 1 
 9205753 1.112 0.036 0.043  6.006  0.064  0.099 1 
 9205952 1.066 0.094 0.110 14.242  0.467  0.513 1 
 9206632 0.921 0.036 0.039  5.264  0.073  0.087 1 
 9206643 1.345 0.086 0.135 11.938  0.329  0.496 2 
 9206941 1.018 0.051 0.030  8.954  0.183  0.092 1 
 9209366 1.095 0.031 0.039  5.410  0.056  0.065 1 
 9209471 1.023 0.042 0.043 11.678  0.179  0.183 1 
 9209519 1.207 0.086 0.089 10.991  0.288  0.299 1 
 9209565 1.089 0.041 0.042  5.051  0.075  0.054 1 
 9209645 1.237 0.064 0.039  9.128  0.183  0.149 1 
 9210116 1.989 0.022 0.039 10.626  0.054  0.073 2 
 9210148 0.961 0.063 0.082 10.489  0.276  0.377 2 
 9210256 1.390 0.063 0.059  6.426  0.102  0.069 1 
 9210319 0.940 0.050 0.071 10.734  0.222  0.301 2 
 9210548 1.134 0.035 0.032  4.524  0.041  0.065 1 
 9210570 1.227 0.075 0.074  8.284  0.164  0.175 1 
 9210738 1.285 0.061 0.084  5.269  0.142  0.127 1 
 9211088 1.113 0.066 0.054 10.811  0.282  0.189 2 
 9211160 1.185 0.027 0.043  4.772  0.051  0.041 1 
 9211176 1.019 0.023 0.023  5.286  0.041  0.061 1 
 9211401 1.401 0.224 0.234 12.879  0.685  0.662 2 
 9211482 2.600 0.553 0.250 11.854  0.929  0.476 2 
 9214176 1.440 0.046 0.057  5.287  0.034  0.088 1 
 9214302 0.797 0.081 0.091 11.952  0.497  0.499 1 
 9214512 1.165 0.045 0.035  6.352  0.092  0.057 1 
 9214827 1.180 0.057 0.049 10.878  0.193  0.156 2 
 9214968 1.087 0.056 0.061  8.416  0.194  0.145 1 
 9215910 1.112 0.029 0.041  5.722  0.061  0.052 1 
 9216676 0.737 0.058 0.087  9.641  0.291  0.407 2 
 9216715 1.068 0.064 0.056  8.346  0.173  0.129 1 
 9216903 1.108 0.068 0.054 11.051  0.298  0.265 2 
 9217018 0.995 0.074 0.062 10.500  0.232  0.234 2 
 9217456 1.183 0.129 0.203 20.231  0.895  1.394 1 
 9217521 1.213 0.039 0.042 10.841  0.130  0.144 2 
 9219958 1.265 0.053 0.054 10.993  0.138  0.242 1 
 9219983 1.217 0.054 0.060  4.112  0.040  0.073 1 
 9219997 1.175 0.060 0.049  8.590  0.233  0.077 1 
 9220076 1.205 0.033 0.049 10.861  0.116  0.151 2 
 9220379 1.248 0.189 0.229 12.526  0.710  0.835 2 
 9220593 1.079 0.050 0.048  8.081  0.175  0.102 1 
 9222035 1.221 0.042 0.077 10.924  0.162  0.291 2 
 9222065 1.893 0.330 0.526  6.037  0.375  0.585 1 
 9222194 1.099 0.059 0.060 10.832  0.251  0.279 2 
 9222389 1.410 0.066 0.079 12.308  0.171  0.301 1 
 9222710 0.999 0.058 0.076 10.699  0.280  0.353 2 
 9222911 1.528 0.128 0.137 11.385  0.314  0.379 2 
 9223491 0.732 0.043 0.041  9.446  0.214  0.215 2 
 9223535 0.967 0.197 0.189 10.593  0.847  0.896 2 
 9224282 1.357 0.050 0.054  8.896  0.110  0.108 1 
 9224602 1.296 0.052 0.062  7.928  0.157  0.146 1 
 9225869 1.089 0.027 0.042  6.871  0.085  0.085 1 
 9225958 1.200 0.034 0.035  4.891  0.029  0.061 1 
 9226335 3.391 0.148 0.094 14.661  0.340  0.202 2 
 9226481 1.172 0.053 0.082 10.351  0.206  0.193 1 
 9226739 1.176 0.040 0.057 10.918  0.135  0.179 1 
 9226906 1.085 0.052 0.054 10.657  0.167  0.226 2 
 9227589 1.128 0.026 0.043  4.423  0.050  0.070 1 
 9228331 1.048 0.069 0.070 10.950  0.264  0.268 1 
 9228346 1.393 0.084 0.080 11.542  0.299  0.238 2 
 9228469 1.337 0.034 0.042  6.535  0.060  0.071 1 
 9229592 1.382 0.056 0.062  8.049  0.115  0.104 1 
 9229601 1.702 0.052 0.055 11.103  0.080  0.187 2 
 9230499 1.915 0.024 0.038 10.740  0.052  0.077 2 
 9236658 2.225 0.257 0.136  6.251  0.264  0.148 1 
 9237084 1.334 0.138 0.131 10.720  0.460  0.369 1 
 9237288 1.289 0.131 0.159  9.177  0.378  0.393 1 
 9237611 1.367 0.120 0.206 10.980  0.217  0.738 2 
 9238343 0.905 0.133 0.078  6.624  0.177  0.121 1 
 9239082 0.972 0.156 0.190 30.131  2.441  2.544 1 
 9239173 1.187 0.041 0.052  6.598  0.072  0.069 1 
 9239784 1.704 0.161 0.213 11.702  0.513  0.767 2 
 9240941 2.445 0.090 0.082  8.648  0.105  0.108 2 
 9243306 3.245 1.357 0.201 14.318  3.070  0.610 2 
 9244091 2.384 0.069 0.093  8.687  0.109  0.138 2 
 9244428 2.334 0.054 0.113  8.956  0.083  0.168 2 
 9245197 1.338 0.030 0.077  4.547  0.041  0.067 1 
 9245283 3.463 0.178 0.124 16.480  0.414  0.193 2 
 9264604 1.002 0.071 0.090  8.914  0.204  0.308 1 
 9264889 1.548 0.046 0.078  7.931  0.101  0.095 1 
 9265513 1.053 0.036 0.036  8.574  0.112  0.124 1 
 9265822 0.961 0.047 0.044  8.429  0.155  0.132 1 
 9266192 2.444 0.337 0.315 10.455  0.514  0.462 2 
 9266317 1.218 0.047 0.036  5.370  0.075  0.076 1 
 9266912 1.195 0.070 0.062  4.962  0.106  0.083 1 
 9267305 0.737 0.096 0.123 20.857  0.998  1.768 1 
 9267654 1.212 0.045 0.052  5.852  0.086  0.074 1 
 9268083 1.531 0.045 0.059 11.003  0.121  0.182 2 
 9268087 1.001 0.136 0.135 20.518  1.106  0.973 1 
 9268146 1.216 0.069 0.063 11.689  0.195  0.163 1 
 9268197 1.107 0.069 0.137 11.325  0.327  0.631 2 
 9268349 1.034 0.049 0.035  7.728  0.130  0.097 1 
 9268703 0.865 0.244 0.119 10.025  1.179  0.472 2 
 9269081 1.536 0.091 0.044 14.650  0.494  0.123 2 
 9269234 1.175 0.044 0.030  5.988  0.111  0.027 1 
 9269302 1.559 0.100 0.088 12.139  0.316  0.242 2 
 9269772 1.179 0.048 0.048  8.339  0.106  0.148 1 
 9270038 1.093 0.071 0.082  5.188  0.149  0.148 1 
 9270065 1.284 0.131 0.176  4.272  0.197  0.271 1 
 9270087 1.234 0.028 0.045 10.862  0.109  0.154 2 
 9271986 1.236 0.050 0.026  4.693  0.053  0.055 1 
 9272281 1.205 0.085 0.039 10.948  0.223  0.113 2 
 9272862 1.320 0.052 0.073  7.525  0.130  0.116 1 
 9273073 1.419 0.074 0.068 11.110  0.246  0.157 2 
 9273106 0.926 0.055 0.062 10.409  0.249  0.277 2 
 9273251 1.060 0.022 0.027  4.630  0.044  0.040 1 
 9273749 1.216 0.101 0.086 12.445  0.451  0.290 2 
 9273827 1.918 0.058 0.121  7.708  0.107  0.161 1 
 9274288 1.557 0.173 0.177 11.543  0.428  0.425 2 
 9277292 1.229 0.064 0.066  9.185  0.164  0.180 1 
 9277315 1.189 0.079 0.054 10.857  0.215  0.173 2 
 9277385 1.191 0.051 0.037 11.024  0.149  0.078 2 
 9277886 0.944 0.125 0.243 11.972  0.757  1.386 2 
 9278055 1.274 0.101 0.106 10.566  0.301  0.333 1 
 9278376 0.937 0.042 0.061 12.254  0.194  0.287 1 
 9279031 1.283 0.058 0.057  7.623  0.108  0.133 1 
 9279432 1.086 0.042 0.050 10.615  0.153  0.201 2 
 9279486 1.334 0.053 0.064  5.845  0.074  0.104 1 
 9279645 1.081 0.052 0.056 10.624  0.163  0.217 2 
 9279769 1.392 0.068 0.064 11.022  0.211  0.185 2 
 9279797 1.127 0.043 0.048 10.774  0.194  0.211 2 
 9279889 1.240 0.056 0.056  9.126  0.168  0.099 1 
 9282173 1.072 0.028 0.024  5.294  0.076  0.027 1 
 9282363 0.998 0.043 0.044 10.820  0.210  0.210 2 
 9283025 1.282 0.039 0.067 10.908  0.127  0.241 2 
 9283112 1.091 0.040 0.052  9.871  0.156  0.165 1 
 9283248 1.201 0.043 0.031 10.873  0.155  0.097 2 
 9283619 1.271 0.079 0.056  7.859  0.143  0.170 1 
 9283664 1.232 0.038 0.073 10.902  0.139  0.253 2 
 9283750 1.232 0.093 0.162 11.074  0.280  0.540 2 
 9283816 1.586 0.051 0.062 11.031  0.155  0.142 2 
 9283918 2.148 0.132 0.137 11.798  0.240  0.263 2 
 9284323 1.542 0.095 0.253 14.177  0.438  1.010 2 
 9284641 1.072 0.055 0.060  4.046  0.088  0.073 1 
 9285032 0.766 0.042 0.047  9.681  0.236  0.261 2 
 9285116 1.192 0.052 0.048  6.008  0.072  0.080 1 
 9285188 1.678 0.075 0.111 11.229  0.140  0.355 2 
 9285347 1.421 0.102 0.120 11.775  0.388  0.333 2 
 9285727 1.219 0.075 0.041  4.714  0.094  0.054 1 
 9285761 1.243 0.042 0.034  8.904  0.086  0.102 1 
 9286152 1.042 0.062 0.034  8.990  0.177  0.149 1 
 9286266 1.594 0.061 0.090  8.314  0.106  0.162 1 
 9286286 1.035 0.084 0.112 10.881  0.370  0.461 2 
 9286287 1.018 0.039 0.056  9.602  0.145  0.186 1 
 9286409 1.256 0.048 0.051 10.789  0.126  0.221 2 
 9286524 1.259 0.042 0.061 10.852  0.119  0.219 2 
 9286525 1.213 0.044 0.080 10.890  0.148  0.245 2 
 9286554 1.290 0.048 0.127  9.105  0.157  0.264 1 
 9286817 1.169 0.070 0.047  9.123  0.171  0.136 1 
 9286851 2.886 0.137 0.081 10.715  0.178  0.125 2 
 9287803 0.940 0.119 0.179 11.098  0.504  0.714 2 
 9287916 1.245 0.071 0.081 11.515  0.226  0.280 2 
 9288026 1.203 0.041 0.054 10.840  0.144  0.170 2 
 9288083 1.105 0.041 0.053 10.654  0.169  0.164 2 
 9288195 1.378 0.044 0.041  7.050  0.072  0.072 1 
 9288944 1.180 0.073 0.070 11.119  0.236  0.143 2 
 9288983 1.160 0.071 0.052  9.345  0.168  0.184 1 
 9289400 1.394 0.092 0.085  6.710  0.170  0.156 1 
 9289599 0.999 0.037 0.030  4.040  0.050  0.043 1 
 9289759 1.513 0.082 0.127 11.170  0.262  0.307 2 
 9289780 0.998 0.025 0.032  3.897  0.035  0.043 1 
 9289786 1.312 0.060 0.175 10.971  0.223  0.665 2 
 9289827 0.766 0.039 0.052  9.425  0.194  0.244 2 
 9290336 1.241 0.042 0.073 10.873  0.132  0.219 2 
 9290371 1.084 0.053 0.062 10.698  0.191  0.270 2 
 9290491 0.846 0.121 0.092 10.023  0.642  0.447 2 
 9290593 1.346 0.039 0.074  7.232  0.077  0.125 1 
 9291249 1.495 0.125 0.120 10.615  0.275  0.328 1 
 9291613 0.738 0.044 0.049  9.290  0.282  0.287 2 
 9291624 1.344 0.091 0.077 11.528  0.288  0.313 2 
 9291830 2.734 0.607 0.421 13.769  1.201  0.726 2 
 9291976 1.138 0.050 0.057 11.139  0.184  0.182 2 
 9292100 0.989 0.033 0.037  5.708  0.065  0.080 1 
 9292180 1.384 0.042 0.058  9.338  0.091  0.106 1 
 9292208 1.225 0.044 0.048  8.213  0.096  0.124 1 
 9292255 1.123 0.064 0.063  7.734  0.177  0.134 1 
 9292387 1.190 0.048 0.065  8.417  0.152  0.156 1 
 9292408 1.012 0.055 0.066 11.356  0.219  0.271 2 
 9292631 1.637 0.069 0.120 11.195  0.170  0.337 2 
 9300159 1.462 0.057 0.023  5.448  0.052  0.047 1 
 9301329 0.664 0.000 1.493  4.984  0.000  1.531 2 
 9303751 1.597 0.094 0.125  8.080  0.205  0.194 1 
 9304549 1.355 0.041 0.059  8.299  0.109  0.131 1 
 9304991 2.400 0.500 0.664 12.178  1.073  1.392 2 
 9305599 0.999 0.042 0.026  4.652  0.073  0.036 1 
 9307073 1.110 0.051 0.058  9.429  0.153  0.207 1 
 9308007 1.564 0.064 0.043  6.097  0.113  0.030 1 
 9326421 1.119 0.030 0.040  7.459  0.054  0.092 1 
 9326484 1.062 0.399 0.135 10.723  1.558  0.353 2 
 9326896 1.374 0.055 0.027  5.438  0.084  0.022 1 
 9326949 2.170 0.023 0.054  8.902  0.078  0.120 2 
 9327993 1.292 0.059 0.059 11.402  0.220  0.191 2 
 9328135 1.150 0.056 0.041  8.437  0.187  0.087 1 
 9328571 1.180 0.060 0.069 11.647  0.196  0.255 1 
 9328682 2.626 0.793 0.376 13.268  1.884  0.740 2 
 9328774 1.407 0.052 0.042  4.441  0.057  0.044 1 
 9329058 1.517 0.046 0.054 11.010  0.105  0.167 2 
 9329200 1.437 0.056 0.057  8.133  0.098  0.090 1 
 9329381 1.285 0.019 0.035  5.011  0.037  0.056 1 
 9329384 1.179 0.110 0.125 11.105  0.429  0.458 1 
 9329519 0.940 0.197 0.224 16.082  1.724  1.783 1 
 9329543 1.555 0.061 0.050 11.109  0.169  0.073 1 
 9329655 3.005 0.624 0.278 13.862  1.180  0.433 2 
 9329807 1.110 0.036 0.035 10.780  0.194  0.151 2 
 9330460 1.273 0.065 0.093  7.731  0.125  0.206 1 
 9330666 1.582 0.097 0.098  6.446  0.169  0.104 1 
 9330685 0.849 0.084 0.107 10.095  0.352  0.382 2 
 9330758 1.344 0.064 0.063 10.932  0.182  0.190 2 
 9330853 0.639 0.023 0.019  7.678  0.119  0.116 2 
 9331202 1.169 0.063 0.074 11.400  0.250  0.253 2 
 9332840 1.465 0.066 0.086 11.122  0.145  0.200 2 
 9333184 1.093 0.029 0.046 10.646  0.125  0.187 2 
 9333290 1.317 0.101 0.093 13.712  0.413  0.325 1 
 9333501 1.002 0.069 0.065 11.147  0.280  0.270 1 
 9333640 1.016 0.056 0.053 10.508  0.189  0.211 2 
 9333885 1.094 0.036 0.033  6.568  0.111  0.069 1 
 9334010 0.917 0.144 0.140 23.340  1.344  1.766 1 
 9334427 1.053 0.049 0.066 10.632  0.174  0.320 2 
 9334504 0.992 0.122 0.118 11.006  0.697  0.612 2 
 9334554 1.335 0.120 0.166 11.605  0.435  0.584 2 
 9334793 0.959 0.081 0.139 10.752  0.406  0.569 2 
 9335191 1.178 0.061 0.035 10.814  0.185  0.132 2 
 9335348 1.219 0.070 0.046 12.167  0.265  0.164 1 
 9335457 1.077 0.026 0.038  3.973  0.039  0.048 1 
 9335518 1.235 0.047 0.045  6.401  0.084  0.080 1 
 9335536 0.861 0.160 0.221 16.111  1.396  1.813 1 
 9335570 1.278 0.039 0.089 10.950  0.132  0.226 2 
 9336090 1.178 0.053 0.088 10.914  0.148  0.273 2 
 9339711 0.899 0.053 0.059 12.384  0.302  0.284 1 
 9339825 0.705 0.027 0.037  8.979  0.206  0.237 2 
 9340062 0.990 0.202 0.094 10.438  0.795  0.304 2 
 9340114 1.025 0.076 0.072 11.369  0.286  0.289 2 
 9340325 1.081 0.035 0.028  6.095  0.081  0.047 1 
 9340539 2.169 0.111 0.091 11.769  0.216  0.173 2 
 9340623 1.146 0.034 0.047  7.859  0.125  0.116 1 
 9340655 0.784 0.070 0.070  9.945  0.437  0.499 2 
 9340886 1.167 0.086 0.129 11.346  0.297  0.380 2 
 9340993 1.234 0.051 0.058 11.877  0.187  0.199 1 
 9341449 1.773 0.098 0.152 13.435  0.352  0.381 2 
 9343974 1.464 0.031 0.042  4.855  0.055  0.085 1 
 9344114 1.559 0.062 0.069  6.764  0.091  0.074 1 
 9344180 0.939 0.083 0.116 11.163  0.417  0.486 2 
 9344639 0.938 0.174 0.368 23.636  1.835  3.063 1 
 9344741 1.264 0.062 0.036  9.787  0.139  0.132 1 
 9345007 1.683 0.072 0.088 10.293  0.230  0.144 1 
 9345777 1.095 0.055 0.039  8.962  0.179  0.112 1 
 9345996 1.269 0.048 0.053 10.051  0.174  0.195 1 
 9346108 1.159 0.049 0.051 11.432  0.223  0.197 2 
 9346288 1.372 0.077 0.078 12.896  0.294  0.192 1 
 9346318 0.955 0.043 0.040  3.870  0.067  0.049 1 
 9346602 2.112 0.166 0.084 11.395  0.333  0.147 2 
 9346607 1.213 0.056 0.041  9.895  0.161  0.111 1 
 9346964 1.138 0.059 0.086  7.656  0.125  0.189 1 
 9346980 1.146 0.042 0.063  9.785  0.117  0.198 1 
 9346999 1.102 0.060 0.080  8.072  0.175  0.218 1 
 9347020 1.134 0.062 0.117 10.927  0.295  0.447 2 
 9347059 1.024 0.245 0.095 10.520  1.099  0.352 2 
 9347111 1.143 0.055 0.055  8.428  0.127  0.165 1 
 9347846 1.058 0.039 0.043 10.585  0.136  0.195 2 
 9347989 1.328 0.061 0.068 11.012  0.202  0.225 2 
 9348987 1.294 0.050 0.053  8.539  0.104  0.124 1 
 9349247 0.816 0.046 0.052  9.662  0.216  0.228 2 
 9349632 2.463 0.088 0.112  9.055  0.124  0.159 2 
 9349736 0.843 0.059 0.075 10.886  0.281  0.362 2 
 9349996 0.995 0.069 0.065 10.778  0.282  0.246 2 
 9350031 1.013 0.049 0.046  8.058  0.132  0.120 1 
 9350151 1.495 0.094 0.150 12.437  0.243  0.491 2 
 9350634 1.548 0.209 0.159 13.982  0.885  0.639 2 
 9350701 2.021 0.027 0.027 10.401  0.058  0.063 2 
 9350965 1.797 0.042 0.055 11.208  0.152  0.148 2 
 9350969 1.063 0.184 0.384 12.124  1.011  1.893 2 
 9351186 1.421 0.099 0.124 12.020  0.361  0.358 2 
 9351255 1.165 0.046 0.093 11.121  0.187  0.263 2 
 9351267 0.872 0.108 0.236 11.007  0.745  1.385 2 
 9351617 1.612 0.271 0.179 11.292  0.662  0.438 1 
 9352513 1.860 0.069 0.070 11.379  0.150  0.146 2 
 9352721 1.299 0.039 0.041 10.225  0.177  0.109 1 
 9353100 1.112 0.083 0.056  9.059  0.223  0.197 1 
 9353116 0.971 0.079 0.084 10.721  0.379  0.406 2 
 9353187 2.198 0.021 0.083  9.667  0.055  0.118 2 
 9353484 1.210 0.034 0.045 10.827  0.134  0.154 2 
 9353531 0.991 0.062 0.066 10.627  0.262  0.303 2 
 9353950 1.077 0.069 0.047  8.736  0.226  0.132 1 
 9354037 1.546 0.112 0.135 12.668  0.475  0.226 1 
 9357136 1.155 0.050 0.030 10.719  0.186  0.121 2 
 9357356 1.091 0.060 0.048 10.820  0.234  0.225 2 
 9357395 1.445 0.062 0.083 10.940  0.124  0.239 2 
 9357578 1.800 0.111 0.140 10.535  0.214  0.293 1 
 9361885 1.469 0.170 0.157 13.171  0.512  0.552 2 
 9363969 1.638 0.203 0.226 28.425  1.732  1.500 1 
 9364778 3.215 1.360 0.274 16.558  3.017  0.702 2 
 9364907 1.504 0.101 0.102 14.549  0.402  0.307 1 
 9366774 1.338 0.058 0.061 11.013  0.155  0.232 2 
 9367120 1.899 0.110 0.583 11.376  0.278  1.432 2 
 9367236 1.558 0.109 0.128 11.245  0.227  0.362 2 
 9368139 0.940 0.138 0.249 11.353  0.683  1.215 2 
 9368528 1.070 0.050 0.054  4.143  0.079  0.073 1 
 9368745 1.316 0.061 0.044  6.529  0.083  0.100 1 
 9385935 0.922 0.133 0.351 10.596  0.546  1.188 2 
 9385972 1.129 0.060 0.048  6.003  0.127  0.065 1 
 9388422 1.264 0.047 0.070 11.395  0.194  0.234 2 
 9388508 1.110 0.083 0.089 11.241  0.287  0.288 2 
 9388523 1.237 0.029 0.032  5.206  0.055  0.060 1 
 9388557 1.021 0.038 0.018  5.059  0.055  0.049 1 
 9388975 1.027 0.028 0.028  5.464  0.065  0.071 1 
 9389234 0.944 0.180 0.241 11.577  0.698  0.895 2 
 9389690 1.181 0.136 0.135 11.752  0.545  0.560 1 
 9389776 1.376 0.041 0.048  6.410  0.058  0.069 1 
 9390293 1.233 0.066 0.082 11.563  0.208  0.320 2 
 9390328 0.936 0.114 0.107 13.207  0.687  0.519 1 
 9390558 0.970 0.112 0.196 10.739  0.446  0.872 2 
 9390666 0.973 0.055 0.051 10.786  0.237  0.224 2 
 9390677 0.965 0.049 0.064 11.268  0.238  0.260 1 
 9390823 0.690 0.043 0.046  9.452  0.261  0.282 2 
 9390936 1.037 0.051 0.037 10.098  0.181  0.123 1 
 9390979 1.119 0.064 0.037  8.241  0.176  0.138 1 
 9391049 1.069 0.071 0.068 10.010  0.235  0.227 1 
 9391192 1.028 0.061 0.063 10.936  0.264  0.271 2 
 9391592 1.256 0.053 0.052  6.045  0.095  0.133 1 
 9391954 1.238 0.054 0.034  6.993  0.107  0.087 1 
 9392039 1.548 0.133 0.080 11.926  0.382  0.219 2 
 9392274 1.262 0.053 0.059  9.746  0.174  0.184 1 
 9392647 1.231 0.047 0.050  6.101  0.072  0.064 1 
 9392650 1.216 0.039 0.057 11.035  0.082  0.150 2 
 9392690 1.039 0.058 0.042  7.848  0.127  0.169 1 
 9392703 1.102 0.067 0.055  8.290  0.179  0.139 1 
 9392933 1.203 0.131 0.144 11.381  0.293  0.432 2 
 9393028 1.016 0.082 0.079 10.788  0.327  0.265 2 
 9394839 1.038 0.047 0.052  6.851  0.107  0.154 1 
 9394918 1.217 0.053 0.063 10.634  0.135  0.191 1 
 9395124 1.111 0.050 0.049  9.038  0.149  0.159 1 
 9395227 1.633 0.072 0.096 11.312  0.204  0.196 2 
 9395535 1.117 0.049 0.066 12.993  0.211  0.268 1 
 9395752 1.228 0.042 0.022  5.190  0.057  0.044 1 
 9396095 0.949 0.058 0.051 10.457  0.248  0.225 2 
 9396101 1.203 0.028 0.035  6.356  0.035  0.065 1 
 9396363 1.614 0.051 0.062 11.168  0.153  0.105 2 
 9396650 1.074 0.047 0.051 10.634  0.150  0.230 2 
 9397110 1.366 0.045 0.063 10.961  0.206  0.162 2 
 9397166 1.214 0.069 0.110  8.217  0.155  0.270 1 
 9397816 1.704 0.014 0.029 10.684  0.051  0.088 2 
 9401720 1.236 0.062 0.049  8.079  0.147  0.166 1 
 9401735 1.031 0.056 0.071 10.601  0.190  0.267 2 
 9401816 1.851 0.145 0.138 12.419  0.412  0.369 2 
 9401993 0.943 0.128 0.153 11.940  0.740  0.806 2 
 9402420 0.745 0.061 0.082  9.050  0.379  0.505 2 
 9402439 1.150 0.029 0.024  5.413  0.086  0.037 1 
 9402562 1.208 0.035 0.042 10.821  0.107  0.125 2 
 9402881 2.750 0.186 0.106 10.495  0.283  0.174 2 
 9404944 1.272 0.076 0.079 10.908  0.232  0.247 1 
 9405221 1.024 0.028 0.043  6.916  0.071  0.101 1 
 9405269 1.405 0.096 0.085 11.385  0.349  0.195 2 
 9405336 1.112 0.039 0.043 11.028  0.186  0.196 2 
 9405368 1.113 0.117 0.118 13.715  0.582  0.522 2 
 9405555 1.009 0.065 0.064 13.896  0.308  0.328 1 
 9405809 1.116 0.069 0.069 10.791  0.243  0.238 2 
 9405867 1.293 0.055 0.058  8.427  0.110  0.143 1 
 9406238 1.292 0.048 0.065  8.739  0.170  0.156 1 
 9406415 2.976 0.093 0.059 12.820  0.097  0.095 2 
 9406426 0.950 0.067 0.063 10.764  0.320  0.274 2 
 9406522 1.439 0.080 0.049  5.965  0.108  0.111 1 
 9406596 1.289 0.045 0.073 11.266  0.211  0.257 2 
 9406638 1.359 0.048 0.053 10.885  0.172  0.121 2 
 9406898 1.116 0.040 0.046  4.062  0.055  0.052 1 
 9406929 1.262 0.030 0.035 10.749  0.080  0.123 2 
 9406988 1.311 0.068 0.072 11.001  0.221  0.229 2 
 9407288 1.243 0.075 0.055 13.214  0.231  0.283 2 
 9407326 1.359 0.078 0.122 11.456  0.270  0.424 2 
 9407512 1.250 0.088 0.083  8.996  0.222  0.172 1 
 9407690 0.817 0.081 0.137  9.776  0.448  0.631 2 
 9408183 1.186 0.068 0.043  4.909  0.093  0.072 1 
 9408278 0.971 0.038 0.042  8.407  0.117  0.125 1 
 9408361 3.159 0.216 0.070 12.896  0.360  0.100 2 
 9408590 1.700 0.071 0.120 11.319  0.125  0.368 2 
 9408909 1.131 0.055 0.062 10.764  0.199  0.201 2 
 9409463 1.114 0.056 0.040 10.914  0.242  0.169 2 
 9409513 2.834 0.152 0.102 11.429  0.311  0.133 2 
 9409592 1.323 0.082 0.078  8.920  0.181  0.188 1 
 9410404 1.226 0.053 0.061  6.591  0.077  0.109 1 
 9411287 1.066 0.122 0.134  8.596  0.377  0.361 1 
 9411366 1.786 0.042 0.049 11.040  0.101  0.104 2 
 9411927 1.723 0.053 0.052 11.096  0.118  0.180 2 
 9412305 1.021 0.055 0.052 10.840  0.243  0.206 2 
 9412408 1.206 0.032 0.037 10.751  0.107  0.114 2 
 9412682 1.217 0.033 0.027 10.933  0.086  0.086 2 
 9412758 1.359 0.055 0.053 10.969  0.172  0.154 2 
 9413424 1.203 0.056 0.104 10.900  0.153  0.358 2 
 9413793 1.243 0.041 0.064 10.839  0.123  0.160 2 
 9414008 1.090 0.040 0.036  6.662  0.131  0.066 1 
 9414068 1.097 0.150 0.140 19.107  0.985  0.864 1 
 9414102 1.493 0.114 0.122 11.945  0.293  0.384 2 
 9414210 1.038 0.039 0.032  6.834  0.089  0.110 1 
 9415248 1.439 0.204 0.284 26.783  1.498  1.990 1 
 9417940 1.488 0.071 0.031  7.193  0.088  0.057 1 
 9418101 1.374 0.065 0.062  4.412  0.078  0.057 1 
 9418226 0.728 0.041 0.042  9.280  0.232  0.245 2 
 9426610 1.288 0.034 0.032  5.816  0.040  0.045 1 
 9427247 2.390 0.042 0.041  8.337  0.050  0.057 2 
 9427889 2.014 0.026 0.130 13.720  0.060  0.357 2 
 9427899 1.208 0.037 0.025  4.756  0.045  0.043 1 
 9427961 2.455 0.084 0.072  8.616  0.110  0.112 2 
 9428451 1.238 0.058 0.052  5.420  0.079  0.069 1 
 9429520 1.144 0.075 0.085 10.411  0.263  0.283 1 
 9430039 1.169 0.075 0.053  8.345  0.166  0.135 1 
 9430388 0.833 0.159 0.146 10.033  0.954  0.637 2 
 9430402 2.361 0.194 0.325 10.511  0.305  0.526 2 
 9430786 1.436 0.071 0.073 11.270  0.139  0.231 1 
 9446718 0.971 0.036 0.036  5.428  0.070  0.069 1 
 9446748 2.264 0.012 0.012  7.931  0.067  0.024 2 
 9447310 1.105 0.032 0.045  7.132  0.077  0.120 1 
 9449413 1.113 0.065 0.053  8.428  0.175  0.127 1 
 9450586 1.181 0.054 0.037  5.942  0.088  0.050 1 
 9450786 1.064 0.121 0.115 11.328  0.508  0.459 2 
 9451208 0.891 0.037 0.041  5.077  0.080  0.081 1 
 9451434 0.888 0.060 0.063 10.665  0.276  0.285 2 
 9451482 2.795 0.100 0.098 10.557  0.159  0.129 2 
 9451503 0.776 0.047 0.046  9.858  0.238  0.254 2 
 9451788 1.033 0.092 0.081 11.888  0.390  0.344 1 
 9451999 1.234 0.038 0.068 10.864  0.127  0.217 2 
 9452006 1.138 0.040 0.047 11.156  0.201  0.169 2 
 9452248 1.230 0.045 0.067 10.873  0.134  0.193 2 
 9452424 1.079 0.030 0.042  7.104  0.122  0.070 1 
 9452570 1.422 0.074 0.071 11.083  0.225  0.157 2 
 9452643 1.175 0.057 0.052  5.462  0.118  0.071 1 
 9452696 1.138 0.078 0.103 11.385  0.288  0.375 2 
 9453048 1.511 0.117 0.109 12.906  0.417  0.256 1 
 9453362 1.213 0.042 0.039 10.839  0.138  0.135 2 
 9453407 0.923 0.120 0.077 10.325  0.456  0.251 2 
 9453462 1.045 0.157 0.163 11.856  0.617  0.704 2 
 9455071 1.124 0.059 0.057 10.913  0.277  0.208 2 
 9455446 1.503 0.044 0.059  5.419  0.085  0.072 1 
 9455526 1.639 0.127 0.159  7.811  0.168  0.294 1 
 9456153 1.178 0.037 0.040 10.798  0.118  0.145 2 
 9456242 1.228 0.050 0.046  5.535  0.050  0.088 1 
 9456478 1.154 0.093 0.106 14.395  0.446  0.425 1 
 9456506 0.991 0.036 0.038  7.092  0.085  0.102 1 
 9456598 1.503 0.051 0.035 11.077  0.084  0.103 2 
 9457108 1.275 0.070 0.029  6.924  0.176  0.018 1 
 9457533 1.245 0.047 0.033  5.042  0.078  0.040 1 
 9457576 1.192 0.042 0.042 10.796  0.120  0.135 2 
 9457766 1.587 0.129 0.087 10.091  0.318  0.118 1 
 9457889 1.069 0.071 0.089 12.139  0.316  0.344 1 
 9457942 0.862 0.094 0.113 11.529  0.554  0.638 2 
 9459359 2.023 0.305 0.988 13.375  0.769  2.236 2 
 9462728 1.143 0.061 0.086 12.898  0.242  0.327 1 
 9463398 1.254 0.050 0.038  4.608  0.051  0.066 1 
 9465692 0.944 0.031 0.024  6.098  0.077  0.053 1 
 9465892 1.131 0.042 0.055  4.463  0.052  0.085 1 
 9466054 1.094 0.080 0.066 10.889  0.305  0.273 2 
 9466396 1.394 0.091 0.105 11.992  0.304  0.277 2 
 9466399 1.087 0.043 0.049  4.445  0.073  0.049 1 
 9466520 1.147 0.076 0.099  8.760  0.233  0.266 1 
 9466774 0.754 0.035 0.042  9.519  0.223  0.250 2 
 9466804 1.032 0.149 0.097 10.565  0.440  0.342 2 
 9466998 1.155 0.061 0.086 13.908  0.328  0.371 1 
 9467102 1.236 0.041 0.028  5.864  0.062  0.066 1 
 9467115 1.236 0.040 0.054 10.990  0.102  0.197 2 
 9467117 0.851 0.060 0.077 11.362  0.268  0.321 2 
 9467124 1.237 0.054 0.114 10.975  0.163  0.374 2 
 9467187 1.154 0.059 0.049 10.771  0.190  0.164 2 
 9467217 2.158 0.040 0.159  9.996  0.067  0.244 2 
 9467361 0.995 0.071 0.073 11.018  0.284  0.290 2 
 9467724 1.071 0.047 0.055  7.864  0.125  0.134 1 
 9468160 1.247 0.043 0.026  4.903  0.044  0.052 1 
 9468199 3.247 0.208 0.119 13.725  0.401  0.201 2 
 9468930 1.181 0.076 0.055 12.782  0.320  0.197 1 
 9469036 1.182 0.051 0.102 11.298  0.171  0.357 2 
 9469165 0.805 0.037 0.031  9.903  0.208  0.203 2 
 9469212 1.860 0.142 0.294 12.096  0.355  0.642 2 
 9469325 2.270 0.140 0.330  9.739  0.228  0.506 2 
 9469978 1.189 0.071 0.061  8.599  0.157  0.144 1 
 9470055 1.331 0.165 0.164 24.522  1.580  1.164 1 
 9470210 1.142 0.050 0.043 10.883  0.220  0.143 2 
 9470276 1.395 0.059 0.043  7.896  0.134  0.071 1 
 9470830 1.363 0.049 0.079 10.969  0.149  0.258 2 
 9471284 1.565 0.107 0.124 11.415  0.274  0.314 2 
 9471294 1.017 0.047 0.058 10.640  0.196  0.270 2 
 9471315 1.364 0.086 0.038  4.785  0.086  0.054 1 
 9471396 2.071 0.133 0.251 11.335  0.275  0.395 2 
 9471678 1.139 0.069 0.076  8.102  0.210  0.166 1 
 9471796 2.410 0.052 0.048  8.439  0.067  0.068 2 
 9472064 0.750 0.064 0.074  9.789  0.387  0.414 2 
 9472076 1.473 0.058 0.041  6.309  0.060  0.084 1 
 9472481 2.421 0.263 0.420 11.460  0.553  0.800 2 
 9472635 1.035 0.032 0.071 10.595  0.170  0.307 2 
 9472773 2.210 0.196 0.322  7.133  0.256  0.475 1 
 9472975 1.272 0.069 0.104 11.274  0.253  0.424 2 
 9473027 1.566 0.065 0.088 11.062  0.169  0.185 2 
 9473921 1.149 0.042 0.049 11.053  0.186  0.140 2 
 9474201 1.307 0.036 0.059  4.708  0.054  0.065 1 
 9474418 1.440 0.261 0.145 12.367  0.999  0.599 2 
 9475300 1.285 0.050 0.024  8.231  0.089  0.073 1 
 9475357 1.149 0.048 0.064  6.780  0.110  0.121 1 
 9475588 0.940 0.051 0.069  9.037  0.176  0.234 1 
 9475697 1.267 0.038 0.043  6.140  0.066  0.056 1 
 9475698 1.283 0.051 0.071 10.892  0.145  0.258 2 
 9475932 2.764 0.230 0.154 11.234  0.349  0.248 2 
 9479404 2.470 0.235 0.244  9.763  0.337  0.353 2 
 9479408 1.048 0.050 0.056  9.095  0.156  0.164 1 
 9481235 1.024 0.053 0.050  6.801  0.120  0.151 1 
 9486819 1.054 0.029 0.035  5.740  0.064  0.064 1 
 9486918 1.131 0.120 0.150 11.060  0.412  0.508 2 
 9487532 1.094 0.250 0.110 10.722  0.954  0.374 2 
 9488333 2.258 0.032 0.076  9.043  0.061  0.129 2 
 9488603 2.631 0.152 0.115  9.710  0.228  0.154 2 
 9490782 1.301 0.051 0.074 10.967  0.136  0.232 2 
 9491002 0.789 0.133 0.201  9.954  0.643  0.791 2 
 9491316 1.916 0.026 0.027 10.894  0.051  0.058 2 
 9508218 1.218 0.042 0.052  4.055  0.054  0.088 1 
 9508233 1.674 0.136 0.157 11.984  0.322  0.410 2 
 9508346 1.108 0.136 0.160 17.909  0.823  0.952 1 
 9508395 0.725 0.092 0.180 15.155  0.913  1.703 1 
 9508595 0.750 0.033 0.037  9.583  0.214  0.195 2 
 9508757 1.411 0.057 0.053  5.066  0.053  0.080 1 
 9509260 1.031 0.040 0.016  3.985  0.049  0.045 1 
 9511816 1.147 0.030 0.024  4.256  0.036  0.014 1 
 9511938 1.339 0.051 0.083  9.831  0.128  0.182 1 
 9512426 1.121 0.054 0.059  8.843  0.153  0.151 1 
 9512485 1.070 0.238 0.072 10.499  0.770  0.276 2 
 9512519 1.179 0.036 0.053  6.106  0.075  0.073 1 
 9512635 1.199 0.041 0.033  5.359  0.053  0.051 1 
 9513046 2.473 0.292 0.172  9.888  0.428  0.254 2 
 9513701 1.392 0.060 0.038  6.801  0.106  0.057 1 
 9513787 1.065 0.054 0.069 10.819  0.264  0.318 2 
 9513889 1.202 0.031 0.035  6.251  0.048  0.060 1 
 9514277 1.088 0.029 0.032  5.798  0.068  0.052 1 
 9514451 0.693 0.056 0.045  9.122  0.241  0.253 2 
 9515026 1.109 0.044 0.039  9.638  0.133  0.123 1 
 9515045 1.215 0.065 0.047  8.661  0.159  0.119 1 
 9517003 0.839 0.124 0.200 19.571  1.107  1.439 1 
 9517131 0.985 0.044 0.030  8.240  0.127  0.100 1 
 9517331 1.013 0.109 0.125  8.805  0.380  0.495 1 
 9517542 1.162 0.122 0.117 13.939  0.573  0.482 1 
 9517544 2.411 0.104 0.125  8.600  0.272  0.288 2 
 9517698 1.591 0.048 0.064 11.138  0.155  0.126 2 
 9517713 1.029 0.122 0.140 10.919  0.475  0.526 2 
 9518506 1.842 0.043 0.037 11.082  0.107  0.111 2 
 9518802 2.655 0.103 0.097  9.707  0.149  0.129 2 
 9519051 1.598 0.171 0.160 14.381  0.742  0.695 2 
 9519190 1.133 0.049 0.049 10.687  0.194  0.141 2 
 9519335 1.249 0.094 0.086 10.230  0.324  0.246 1 
 9519609 1.398 0.356 0.305 21.685  2.726  2.212 1 
 9519686 0.739 0.045 0.046  9.379  0.253  0.250 2 
 9519925 1.140 0.093 0.141 10.872  0.281  0.537 2 
 9520156 0.610 0.006 0.034  8.553  0.124  0.129 2 
 9520216 1.174 0.066 0.038  5.302  0.107  0.043 1 
 9520593 1.137 0.038 0.049 10.773  0.158  0.145 2 
 9520726 1.658 0.092 0.142 12.552  0.255  0.381 2 
 9520755 1.548 0.070 0.125 12.387  0.257  0.282 1 
 9520864 1.101 0.093 0.085 17.035  0.533  0.518 1 
 9521171 1.196 0.050 0.047  6.973  0.104  0.077 1 
 9521327 1.197 0.087 0.196 10.917  0.225  0.836 2 
 9521438 0.956 0.214 0.098 10.323  0.908  0.290 2 
 9521461 2.001 0.041 0.078 10.846  0.085  0.126 2 
 9527159 1.133 0.060 0.049  7.947  0.113  0.186 1 
 9527386 1.269 0.054 0.098 10.952  0.155  0.290 2 
 9528103 0.772 0.073 0.101  9.834  0.325  0.466 2 
 9529087 1.138 0.040 0.129  8.382  0.132  0.299 1 
 9529734 1.644 0.086 0.093  7.669  0.101  0.172 1 
 9529813 0.972 0.031 0.029  5.248  0.059  0.057 1 
 9529943 1.099 0.059 0.083  7.836  0.142  0.234 1 
 9529974 1.096 0.039 0.046 10.625  0.171  0.201 2 
 9530136 1.314 0.049 0.077  9.958  0.160  0.201 1 
 9530396 2.166 0.110 0.163  9.447  0.188  0.236 1 
 9531084 1.048 0.035 0.033  6.012  0.073  0.068 1 
 9531103 1.196 0.055 0.057  4.618  0.067  0.073 1 
 9532518 1.083 0.073 0.069 10.654  0.198  0.271 2 
 9532903 2.566 0.260 0.150  9.434  0.364  0.188 2 
 9533419 1.154 0.058 0.055  4.018  0.065  0.069 1 
 9533544 1.103 0.046 0.053 10.751  0.217  0.252 2 
 9533834 1.343 0.048 0.059 10.921  0.154  0.192 2 
 9533861 2.714 0.571 0.333 12.440  1.046  0.574 1 
 9534041 2.491 0.081 0.054  8.679  0.099  0.075 2 
 9534288 1.632 0.077 0.039  5.847  0.068  0.092 1 
 9534328 1.038 0.030 0.018  4.111  0.049  0.040 1 
 9534802 1.137 0.030 0.025  5.333  0.058  0.054 1 
 9534911 1.557 0.089 0.070  6.484  0.181  0.044 1 
 9534934 1.074 0.054 0.048  8.783  0.194  0.114 1 
 9534964 1.218 0.031 0.035  5.704  0.045  0.050 1 
 9534968 1.149 0.069 0.063  8.324  0.161  0.148 1 
 9535000 1.243 0.046 0.086 10.994  0.128  0.280 2 
 9535050 1.946 0.111 1.069 11.977  0.176  2.276 2 
 9535343 1.317 0.075 0.041  9.017  0.234  0.083 1 
 9535399 1.238 0.042 0.046  8.656  0.108  0.116 1 
 9535409 1.383 0.130 0.311 11.076  0.283  1.198 2 
 9535481 1.327 0.065 0.059 11.354  0.233  0.258 2 
 9536143 1.424 0.053 0.062 10.937  0.128  0.155 2 
 9536330 1.465 0.151 0.159 14.972  0.446  0.583 1 
 9536727 1.728 0.036 0.037 10.925  0.149  0.115 2 
 9536730 1.055 0.069 0.077  8.371  0.204  0.195 1 
 9539702 0.747 0.069 0.128  9.505  0.453  0.769 2 
 9539792 1.323 0.059 0.065 10.949  0.120  0.190 2 
 9539910 1.134 0.044 0.044 11.042  0.250  0.192 2 
 9540185 1.674 0.446 1.346 13.216  1.573  3.796 2 
 9540277 1.213 0.059 0.071  4.367  0.041  0.091 1 
 9541807 1.041 0.062 0.053  5.753  0.120  0.112 1 
 9541946 1.173 0.037 0.042  6.402  0.091  0.052 1 
 9542075 0.739 0.037 0.039  9.495  0.232  0.219 2 
 9542218 1.198 0.047 0.075  8.539  0.102  0.154 1 
 9542506 1.066 0.042 0.027  5.443  0.067  0.064 1 
 9542779 1.310 0.053 0.088 10.885  0.154  0.325 2 
 9542827 1.229 0.051 0.031  5.369  0.078  0.070 1 
 9544002 1.001 0.046 0.038  8.735  0.149  0.117 1 
 9550045 1.352 0.028 0.066  5.802  0.059  0.079 1 
 9551036 0.928 0.027 0.044  7.854  0.086  0.133 1 
 9551807 1.229 0.044 0.046  6.813  0.076  0.084 1 
 9569162 1.318 0.037 0.060  5.058  0.053  0.090 1 
 9569195 1.369 0.060 0.087 10.956  0.208  0.292 2 
 9569462 0.981 0.046 0.043 11.034  0.201  0.165 1 
 9570409 1.164 0.053 0.062 11.804  0.259  0.213 2 
 9573951 0.920 0.104 0.170 10.362  0.490  0.729 2 
 9574550 0.963 0.073 0.078 10.478  0.284  0.307 2 
 9574609 1.129 0.057 0.040 10.920  0.262  0.153 2 
 9574650 1.190 0.032 0.034  6.107  0.084  0.040 1 
 9574730 1.772 0.039 0.057 11.200  0.143  0.160 2 
 9575007 1.106 0.064 0.068  9.896  0.203  0.229 1 
 9575153 0.937 0.074 0.091 11.667  0.411  0.485 2 
 9575284 1.020 0.040 0.035  8.518  0.126  0.144 1 
 9575421 1.056 0.031 0.026  4.183  0.063  0.046 1 
 9575645 1.690 0.046 0.048 11.053  0.066  0.136 2 
 9575663 0.755 0.040 0.048  9.518  0.243  0.271 2 
 9575718 1.072 0.101 0.114 12.279  0.485  0.560 2 
 9575821 1.296 0.060 0.038  5.810  0.139  0.047 1 
 9575847 1.189 0.042 0.019  4.766  0.055  0.025 1 
 9575873 1.183 0.327 0.453 11.424  1.638  1.837 1 
 9575978 1.181 0.073 0.033  9.539  0.220  0.084 1 
 9575996 1.140 0.034 0.045  4.770  0.052  0.083 1 
 9576289 0.990 0.075 0.063 10.509  0.247  0.266 2 
 9577953 0.953 0.103 0.107 10.462  0.462  0.452 2 
 9578794 1.243 0.105 0.112 11.748  0.321  0.390 1 
 9579328 1.320 0.095 0.120 11.685  0.324  0.399 2 
 9579357 1.589 0.055 0.047  6.361  0.089  0.036 1 
 9579401 1.039 0.098 0.102 15.829  0.553  0.633 1 
 9579569 1.591 0.077 0.119  4.655  0.096  0.134 1 
 9579698 0.910 0.041 0.060  9.636  0.165  0.232 1 
 9579860 1.063 0.055 0.052  8.069  0.143  0.131 1 
 9579999 0.960 0.217 0.213 11.047  0.820  0.683 2 
 9580043 1.051 0.038 0.043  6.978  0.095  0.100 1 
 9580165 1.212 0.071 0.178 11.039  0.237  0.656 2 
 9580171 1.066 0.062 0.060 12.854  0.260  0.331 1 
 9580292 1.276 0.062 0.110 13.729  0.324  0.429 2 
 9580343 1.068 0.047 0.048 10.585  0.143  0.209 2 
 9580407 0.898 0.045 0.051 10.273  0.193  0.231 2 
 9580943 1.038 0.053 0.051  8.704  0.159  0.159 1 
 9580991 1.815 0.015 0.110  9.912  0.041  0.197 1 
 9581163 1.173 0.034 0.025  4.489  0.064  0.024 1 
 9581275 1.110 0.044 0.056  4.154  0.061  0.072 1 
 9581413 1.087 0.063 0.041  8.890  0.195  0.126 1 
 9581445 1.539 0.097 0.105  9.295  0.234  0.147 1 
 9581849 1.306 0.059 0.069 11.200  0.201  0.252 2 
 9581947 0.959 0.095 0.097 10.649  0.400  0.417 2 
 9581977 1.027 0.060 0.077 10.066  0.197  0.292 1 
 9582005 1.379 0.263 0.172 12.599  0.921  0.516 2 
 9582559 1.079 0.058 0.061 11.962  0.228  0.284 2 
 9582638 0.824 0.077 0.071 22.929  0.837  0.785 1 
 9583430 2.555 0.110 0.102  9.213  0.152  0.127 2 
 9583607 0.740 0.040 0.048  9.877  0.227  0.226 2 
 9583645 1.085 0.025 0.041  4.931  0.039  0.052 1 
 9583720 1.263 0.033 0.060  8.807  0.104  0.133 1 
 9589159 1.119 0.079 0.078 10.776  0.259  0.235 2 
 9589369 1.681 0.215 0.539  6.002  0.295  0.630 1 
 9589420 1.346 0.062 0.051  6.462  0.147  0.065 1 
 9589500 2.357 0.058 0.061  8.527  0.083  0.079 2 
 9589614 1.037 0.073 0.083 10.871  0.337  0.330 2 
 9589638 1.331 0.050 0.044 10.589  0.142  0.126 1 
 9590062 1.762 0.048 0.048  6.497  0.084  0.060 1 
 9590589 1.162 0.064 0.053 12.840  0.288  0.193 1 
 9590884 1.269 0.081 0.062 10.802  0.244  0.190 1 
 9590930 1.058 0.058 0.050 10.913  0.216  0.192 2 
 9591097 1.202 0.040 0.038 10.907  0.107  0.131 2 
 9591529 1.086 0.152 0.133 12.085  0.667  0.624 1 
 9592315 1.673 0.091 0.107 12.066  0.156  0.344 1 
 9593080 1.732 0.077 0.095 11.179  0.165  0.286 2 
 9593412 1.390 0.064 0.068 11.078  0.214  0.205 2 
 9593478 1.388 0.056 0.035  4.853  0.061  0.040 1 
 9593557 1.332 0.053 0.077  6.504  0.093  0.101 1 
 9593804 0.992 0.033 0.036 10.219  0.118  0.140 1 
 9593820 1.181 0.044 0.045  7.567  0.076  0.103 1 
 9594303 1.802 0.133 0.120 12.983  0.404  0.305 2 
 9594684 1.239 0.036 0.050 10.831  0.121  0.133 2 
 9595000 1.110 0.064 0.071 10.823  0.281  0.367 2 
 9595311 1.201 0.038 0.043 10.830  0.133  0.144 2 
 9595767 1.190 0.058 0.097 11.030  0.186  0.306 2 
 9595822 1.633 0.073 0.041 10.855  0.114  0.087 1 
 9595844 1.094 0.039 0.045 11.059  0.184  0.184 2 
 9595924 1.545 0.052 0.052  8.289  0.127  0.120 1 
 9596083 1.431 0.096 0.041  6.107  0.125  0.070 1 
 9596106 1.318 0.086 0.109 14.697  0.444  0.366 1 
 9596172 0.994 0.051 0.089  7.906  0.162  0.266 1 
 9596479 1.160 0.056 0.062  5.011  0.095  0.060 1 
 9596519 1.658 0.099 0.138 11.508  0.318  0.410 2 
 9596639 1.111 0.065 0.074 11.324  0.226  0.292 2 
 9596857 1.030 0.043 0.044 10.479  0.161  0.142 2 
 9596867 2.070 0.038 0.092 10.766  0.076  0.161 2 
 9596869 1.278 0.068 0.091  9.990  0.204  0.240 1 
 9597214 1.573 0.053 0.061 11.063  0.174  0.145 2 
 9597524 1.333 0.063 0.056 10.998  0.157  0.207 2 
 9597653 1.302 0.060 0.057  6.239  0.149  0.087 1 
 9598077 1.274 0.075 0.060  9.709  0.206  0.246 1 
 9598509 0.946 0.112 0.099 10.373  0.426  0.340 2 
 9601488 0.733 0.049 0.052  9.570  0.266  0.260 2 
 9601661 1.180 0.040 0.037 11.060  0.141  0.099 2 
 9602037 1.193 0.048 0.079 10.966  0.196  0.313 2 
 9602686 1.107 0.046 0.063  5.989  0.088  0.119 1 
 9602869 1.163 0.054 0.143 11.173  0.251  0.532 2 
 9602917 1.086 0.053 0.058 10.710  0.181  0.260 2 
 9602971 1.245 0.039 0.038  9.945  0.139  0.170 1 
 9603327 0.727 0.040 0.067  9.692  0.185  0.294 2 
 9603633 1.522 0.179 0.199 13.563  0.638  0.781 2 
 9603718 1.263 0.149 0.107 12.568  0.594  0.401 2 
 9604318 0.757 0.070 0.359  9.408  0.428  1.319 2 
 9604492 1.183 0.063 0.067 12.661  0.255  0.185 1 
 9604524 1.751 0.058 0.043 11.178  0.157  0.149 2 
 9604646 1.381 0.059 0.121 11.100  0.205  0.326 2 
 9604795 0.902 0.099 0.101 11.065  0.425  0.422 2 
 9605141 1.145 0.061 0.047 10.712  0.197  0.150 2 
 9605294 1.097 0.052 0.054 11.035  0.199  0.264 2 
 9605990 1.742 0.099 0.074  8.325  0.219  0.116 1 
 9606195 1.919 0.079 0.197 11.567  0.168  0.391 2 
 9606440 1.133 0.088 0.120 10.941  0.340  0.415 2 
 9606889 1.380 0.067 0.056 11.294  0.287  0.243 2 
 9611634 1.439 0.135 0.121 13.178  0.473  0.374 2 
 9612933 3.024 0.741 0.256 14.055  1.323  0.519 2 
 9612990 3.143 0.255 0.131 13.080  0.427  0.198 2 
 9613292 1.075 0.052 0.049  4.010  0.076  0.059 1 
 9631471 1.312 0.064 0.075 10.918  0.179  0.265 2 
 9631782 1.218 0.054 0.051  7.896  0.080  0.149 1 
 9631844 1.066 0.056 0.055  8.649  0.174  0.156 1 
 9631875 1.249 0.061 0.036  4.989  0.078  0.062 1 
 9634870 1.009 0.046 0.041 11.494  0.215  0.179 1 
 9634962 1.325 0.065 0.059 11.421  0.227  0.240 2 
 9635388 1.363 0.035 0.029 10.870  0.108  0.149 2 
 9635490 0.995 0.059 0.062 15.372  0.373  0.313 1 
 9635603 1.137 0.058 0.048 10.715  0.213  0.147 2 
 9635649 1.330 0.031 0.059  4.673  0.030  0.082 1 
 9636127 1.297 0.063 0.092 11.387  0.282  0.381 2 
 9636300 0.872 0.088 0.132 22.882  1.072  1.542 1 
 9636807 1.224 0.047 0.047  6.304  0.068  0.098 1 
 9636841 0.690 0.041 0.058  9.300  0.259  0.368 2 
 9636944 0.851 0.109 0.069 10.173  0.573  0.350 2 
 9637054 1.432 0.068 0.074 10.615  0.140  0.237 1 
 9637107 1.160 0.075 0.056  8.015  0.176  0.126 1 
 9637115 1.235 0.086 0.058 10.281  0.228  0.206 1 
 9637337 0.936 0.024 0.034  6.987  0.062  0.097 1 
 9637473 1.086 0.075 0.107 10.941  0.357  0.511 2 
 9639344 1.171 0.030 0.035  5.019  0.055  0.048 1 
 9639454 1.256 0.057 0.015  6.636  0.123  0.060 1 
 9640423 1.185 0.043 0.067  4.985  0.087  0.079 1 
 9640480 0.936 0.035 0.043  8.211  0.105  0.125 1 
 9640845 1.355 0.073 0.160 11.068  0.259  0.466 2 
 9640886 1.145 0.052 0.055 10.756  0.195  0.164 1 
 9641246 1.276 0.042 0.053 10.892  0.126  0.140 2 
 9641447 0.933 0.081 0.082 10.723  0.336  0.314 2 
 9641484 1.340 0.087 0.144 11.246  0.259  0.423 2 
 9641636 1.134 0.060 0.058 11.755  0.235  0.261 2 
 9641694 1.156 0.078 0.076  5.115  0.121  0.090 1 
 9641772 1.263 0.051 0.093 11.082  0.175  0.350 2 
 9641814 1.192 0.079 0.071  9.637  0.251  0.233 1 
 9642202 1.162 0.065 0.039 10.760  0.226  0.134 2 
 9642235 1.318 0.063 0.056  4.580  0.083  0.065 1 
 9642306 1.203 0.033 0.036  5.136  0.060  0.036 1 
 9642805 1.559 0.034 0.052  5.610  0.056  0.056 1 
 9643071 1.410 0.108 0.140 11.348  0.307  0.400 2 
 9643159 1.144 0.067 0.064 11.767  0.246  0.243 1 
 9643702 1.178 0.061 0.052  8.611  0.203  0.100 1 
 9643720 1.046 0.046 0.061 10.545  0.129  0.252 2 
 9643826 1.097 0.130 0.146 13.476  0.610  0.644 2 
 9643914 0.710 0.032 0.035  9.776  0.187  0.200 2 
 9644558 0.647 0.028 0.032  8.680  0.149  0.203 2 
 9644902 1.157 0.045 0.050  6.587  0.114  0.099 1 
 9645099 0.992 0.073 0.062 10.419  0.259  0.175 2 
 9645361 2.682 0.216 0.126 10.739  0.345  0.206 2 
 9649200 1.085 0.035 0.044 10.631  0.189  0.202 2 
 9649717 1.027 0.036 0.032  9.255  0.129  0.109 1 
 9649838 1.406 0.080 0.052  6.119  0.121  0.119 1 
 9649935 1.183 0.057 0.035  9.050  0.145  0.127 1 
 9649940 1.149 0.039 0.060 11.042  0.155  0.128 2 
 9650046 2.170 0.046 0.135 10.310  0.070  0.196 2 
 9650172 1.401 0.057 0.080  8.570  0.120  0.115 1 
 9650310 0.876 0.120 0.194 11.441  0.851  1.185 2 
 9650375 1.021 0.036 0.033  5.891  0.073  0.100 1 
 9650424 1.143 0.055 0.056  6.150  0.085  0.115 1 
 9650527 1.928 0.034 0.101 10.823  0.072  0.195 2 
 9650881 1.421 0.074 0.080 11.593  0.298  0.201 2 
 9650969 1.189 0.067 0.061 12.506  0.231  0.244 2 
 9651164 1.047 0.123 0.113 10.965  0.471  0.495 2 
 9651255 1.106 0.038 0.053  7.577  0.090  0.120 1 
 9651313 1.320 0.124 0.117  8.917  0.214  0.239 1 
 9651659 1.080 0.113 0.111 10.727  0.333  0.414 2 
 9651682 1.138 0.057 0.041  6.739  0.127  0.102 1 
 9651684 1.150 0.062 0.071  7.026  0.150  0.118 1 
 9651690 1.057 0.068 0.080 10.691  0.230  0.323 2 
 9651794 1.129 0.127 0.162 11.158  0.425  0.513 2 
 9652488 0.810 0.060 0.106  9.862  0.303  0.482 2 
 9652494 1.583 0.058 0.078 11.174  0.175  0.188 2 
 9652551 1.587 0.130 0.096  8.422  0.216  0.118 1 
 9652660 0.987 0.118 0.066 10.465  0.474  0.227 2 
 9652704 1.207 0.021 0.020  4.681  0.021  0.038 1 
 9652971 1.490 0.106 0.112 14.267  0.392  0.354 1 
 9653870 0.877 0.074 0.065  9.978  0.394  0.408 2 
 9654430 1.647 0.125 0.059 10.803  0.274  0.122 2 
 9655101 2.641 0.100 0.055  9.243  0.129  0.072 2 
 9655123 1.143 0.070 0.081  6.873  0.171  0.139 1 
 9655167 2.589 0.113 0.052  9.015  0.137  0.085 2 
 9655200 1.015 0.035 0.032  9.312  0.115  0.115 1 
 9655361 1.564 0.070 0.097 11.064  0.231  0.197 2 
 9655459 0.979 0.064 0.069 11.022  0.297  0.318 2 
 9655539 1.226 0.072 0.113 11.034  0.201  0.388 2 
 9655796 1.930 0.026 0.031 10.625  0.038  0.084 2 
 9655821 1.056 0.077 0.093 10.673  0.267  0.447 2 
 9656127 1.337 0.074 0.089  7.716  0.137  0.152 1 
 9656523 1.228 0.029 0.056 11.033  0.067  0.171 2 
 9656652 1.640 0.061 0.065 11.453  0.191  0.109 2 
 9657171 1.030 0.030 0.036 10.483  0.120  0.118 2 
 9657366 1.551 0.068 0.082  5.339  0.120  0.059 1 
 9657730 0.642 0.028 0.031  8.509  0.128  0.161 2 
 9657917 1.367 0.044 0.047  8.155  0.096  0.090 1 
 9658002 1.142 0.063 0.072 10.551  0.225  0.190 1 
 9658072 1.233 0.084 0.107 12.264  0.311  0.397 2 
 9658793 1.254 0.059 0.068 10.264  0.169  0.216 1 
 9658958 1.242 0.025 0.049 10.972  0.095  0.187 2 
 9659058 1.076 0.054 0.055  8.937  0.206  0.123 1 
 9659141 1.176 0.071 0.060  8.536  0.211  0.132 1 
 9662343 1.668 0.067 0.141 11.162  0.136  0.475 2 
 9662344 1.240 0.044 0.041  7.031  0.097  0.053 1 
 9662395 2.302 0.133 0.165 12.712  0.300  0.312 1 
 9662496 1.356 0.095 0.091  6.495  0.180  0.163 1 
 9662637 1.263 0.114 0.078  5.173  0.069  0.075 1 
 9662723 1.495 0.097 0.025  7.755  0.137  0.088 1 
 9662751 1.225 0.173 0.151 10.969  0.384  0.504 2 
 9662768 1.610 0.071 0.079 11.154  0.216  0.128 2 
 9663182 1.442 0.065 0.054 10.011  0.122  0.147 1 
 9663228 1.286 0.070 0.087  5.907  0.103  0.132 1 
 9663247 1.186 0.034 0.028  4.508  0.042  0.038 1 
 9663257 1.279 0.054 0.066  5.936  0.080  0.143 1 
 9663771 0.724 0.044 0.047  9.275  0.258  0.273 2 
 9664360 1.094 0.053 0.037  9.039  0.170  0.080 1 
 9664946 1.599 0.084 0.101 13.247  0.317  0.254 1 
 9664986 1.043 0.088 0.093 10.645  0.259  0.387 2 
 9665229 1.179 0.056 0.055  9.486  0.219  0.150 1 
 9665632 1.016 0.115 0.131 12.931  0.583  0.669 2 
 9665637 0.927 0.041 0.044 10.497  0.192  0.195 2 
 9665867 1.281 0.073 0.059  5.834  0.109  0.132 1 
 9665890 1.028 0.059 0.043  4.857  0.098  0.069 1 
 9665985 0.969 0.079 0.064 10.430  0.288  0.256 2 
 9666021 1.131 0.040 0.050  8.853  0.137  0.127 1 
 9666306 1.903 0.099 0.136 11.329  0.182  0.267 2 
 9666718 1.243 0.283 0.243 23.965  2.070  1.686 1 
 9667064 1.190 0.188 0.295 11.821  0.724  1.070 2 
 9667164 1.363 0.052 0.079  9.813  0.155  0.175 1 
 9667668 1.348 0.213 0.398 11.689  0.619  1.168 2 
 9667930 2.113 0.026 0.031 10.125  0.066  0.065 2 
 9668064 1.985 0.026 0.042 10.698  0.062  0.076 2 
 9673317 1.570 0.063 0.084  8.265  0.125  0.073 1 
 9673491 1.011 0.036 0.038  4.221  0.052  0.076 1 
 9674113 0.927 0.285 0.113 10.261  1.797  0.427 2 
 9691682 1.379 0.085 0.121  4.956  0.105  0.186 1 
 9692063 1.198 0.051 0.064  8.664  0.118  0.145 1 
 9692226 0.833 0.117 0.203 10.272  0.498  0.704 2 
 9692431 1.566 0.041 0.067  8.029  0.103  0.081 1 
 9692509 0.806 0.061 0.061 10.113  0.346  0.360 2 
 9692529 1.078 0.045 0.045  7.692  0.127  0.111 1 
 9693152 1.021 0.073 0.100 10.618  0.260  0.398 2 
 9693458 0.786 0.055 0.091  9.685  0.288  0.446 2 
 9696576 1.156 0.080 0.095 11.543  0.296  0.296 1 
 9696716 0.785 0.070 0.063 10.635  0.378  0.323 1 
 9697074 1.248 0.082 0.097 11.282  0.190  0.341 2 
 9697214 1.223 0.034 0.044 10.807  0.122  0.121 2 
 9697268 1.209 0.059 0.058  5.483  0.085  0.088 1 
 9697645 1.789 0.105 0.123 12.675  0.350  0.348 1 
 9697999 0.752 0.041 0.045  9.514  0.230  0.245 2 
 9698133 1.470 0.065 0.045  6.688  0.080  0.086 1 
 9698139 0.988 0.112 0.067 10.444  0.441  0.228 2 
 9698196 0.802 0.101 0.250 10.501  0.679  1.519 2 
 9699882 1.216 0.047 0.038  5.155  0.065  0.044 1 
 9700053 1.123 0.033 0.030  4.160  0.052  0.043 1 
 9700142 1.205 0.069 0.024  6.447  0.107  0.061 1 
 9700899 1.172 0.053 0.046 11.017  0.220  0.136 2 
 9701905 0.714 0.050 0.060  9.654  0.267  0.256 2 
 9701922 1.151 0.058 0.058  5.505  0.102  0.100 1 
 9702024 1.225 0.072 0.060  6.542  0.098  0.148 1 
 9702057 0.945 0.057 0.063 10.994  0.236  0.242 2 
 9702474 1.050 0.048 0.038 10.541  0.142  0.146 2 
 9702609 1.098 0.038 0.048  9.151  0.107  0.176 1 
 9702754 1.263 0.069 0.047 14.002  0.255  0.205 2 
 9702841 1.365 0.050 0.062 11.029  0.171  0.293 2 
 9702885 1.082 0.055 0.041  8.769  0.208  0.061 1 
 9703186 1.074 0.046 0.066  5.476  0.070  0.101 1 
 9704246 0.729 0.037 0.036  9.326  0.212  0.222 2 
 9704258 1.089 0.044 0.037  8.306  0.146  0.081 1 
 9704676 1.230 0.050 0.038 10.182  0.126  0.119 1 
 9704774 1.271 0.059 0.123 11.057  0.172  0.371 2 
 9705228 1.038 0.044 0.049  4.414  0.071  0.084 1 
 9705408 2.239 0.027 0.038  8.215  0.034  0.056 2 
 9705542 1.066 0.055 0.060 11.819  0.255  0.248 2 
 9705636 1.288 0.053 0.055 11.334  0.216  0.190 2 
 9705687 2.242 0.101 0.083  9.843  0.236  0.108 2 
 9705691 1.024 0.049 0.053 10.641  0.168  0.239 2 
 9705759 1.287 0.036 0.055 10.958  0.148  0.140 2 
 9705929 0.888 0.095 0.094 10.551  0.394  0.436 2 
 9706046 1.217 0.068 0.034  8.644  0.151  0.086 1 
 9706194 1.155 0.080 0.087 12.245  0.338  0.286 1 
 9706209 1.033 0.052 0.053 10.564  0.169  0.198 2 
 9706219 1.272 0.055 0.048  7.018  0.102  0.128 1 
 9706585 0.881 0.147 0.083 10.164  0.763  0.346 2 
 9706819 1.289 0.088 0.120  4.381  0.107  0.133 1 
 9706871 1.058 0.047 0.029  5.641  0.074  0.084 1 
 9706956 1.111 0.039 0.035  4.712  0.048  0.055 1 
 9707138 1.278 0.047 0.040  4.591  0.055  0.069 1 
 9710305 0.992 0.024 0.029  4.625  0.041  0.044 1 
 9710321 1.089 0.063 0.054  8.322  0.174  0.118 1 
 9710490 1.311 0.048 0.058  6.102  0.107  0.097 1 
 9710979 1.012 0.048 0.059 10.540  0.184  0.236 2 
 9711231 1.159 0.075 0.059  9.057  0.176  0.213 1 
 9711269 1.176 0.045 0.047  7.945  0.129  0.103 1 
 9711308 1.478 0.117 0.043  7.250  0.171  0.131 1 
 9711349 1.079 0.090 0.105 15.750  0.466  0.536 1 
 9711492 1.853 0.043 0.039 11.032  0.097  0.092 2 
 9711510 1.929 0.040 0.104 11.130  0.086  0.211 2 
 9711988 1.641 0.153 0.125 12.128  0.446  0.460 2 
 9712200 0.976 0.052 0.045  8.303  0.172  0.130 1 
 9712445 1.119 0.031 0.029  4.608  0.044  0.056 1 
 9712510 1.365 0.069 0.074 11.888  0.238  0.201 1 
 9712670 0.743 0.057 0.076  9.224  0.367  0.434 2 
 9712824 1.142 0.031 0.027  5.190  0.061  0.064 1 
 9712888 1.209 0.048 0.072 11.086  0.118  0.191 2 
 9713043 1.242 0.073 0.070  6.334  0.091  0.175 1 
 9713083 1.513 0.059 0.062 11.052  0.110  0.186 2 
 9713355 1.262 0.047 0.051  4.815  0.077  0.066 1 
 9713617 1.150 0.027 0.034  5.076  0.056  0.070 1 
 9714055 1.064 0.041 0.033  6.211  0.081  0.101 1 
 9714063 1.583 0.048 0.063 11.132  0.154  0.163 2 
 9714684 1.268 0.117 0.276 11.221  0.329  0.941 2 
 9715090 0.967 0.068 0.080 11.238  0.280  0.330 2 
 9716081 1.000 0.052 0.087 11.073  0.263  0.448 2 
 9716430 1.536 0.058 0.073 11.035  0.170  0.203 2 
 9716506 1.014 0.040 0.049  8.895  0.145  0.147 1 
 9716522 2.971 0.301 0.253 13.411  0.632  0.424 2 
 9716525 1.351 0.059 0.067  8.392  0.153  0.092 1 
 9716526 2.124 0.041 0.030 10.033  0.094  0.094 2 
 9716866 1.494 0.096 0.070 12.454  0.235  0.274 2 
 9716994 1.106 0.038 0.080 10.637  0.148  0.244 2 
 9717040 1.136 0.070 0.143 11.061  0.383  0.616 2 
 9717117 0.695 0.058 0.069  9.102  0.386  0.447 2 
 9717214 1.380 0.069 0.083 11.499  0.240  0.191 1 
 9718024 1.243 0.050 0.080 10.950  0.167  0.343 2 
 9718200 1.227 0.048 0.050  7.856  0.098  0.173 1 
 9718692 1.108 0.069 0.081 11.212  0.271  0.334 2 
 9718764 0.988 0.192 0.108 10.477  0.718  0.372 2 
 9719012 1.250 0.043 0.026  4.624  0.046  0.037 1 
 9719144 0.738 0.079 0.105 10.195  0.530  0.655 2 
 9719184 1.379 0.046 0.038  6.562  0.069  0.056 1 
 9719198 1.172 0.062 0.041 10.803  0.157  0.146 2 
 9719858 2.982 0.421 0.270 13.919  0.816  0.495 2 
 9723501 1.204 0.053 0.178 11.174  0.164  0.620 2 
 9723621 2.102 0.009 0.027  9.753  0.025  0.043 2 
 9724023 1.337 0.066 0.076  6.895  0.122  0.132 1 
 9724029 1.186 0.048 0.064 10.171  0.146  0.162 1 
 9724324 1.507 0.044 0.098 10.946  0.131  0.376 2 
 9724429 1.184 0.047 0.056 10.918  0.176  0.195 2 
 9724451 1.186 0.050 0.031  5.028  0.087  0.052 1 
 9724859 1.591 0.103 0.100 12.954  0.347  0.309 1 
 9724882 1.276 0.042 0.074 10.849  0.111  0.220 2 
 9725292 2.114 0.155 0.225 10.396  0.356  0.389 1 
 9726388 1.101 0.089 0.080 10.958  0.352  0.337 2 
 9726536 1.225 0.050 0.041  4.247  0.052  0.047 1 
 9726669 1.247 0.060 0.053  7.072  0.099  0.156 1 
 9726814 1.601 0.114 0.103 10.862  0.309  0.175 1 
 9726823 1.563 0.089 0.143 11.188  0.276  0.392 2 
 9726854 1.127 0.055 0.076 11.177  0.241  0.275 2 
 9726997 1.306 0.056 0.101  6.608  0.076  0.188 1 
 9727230 1.406 0.066 0.081  4.966  0.079  0.132 1 
 9727261 1.001 0.035 0.042  9.531  0.118  0.137 1 
 9727284 2.320 0.304 0.477 11.477  0.511  0.924 2 
 9727392 1.429 0.044 0.114 10.981  0.116  0.356 2 
 9727451 1.713 0.231 0.222 12.917  0.659  0.641 2 
 9727675 2.125 0.014 0.018 10.228  0.045  0.038 2 
 9728284 1.313 0.093 0.073  9.782  0.233  0.191 1 
 9728634 1.444 0.077 0.051 10.945  0.190  0.115 2 
 9728645 1.421 0.065 0.099 11.038  0.185  0.230 2 
 9728765 1.378 0.092 0.108  7.101  0.193  0.185 1 
 9728845 1.821 0.170 0.174 15.056  0.600  0.347 2 
 9752341 0.916 0.063 0.074 10.378  0.264  0.320 2 
 9753097 1.199 0.048 0.022  7.528  0.079  0.046 1 
 9753178 0.745 0.051 0.207  9.339  0.322  1.031 2 
 9753517 1.066 0.036 0.039  4.228  0.059  0.050 1 
 9753810 0.947 0.239 0.092 10.331  1.209  0.275 2 
 9754133 1.138 0.030 0.032  5.335  0.066  0.064 1 
 9754882 0.695 0.036 0.043  8.955  0.225  0.275 2 
 9755001 1.081 0.049 0.037  4.217  0.064  0.040 1 
 9755234 1.068 0.070 0.057  4.657  0.137  0.081 1 
 9757624 1.049 0.043 0.045  5.672  0.086  0.074 1 
 9757679 1.108 0.063 0.046 10.927  0.246  0.196 2 
 9758145 1.279 0.104 0.184 11.325  0.260  0.655 2 
 9758193 1.118 0.035 0.042  7.137  0.052  0.124 1 
 9758246 1.108 0.062 0.093 13.327  0.308  0.393 1 
 9760514 1.184 0.032 0.034  4.613  0.046  0.044 1 
 9760732 0.739 0.044 0.051  9.492  0.278  0.276 2 
 9760904 0.760 0.040 0.152  9.477  0.266  0.813 2 
 9761521 1.066 0.053 0.062 10.823  0.233  0.279 2 
 9761597 1.218 0.045 0.047  8.568  0.082  0.150 1 
 9761605 0.737 0.065 0.119  9.200  0.484  0.687 2 
 9761625 1.480 0.196 0.172 23.474  1.261  0.865 1 
 9761692 1.105 0.075 0.071 10.714  0.248  0.227 2 
 9762408 1.190 0.051 0.056  9.644  0.153  0.172 1 
 9762594 1.284 0.058 0.098 10.967  0.189  0.310 2 
 9762752 1.288 0.072 0.109 11.497  0.243  0.335 1 
 9762943 1.339 0.048 0.066 10.853  0.127  0.204 2 
 9763021 1.219 0.226 0.243  5.710  0.496  0.558 1 
 9763240 1.282 0.065 0.173  4.411  0.066  0.251 1 
 9763419 1.175 0.072 0.037 10.913  0.242  0.122 2 
 9763443 0.849 0.103 0.091 10.840  0.461  0.431 2 
 9763445 1.177 0.061 0.036  5.938  0.109  0.055 1 
 9763796 1.099 0.027 0.035  5.020  0.046  0.043 1 
 9764684 1.023 0.074 0.080 10.718  0.297  0.320 2 
 9764708 1.878 0.072 0.070 14.184  0.237  0.217 1 
 9764758 1.306 0.057 0.071  9.237  0.126  0.181 1 
 9764760 0.888 0.028 0.020  4.472  0.052  0.034 1 
 9764952 0.716 0.046 0.044  9.264  0.253  0.238 2 
 9765607 1.103 0.117 0.279 10.928  0.416  1.341 2 
 9765803 1.214 0.060 0.056  7.969  0.096  0.106 1 
 9765882 1.110 0.053 0.074  3.910  0.065  0.082 1 
 9766158 1.120 0.045 0.081  9.875  0.166  0.241 1 
 9766390 1.041 0.078 0.101 10.764  0.318  0.418 2 
 9766403 1.078 0.036 0.033  8.194  0.123  0.094 1 
 9766517 1.276 0.056 0.034  9.558  0.112  0.128 1 
 9766639 1.244 0.046 0.185 10.986  0.188  0.668 2 
 9766906 0.916 0.067 0.072 11.127  0.275  0.318 2 
 9767051 0.973 0.119 0.153 12.874  0.584  0.668 1 
 9767322 0.891 0.098 0.136 11.154  0.461  0.611 2 
 9767332 2.390 0.054 0.053  8.411  0.071  0.072 2 
 9767815 0.990 0.030 0.037  6.414  0.077  0.090 1 
 9767966 1.116 0.059 0.062 11.092  0.227  0.242 2 
 9768134 1.058 0.045 0.054  3.955  0.067  0.058 1 
 9771031 1.952 0.024 0.025 10.525  0.042  0.052 2 
 9771209 1.398 0.065 0.086  8.898  0.132  0.182 1 
 9772056 1.117 0.050 0.050 10.828  0.233  0.177 2 
 9772156 0.833 0.113 0.123 10.130  0.608  0.519 2 
 9772366 1.549 0.091 0.053  8.356  0.202  0.100 1 
 9772371 1.617 0.215 0.177 14.203  1.044  0.796 2 
 9772519 1.285 0.079 0.070 10.098  0.242  0.204 1 
 9772754 1.259 0.270 0.374 10.999  0.408  1.353 2 
 9773214 0.990 0.036 0.037  8.823  0.129  0.100 1 
 9773266 1.213 0.037 0.041 10.814  0.126  0.131 2 
 9773335 1.253 0.056 0.083  6.826  0.105  0.189 1 
 9773489 1.192 0.138 0.216 11.021  0.360  0.825 2 
 9773666 1.013 0.060 0.068 10.800  0.316  0.295 2 
 9773741 1.054 0.147 0.189 12.435  0.730  0.827 2 
 9773909 1.531 0.156 0.130 11.503  0.421  0.300 2 
 9773922 1.093 0.052 0.069  8.084  0.152  0.179 1 
 9773979 1.154 0.078 0.107 11.087  0.309  0.291 2 
 9774312 1.389 0.098 0.096 11.212  0.269  0.258 2 
 9774417 0.992 0.162 0.176 10.830  0.590  0.718 2 
 9774549 2.275 0.046 0.097  8.763  0.068  0.147 2 
 9775132 1.054 0.041 0.031  4.548  0.063  0.064 1 
 9775302 1.419 0.061 0.048  5.533  0.075  0.057 1 
 9775516 1.511 0.050 0.046 10.970  0.100  0.141 2 
 9775566 0.982 0.069 0.069 10.604  0.286  0.290 2 
 9775927 2.287 0.060 0.087  8.372  0.079  0.111 2 
 9775952 0.611 0.000 1.427  6.556  0.000  3.681 2 
 9776466 1.260 0.050 0.059 15.567  0.237  0.391 1 
 9776559 3.059 1.093 0.321 17.758  3.055  0.859 2 
 9776660 1.517 0.093 0.112 13.435  0.219  0.356 2 
 9776739 2.610 0.161 0.111  9.429  0.230  0.138 2 
 9776795 1.162 0.095 0.407 11.106  0.465  1.673 2 
 9777088 1.205 0.033 0.034 10.985  0.099  0.110 2 
 9777198 1.107 0.063 0.094  9.996  0.230  0.273 1 
 9777293 0.986 0.031 0.026  4.259  0.042  0.045 1 
 9777355 1.008 0.028 0.044  4.096  0.041  0.098 1 
 9777479 1.182 0.078 0.044  4.502  0.095  0.068 1 
 9777533 1.605 0.088 0.160 11.197  0.279  0.619 2 
 9777536 1.709 0.044 0.046 11.165  0.086  0.175 2 
 9777556 1.151 0.059 0.054 10.760  0.175  0.184 2 
 9777885 1.394 0.071 0.068 11.628  0.260  0.194 2 
 9777902 1.035 0.286 0.072 10.437  1.062  0.262 2 
 9778176 1.044 0.309 0.163 10.625  1.219  0.540 2 
 9778288 2.748 0.301 0.303 12.384  0.509  0.533 2 
 9778638 2.494 0.277 0.155 10.140  0.426  0.256 2 
 9778887 1.145 0.044 0.035  6.913  0.104  0.067 1 
 9779238 0.812 0.089 0.139 10.177  0.554  0.691 2 
 9779249 0.981 0.037 0.033  5.455  0.076  0.063 1 
 9779708 0.835 0.134 0.159  9.640  0.613  0.828 2 
 9779963 1.526 0.106 0.113 12.741  0.379  0.224 1 
 9780154 1.598 0.055 0.084  5.023  0.080  0.087 1 
 9780183 1.155 0.050 0.070 11.360  0.198  0.208 2 
 9782588 1.292 0.192 0.229 12.447  0.733  0.649 2 
 9782746 2.301 0.046 0.090  8.667  0.068  0.137 2 
 9782817 1.158 0.050 0.051  8.637  0.121  0.167 1 
 9782964 1.250 0.056 0.050  9.076  0.159  0.101 1 
 9783225 1.081 0.029 0.041 10.844  0.180  0.104 2 
 9783226 1.350 0.042 0.053  9.392  0.117  0.107 1 
 9783247 1.434 0.055 0.072 11.476  0.187  0.180 2 
 9783656 0.620 0.013 0.016  7.758  0.107  0.058 2 
 9783681 2.070 0.026 0.092 10.216  0.053  0.159 2 
 9783838 1.072 0.030 0.042  9.130  0.124  0.107 1 
 9783880 1.157 0.072 0.056 10.302  0.220  0.155 1 
 9783919 1.249 0.052 0.035 11.674  0.189  0.181 1 
 9783993 1.299 0.070 0.064 11.033  0.214  0.192 2 
 9784000 1.222 0.061 0.053  5.105  0.078  0.077 1 
 9784059 2.161 0.028 0.089  9.969  0.061  0.129 2 
 9784419 1.071 0.060 0.060 10.987  0.213  0.250 2 
 9784586 1.681 0.073 0.036  8.624  0.092  0.113 1 
 9784687 1.087 0.041 0.045  9.953  0.136  0.169 1 
 9784743 1.130 0.045 0.030  9.166  0.098  0.167 1 
 9784946 1.280 0.050 0.046  8.797  0.129  0.083 1 
 9785675 0.807 0.097 0.085 10.749  0.610  0.465 2 
 9785837 1.273 0.062 0.085 11.175  0.214  0.302 2 
 9786625 1.507 0.109 0.117 10.589  0.298  0.228 1 
 9787045 1.158 0.060 0.063  9.919  0.242  0.171 1 
 9787129 1.583 0.083 0.122 11.124  0.243  0.285 2 
 9787442 1.203 0.047 0.034 10.929  0.122  0.107 2 
 9787503 1.027 0.000 0.114 10.652  0.000  0.396 2 
 9787723 1.484 0.066 0.050 11.511  0.180  0.155 2 
 9787747 1.134 0.036 0.041  7.905  0.109  0.129 1 
 9788366 1.547 0.060 0.082 11.090  0.194  0.240 2 
 9788481 1.035 0.058 0.059 10.927  0.235  0.238 2 
 9788777 1.243 0.066 0.054  8.062  0.130  0.108 1 
 9788834 1.132 0.056 0.048 11.227  0.196  0.172 2 
 9788881 1.262 0.045 0.114 10.946  0.164  0.441 2 
 9789403 1.222 0.050 0.063 10.865  0.162  0.244 2 
 9789635 1.111 0.033 0.040  4.209  0.042  0.074 1 
 9790050 1.938 0.023 0.035 10.890  0.062  0.076 2 
 9790384 1.173 0.055 0.053 11.074  0.199  0.197 2 
 9791929 1.278 0.085 0.112 10.167  0.284  0.290 1 
 9811950 1.193 0.034 0.046  5.794  0.046  0.074 1 
 9812507 1.218 0.041 0.040  5.721  0.034  0.088 1 
 9812648 1.203 0.064 0.066  6.616  0.109  0.092 1 
 9813102 1.004 0.051 0.052 10.497  0.164  0.169 2 
 9813713 0.816 0.077 0.121 11.133  0.382  0.524 2 
 9813798 2.273 0.244 0.343 12.587  0.517  0.783 2 
 9813904 1.182 0.053 0.069 11.002  0.177  0.194 2 
 9813963 1.107 0.025 0.027  5.816  0.025  0.068 1 
 9814430 1.075 0.043 0.036  4.091  0.088  0.024 1 
 9814467 1.112 0.055 0.073  8.967  0.151  0.216 1 
 9814943 0.611 0.008 0.012  8.244  0.067  0.081 2 
 9815149 0.785 0.076 0.097 10.546  0.433  0.547 2 
 9815461 0.947 0.118 0.154 10.808  0.454  0.625 2 
 9815478 1.083 0.061 0.069  4.496  0.109  0.090 1 
 9815488 1.324 0.049 0.056 10.855  0.112  0.187 2 
 9815804 1.220 0.227 0.260 11.149  0.468  0.821 2 
 9818288 1.131 0.047 0.029  6.464  0.083  0.103 1 
 9818513 1.235 0.065 0.069 11.470  0.166  0.297 2 
 9818564 1.099 0.036 0.046 10.655  0.153  0.174 2 
 9818604 1.318 0.114 0.105 12.288  0.385  0.304 1 
 9818955 1.220 0.041 0.025  5.967  0.038  0.066 1 
 9820702 1.410 0.055 0.052  8.796  0.107  0.168 1 
 9821622 1.585 0.062 0.068  9.161  0.083  0.136 1 
 9821783 1.245 0.042 0.095 11.000  0.153  0.297 2 
 9822609 1.010 0.046 0.051  8.021  0.127  0.153 1 
 9823871 0.944 0.041 0.040  8.838  0.135  0.143 1 
 9823926 1.084 0.030 0.039  4.612  0.075  0.036 1 
 9824342 1.174 0.054 0.071  8.166  0.112  0.150 1 
 9824343 1.134 0.043 0.056  5.619  0.071  0.109 1 
 9824516 1.401 0.060 0.028  5.009  0.073  0.021 1 
 9824874 1.104 0.035 0.045  7.039  0.079  0.135 1 
 9824971 1.008 0.094 0.083 12.249  0.474  0.421 2 
 9825039 2.216 0.027 0.038  8.350  0.044  0.063 2 
 9825272 1.291 0.060 0.082  7.995  0.148  0.191 1 
 9825822 0.652 0.000 0.075 20.161  0.000  1.018 1 
 9826306 1.219 0.040 0.033  7.203  0.052  0.094 1 
 9827003 0.936 0.051 0.060  3.921  0.076  0.086 1 
 9827399 1.094 0.038 0.039  3.981  0.052  0.058 1 
 9827682 1.165 0.038 0.041 10.580  0.170  0.102 1 
 9827743 1.373 0.045 0.071  8.819  0.103  0.151 1 
 9832239 1.466 0.090 0.147 11.473  0.290  0.438 2 
 9832790 2.464 0.114 0.086  8.662  0.168  0.154 2 
 9832794 1.067 0.064 0.094 12.102  0.323  0.379 1 
 9833008 0.784 0.064 0.089  9.824  0.360  0.484 2 
 9833073 1.303 0.054 0.064 11.878  0.222  0.208 1 
 9833091 1.083 0.057 0.062 10.725  0.208  0.283 2 
 9833272 1.264 0.053 0.052 10.199  0.155  0.191 1 
 9833457 1.204 0.095 0.073 10.445  0.292  0.238 1 
 9833561 1.187 0.108 0.109 12.690  0.436  0.359 1 
 9833591 0.863 0.075 0.098 11.538  0.356  0.415 2 
 9833651 1.464 0.063 0.095 11.392  0.181  0.260 2 
 9833831 1.033 0.046 0.055 10.568  0.159  0.198 2 
 9834133 1.378 0.095 0.174 13.373  0.433  0.479 2 
 9834173 1.336 0.099 0.092  5.622  0.108  0.131 1 
 9834183 1.288 0.040 0.050 10.972  0.142  0.124 2 
 9834288 1.269 0.060 0.104 11.144  0.201  0.359 2 
 9834365 1.423 0.067 0.069 10.942  0.198  0.143 2 
 9834577 1.107 0.076 0.065 11.039  0.290  0.253 2 
 9835269 1.256 0.029 0.051 10.885  0.096  0.176 2 
 9835436 1.197 0.046 0.061 13.064  0.224  0.261 1 
 9835575 1.203 0.067 0.057 11.422  0.204  0.174 2 
 9835626 1.451 0.074 0.082  9.447  0.130  0.227 1 
 9835713 1.045 0.041 0.042  8.212  0.131  0.123 1 
 9835756 0.828 0.063 0.079 10.537  0.295  0.317 2 
 9835790 2.044 0.026 0.032 10.464  0.056  0.068 2 
 9835853 1.463 0.087 0.128 15.062  0.288  0.568 2 
 9836566 1.259 0.051 0.025  7.934  0.131  0.086 1 
 9836930 2.953 0.156 0.103 11.590  0.241  0.160 2 
 9837010 1.178 0.048 0.062 10.955  0.160  0.187 2 
 9837040 1.253 0.176 0.215 12.208  0.791  0.870 2 
 9837129 1.200 0.041 0.065  6.861  0.062  0.100 1 
 9837287 1.184 0.061 0.056  9.574  0.181  0.121 1 
 9837429 0.678 0.039 0.045  8.794  0.231  0.282 2 
 9837478 1.369 0.066 0.066  9.399  0.157  0.142 1 
 9837742 1.002 0.055 0.054 10.581  0.229  0.297 2 
 9838432 1.543 0.183 0.277 14.597  0.849  1.073 2 
 9838510 1.249 0.079 0.083 13.825  0.374  0.341 2 
 9838653 0.888 0.111 0.491 10.651  0.824  2.276 2 
 9838719 1.337 0.035 0.039  6.861  0.056  0.067 1 
 9838978 1.158 0.047 0.048 10.939  0.188  0.141 2 
 9839246 1.682 0.062 0.061 11.238  0.095  0.150 2 
 9839273 1.134 0.142 0.117 11.701  0.691  0.537 2 
 9839379 1.008 0.066 0.074  3.996  0.098  0.108 1 
 9839793 1.209 0.068 0.066  9.404  0.181  0.173 1 
 9839918 1.826 0.050 0.045 11.518  0.144  0.116 2 
 9840003 1.181 0.025 0.033  4.734  0.048  0.026 1 
 9840492 1.396 0.060 0.105 11.098  0.267  0.244 2 
 9843104 0.988 0.104 0.113 11.147  0.392  0.435 2 
 9843358 1.039 0.038 0.051 10.547  0.111  0.198 2 
 9843486 2.372 0.067 0.146  9.210  0.099  0.207 2 
 9843513 1.886 0.047 0.040 11.155  0.102  0.088 2 
 9843754 1.089 0.078 0.077 11.247  0.296  0.274 2 
 9843910 1.503 0.059 0.038 10.003  0.197  0.120 1 
 9844294 0.948 0.056 0.081 10.962  0.231  0.326 1 
 9844539 1.140 0.050 0.062  4.426  0.071  0.084 1 
 9844773 1.459 0.181 0.156 11.964  0.700  0.410 2 
 9844865 1.976 0.045 0.105 11.292  0.114  0.244 2 
 9845028 0.718 0.033 0.029  9.098  0.223  0.194 2 
 9845286 1.078 0.081 0.098 13.479  0.369  0.428 2 
 9845354 1.131 0.044 0.052 11.139  0.175  0.198 2 
 9845772 1.230 0.046 0.020 10.093  0.132  0.078 1 
 9845795 1.649 0.054 0.057 11.158  0.117  0.107 2 
 9846098 1.604 0.070 0.081 10.560  0.117  0.217 1 
 9846355 1.206 0.048 0.049 11.328  0.137  0.131 2 
 9846810 1.604 0.081 0.095 11.826  0.277  0.195 2 
 9846877 1.321 0.043 0.048 10.909  0.107  0.157 2 
 9846977 1.198 0.101 0.038 11.009  0.273  0.112 2 
 9847159 1.212 0.051 0.049 12.138  0.178  0.216 1 
 9847893 0.623 0.017 0.021  9.660  0.078  0.127 2 
 9847922 1.576 0.119 0.168  9.358  0.271  0.339 1 
 9848308 1.391 0.044 0.057 11.045  0.168  0.152 2 
 9851596 1.606 0.061 0.063  6.742  0.097  0.051 1 
 9851743 1.656 0.074 0.049 11.078  0.158  0.086 2 
 9852023 1.199 0.065 0.068  4.330  0.084  0.083 1 
 9852480 1.292 0.080 0.237 10.955  0.208  0.967 2 
 9852625 0.789 0.095 0.106 13.586  0.602  0.663 1 
 9871800 0.998 0.109 0.085 10.783  0.408  0.300 2 
 9871920 1.056 0.027 0.032  5.751  0.055  0.071 1 
 9872645 1.132 0.065 0.073 10.988  0.270  0.225 2 
 9873116 0.839 0.152 0.253 20.640  1.751  2.943 1 
 9873127 1.057 0.026 0.034  4.228  0.036  0.058 1 
 9873628 1.091 0.042 0.033  5.004  0.072  0.040 1 
 9873753 1.086 0.023 0.032  4.091  0.039  0.034 1 
 9874143 1.511 0.082 0.104  5.970  0.105  0.140 1 
 9874261 1.135 0.035 0.035  6.618  0.083  0.107 1 
 9874730 1.126 0.088 0.159 11.276  0.393  0.726 2 
 9874731 1.402 0.063 0.066  5.582  0.083  0.083 1 
 9875046 1.007 0.039 0.047  8.409  0.132  0.170 1 
 9875364 1.270 0.041 0.067 10.891  0.134  0.229 2 
 9875719 1.177 0.030 0.033  5.610  0.085  0.028 1 
 9877891 1.433 0.057 0.034  8.918  0.124  0.108 1 
 9878206 0.687 0.055 0.077  8.973  0.346  0.534 2 
 9878440 1.160 0.050 0.056 10.935  0.195  0.135 2 
 9880324 1.443 0.069 0.078  9.930  0.134  0.243 1 
 9880435 1.007 0.028 0.039  7.978  0.088  0.098 1 
 9880457 1.420 0.160 0.191 10.669  0.420  0.504 1 
 9880563 1.336 0.068 0.082  6.617  0.116  0.135 1 
 9881071 1.035 0.035 0.030  6.196  0.086  0.081 1 
 9881156 1.138 0.040 0.020  5.576  0.059  0.054 1 
 9881167 1.184 0.047 0.154 11.221  0.171  0.480 2 
 9881628 0.764 0.054 0.131  9.762  0.299  0.543 2 
 9881708 1.222 0.040 0.042  5.453  0.047  0.050 1 
 9881745 1.021 0.115 0.086 10.555  0.325  0.291 2 
 9881900 1.315 0.032 0.051  5.891  0.090  0.083 1 
 9882316 1.501 0.027 0.068  5.278  0.040  0.085 1 
 9882446 1.520 0.089 0.102 10.210  0.259  0.218 1 
 9882550 1.404 0.095 0.154 11.221  0.322  0.490 2 
 9882634 1.124 0.067 0.143  8.531  0.185  0.342 1 
 9882766 1.320 0.016 0.057  5.199  0.028  0.079 1 
 9883123 1.399 0.041 0.049  7.116  0.065  0.071 1 
 9883214 0.897 0.091 0.078 10.301  0.376  0.315 2 
 9884319 1.284 0.057 0.074 11.307  0.228  0.279 2 
 9884818 1.245 0.038 0.056 10.839  0.104  0.168 2 
 9885121 1.170 0.063 0.041  7.234  0.174  0.054 1 
 9885553 1.401 0.067 0.052  9.884  0.143  0.142 1 
 9885882 0.929 0.148 0.219 10.847  0.909  1.153 2 
 9886274 1.104 0.041 0.032  9.390  0.131  0.083 1 
 9886542 1.236 0.041 0.062 11.075  0.089  0.200 2 
 9887134 0.994 0.074 0.069 11.694  0.321  0.281 1 
 9887199 1.316 0.064 0.200 11.026  0.211  0.693 2 
 9887488 1.127 0.068 0.077 10.779  0.263  0.219 2 
 9887526 1.118 0.042 0.028  4.489  0.045  0.051 1 
 9887555 0.799 0.045 0.071  9.960  0.278  0.357 2 
 9887609 1.029 0.027 0.030  5.557  0.062  0.048 1 
 9887670 1.191 0.037 0.050  6.898  0.107  0.072 1 
 9892756 1.197 0.092 0.108 11.084  0.321  0.326 2 
 9893036 1.434 0.078 0.050  5.148  0.087  0.036 1 
 9893423 1.083 0.034 0.022  5.394  0.085  0.016 1 
 9893437 1.448 0.066 0.064  4.632  0.058  0.049 1 
 9893440 1.039 0.091 0.082 10.972  0.327  0.314 1 
 9893479 1.062 0.064 0.075  7.769  0.160  0.236 1 
 9893850 1.021 0.037 0.023  5.071  0.059  0.058 1 
 9893852 0.956 0.064 0.066 10.457  0.243  0.246 2 
 9893889 1.091 0.046 0.047 11.012  0.195  0.203 2 
 9894199 1.243 0.075 0.044  7.494  0.144  0.140 1 
 9894576 1.354 0.062 0.151 11.026  0.241  0.444 2 
 9895364 1.517 0.068 0.081  6.451  0.109  0.137 1 
 9896174 1.367 0.049 0.049  4.223  0.057  0.027 1 
 9896187 1.371 0.060 0.082  9.752  0.177  0.150 1 
 9896470 1.276 0.069 0.101 11.584  0.301  0.462 2 
 9896523 0.921 0.088 0.381 10.148  0.378  1.114 2 
 9896877 0.775 0.109 0.134 17.756  1.018  0.948 1 
 9897206 1.120 0.050 0.030  7.260  0.086  0.118 1 
 9897257 1.073 0.070 0.059  9.628  0.266  0.161 1 
 9897291 1.212 0.087 0.158 10.987  0.233  0.455 2 
 9897403 1.738 0.088 0.072  8.132  0.204  0.125 1 
 9897536 0.637 0.025 0.032  8.992  0.109  0.140 2 
 9897592 1.293 0.095 0.071  9.690  0.289  0.161 1 
 9897634 2.336 0.206 0.305 10.581  0.310  0.554 2 
 9897809 1.140 0.038 0.026  8.267  0.132  0.110 1 
 9898100 1.190 0.037 0.046  8.520  0.141  0.076 1 
 9898240 1.586 0.134 0.159 12.516  0.437  0.435 1 
 9898373 1.712 0.073 0.110 11.215  0.137  0.304 2 
 9898393 1.683 0.132 0.119  9.879  0.229  0.241 1 
 9898657 1.142 0.070 0.059 11.044  0.248  0.168 2 
 9898999 1.243 0.054 0.055 11.053  0.174  0.128 1 
 9899245 1.141 0.118 0.260 11.123  0.420  0.772 2 
 9899323 1.268 0.041 0.075 10.918  0.129  0.200 2 
 9899410 1.140 0.056 0.051 10.760  0.203  0.169 2 
 9899421 1.277 0.078 0.065 13.207  0.262  0.304 1 
 9899534 1.056 0.037 0.040  7.963  0.132  0.106 1 
 9902586 1.549 0.051 0.050  6.018  0.098  0.041 1 
 9902695 1.426 0.133 0.103 13.542  0.543  0.249 2 
 9902827 1.240 0.069 0.110 11.027  0.200  0.425 2 
 9902962 2.193 0.086 0.186  9.643  0.145  0.335 2 
 9903015 1.532 0.045 0.070  5.598  0.080  0.089 1 
 9903290 1.576 0.427 0.581 30.920  3.473  4.399 1 
 9903392 1.258 0.064 0.047  6.208  0.088  0.103 1 
 9903422 1.410 0.041 0.068  8.302  0.075  0.109 1 
 9903598 1.878 0.100 0.179  6.511  0.129  0.222 1 
 9903915 2.135 0.015 0.055 10.292  0.040  0.088 2 
 9904029 0.985 0.143 0.164 10.943  0.563  0.627 2 
 9904059 1.192 0.038 0.076  5.324  0.051  0.099 1 
 9904563 1.634 0.169 0.065 11.783  0.457  0.110 2 
 9904580 1.033 0.063 0.058 11.019  0.210  0.250 2 
 9904681 1.325 0.056 0.028  5.138  0.074  0.033 1 
 9905059 1.141 0.048 0.073 10.959  0.228  0.217 2 
 9905106 1.116 0.035 0.045  7.802  0.104  0.101 1 
 9905403 1.099 0.040 0.049  8.921  0.107  0.172 1 
 9905582 1.018 0.034 0.034  4.952  0.057  0.077 1 
 9906240 1.304 0.064 0.067  7.097  0.091  0.158 1 
 9906278 1.695 0.049 0.056 11.188  0.077  0.187 2 
 9906303 1.244 0.046 0.044  9.473  0.138  0.098 1 
 9906321 1.261 0.053 0.032  9.340  0.167  0.129 1 
 9906673 1.214 0.048 0.069 10.810  0.137  0.168 2 
 9906841 1.361 0.040 0.055 10.932  0.113  0.198 2 
 9906905 1.582 0.066 0.076 11.328  0.202  0.198 2 
 9907001 1.554 0.154 0.121 12.540  0.522  0.226 1 
 9907009 0.898 0.084 0.060 10.260  0.375  0.291 2 
 9907052 1.443 0.103 0.103 12.774  0.295  0.278 2 
 9907164 1.718 0.062 0.073 11.111  0.166  0.216 2 
 9907188 1.159 0.028 0.043  5.873  0.096  0.033 1 
 9907368 0.992 0.062 0.062 10.636  0.241  0.236 2 
 9907377 1.295 0.139 0.184 11.664  0.457  0.641 2 
 9907511 2.006 0.133 0.287  6.892  0.170  0.335 1 
 9907534 0.947 0.076 0.088 10.877  0.306  0.330 2 
 9907856 1.107 0.054 0.056 10.935  0.319  0.318 2 
 9908082 1.151 0.059 0.035 10.782  0.225  0.124 2 
 9908198 1.149 0.049 0.039 10.805  0.190  0.117 2 
 9908466 1.642 0.070 0.077  6.594  0.074  0.127 1 
 9908486 1.529 0.115 0.085 14.000  0.308  0.283 2 
 9908491 1.498 0.114 0.118 12.233  0.358  0.335 2 
 9909804 1.260 0.038 0.057 10.820  0.117  0.166 2 
 9910166 1.861 0.134 0.091 13.939  0.460  0.278 2 
 9910430 2.530 0.077 0.055  8.786  0.114  0.093 2 
 9910758 1.111 0.096 0.109 11.232  0.301  0.416 2 
 9913724 1.376 0.084 0.214 11.108  0.297  0.905 2 
 9932339 1.299 0.053 0.077  8.783  0.093  0.184 1 
 9932463 1.122 0.032 0.025  4.486  0.034  0.047 1 
 9932866 1.032 0.032 0.038  7.271  0.094  0.099 1 
 9933126 0.628 0.020 0.027  7.956  0.106  0.184 2 
 9933170 1.125 0.191 0.238 11.211  0.571  0.918 2 
 9933717 1.097 0.103 0.108 12.749  0.444  0.417 1 
 9933754 1.302 0.058 0.059 11.345  0.210  0.238 2 
 9934955 1.064 0.037 0.031  5.052  0.087  0.039 1 
 9935720 1.188 0.051 0.068  6.723  0.122  0.082 1 
 9936015 1.078 0.035 0.026  5.422  0.052  0.052 1 
 9936310 1.169 0.043 0.054  4.959  0.075  0.074 1 
 9936456 1.250 0.052 0.078 10.977  0.160  0.229 2 
 9936571 1.243 0.052 0.057  8.242  0.125  0.113 1 
 9936702 1.153 0.061 0.081 10.908  0.242  0.253 2 
 9940631 1.426 0.070 0.030  5.998  0.082  0.069 1 
 9941141 1.290 0.040 0.034  7.088  0.074  0.055 1 
 9941242 1.025 0.073 0.085 14.832  0.401  0.431 1 
 9941502 1.138 0.097 0.076 12.086  0.310  0.338 2 
 9941550 1.097 0.036 0.032  6.753  0.090  0.071 1 
 9941713 1.593 0.065 0.059 10.561  0.123  0.076 1 
 9941840 1.090 0.062 0.063  8.698  0.200  0.156 1 
 9941911 1.001 0.041 0.046  9.775  0.155  0.153 1 
 9942071 1.242 0.062 0.223 11.034  0.223  0.757 2 
 9942292 1.302 0.257 0.300 10.189  1.018  1.006 1 
 9942456 1.106 0.029 0.026  5.542  0.045  0.046 1 
 9942613 0.967 0.077 0.123 10.770  0.364  0.516 2 
 9942816 1.454 0.044 0.077 10.908  0.091  0.222 2 
 9943018 0.932 0.134 0.162 10.831  0.572  0.704 2 
 9944065 1.197 0.063 0.046  8.112  0.170  0.056 1 
 9944776 1.060 0.067 0.052 10.095  0.230  0.178 1 
 9944851 1.108 0.057 0.062  4.061  0.071  0.107 1 
 9945210 0.772 0.065 0.093  9.788  0.389  0.531 2 
 9945290 1.363 0.056 0.067 11.002  0.161  0.225 2 
 9945389 1.238 0.059 0.050  4.400  0.068  0.055 1 
 9946074 1.167 0.023 0.042  7.817  0.099  0.074 1 
 9946213 1.201 0.034 0.051  6.019  0.085  0.081 1 
 9946773 0.695 0.033 0.039  8.969  0.219  0.236 2 
 9947085 1.580 0.144 0.132 11.829  0.380  0.328 2 
 9947390 1.099 0.114 0.116 10.794  0.351  0.446 2 
 9947511 1.254 0.078 0.088 11.585  0.233  0.384 2 
 9947777 0.968 0.131 0.073 10.383  0.498  0.223 2 
 9950033 1.072 0.055 0.056 10.615  0.159  0.239 2 
 9950308 1.449 0.138 0.105 12.652  0.489  0.313 2 
 9950644 1.649 0.074 0.090 12.067  0.141  0.349 2 
 9953542 1.363 0.059 0.047  5.268  0.089  0.053 1 
 9954248 1.153 0.056 0.057  9.396  0.165  0.163 1 
 9955228 1.049 0.044 0.038 10.498  0.121  0.155 2 
 9955511 0.766 0.080 0.115  9.747  0.491  0.681 2 
 9955959 1.004 0.059 0.032  9.247  0.204  0.117 1 
 9956184 1.300 0.065 0.043  4.102  0.064  0.067 1 
 9956345 1.308 0.050 0.036  7.054  0.067  0.083 1 
 9956422 1.412 0.068 0.068  6.939  0.105  0.137 1 
 9957219 1.248 0.033 0.042 10.844  0.107  0.136 2 
 9957278 1.311 0.083 0.059 12.882  0.297  0.256 1 
 9957288 1.775 0.113 0.179 11.401  0.338  0.380 2 
 9957333 0.962 0.076 0.067 10.450  0.305  0.278 2 
 9957477 1.234 0.053 0.104 11.105  0.141  0.349 2 
 9958287 1.367 0.085 0.071  7.226  0.181  0.113 1 
 9958521 0.917 0.076 0.084 10.795  0.347  0.374 2 
 9958522 1.414 0.046 0.067 11.429  0.186  0.174 2 
 9958567 1.107 0.102 0.127 12.167  0.605  0.512 2 
 9958602 1.314 0.083 0.105  7.371  0.180  0.207 1 
 9958897 1.265 0.028 0.010 10.594  0.048  0.040 2 
 9959141 1.294 0.052 0.076  4.365  0.060  0.095 1 
 9959555 1.315 0.134 0.130 13.445  0.541  0.426 2 
 9959704 0.895 0.076 0.071 11.350  0.412  0.318 2 
 9960005 0.605 0.000 0.000  7.007  0.000  0.000 2 
 9962487 1.295 0.082 0.089  4.605  0.128  0.098 1 
 9962729 1.079 0.041 0.042  8.568  0.136  0.111 1 
 9962849 2.843 0.221 0.178 11.705  0.379  0.301 2 
 9962917 1.299 0.039 0.038  8.054  0.115  0.093 1 
 9962982 1.217 0.054 0.044  7.471  0.091  0.080 1 
 9963328 1.335 0.090 0.153 11.205  0.272  0.474 2 
 9963690 1.196 0.039 0.034  4.790  0.066  0.031 1 
 9964206 1.178 0.064 0.077 11.381  0.229  0.251 2 
 9964436 1.160 0.034 0.034  4.513  0.073  0.042 1 
 9964829 1.541 0.111 0.072 11.959  0.359  0.183 2 
 9964863 1.676 0.102 0.112  7.952  0.143  0.211 1 
 9964891 1.865 0.055 0.051 11.037  0.108  0.120 2 
 9965093 0.719 0.043 0.172  9.236  0.241  0.873 2 
 9965354 1.275 0.041 0.041 11.641  0.125  0.191 1 
 9965582 2.251 0.714 0.375 31.462  4.231  2.232 1 
 9965648 1.301 0.055 0.037  8.843  0.208  0.110 1 
 9965980 1.534 0.061 0.037  8.149  0.136  0.070 1 
 9965984 1.467 0.111 0.132  4.975  0.127  0.153 1 
 9965988 1.083 0.051 0.053  8.227  0.163  0.130 1 
 9966247 0.875 0.062 0.060 10.283  0.290  0.271 2 
 9966518 0.994 0.127 0.105 10.545  0.431  0.375 2 
 9966796 1.074 0.025 0.041  4.335  0.044  0.053 1 
 9966823 1.183 0.040 0.045 11.049  0.122  0.103 2 
 9966868 1.469 0.067 0.118 11.030  0.165  0.312 2 
 9967076 1.162 0.050 0.055 11.287  0.196  0.209 2 
 9967100 1.263 0.072 0.079 10.722  0.237  0.259 1 
 9967174 1.914 0.026 0.037 10.888  0.062  0.077 2 
 9967351 1.635 0.085 0.070  9.510  0.101  0.188 1 
 9967646 1.366 0.074 0.160 11.134  0.228  0.427 2 
 9967700 1.225 0.040 0.019  6.123  0.040  0.049 1 
 9968040 1.047 0.029 0.030  8.984  0.125  0.104 1 
 9968125 1.408 0.106 0.059  9.942  0.267  0.155 1 
 9968249 1.601 0.050 0.066  7.725  0.085  0.055 1 
 9969088 1.381 0.062 0.049  5.214  0.078  0.040 1 
 9969574 1.436 0.046 0.049  6.659  0.073  0.065 1 
 9969732 1.855 0.059 0.040 11.074  0.130  0.077 2 
 9970068 1.133 0.045 0.040 11.005  0.277  0.200 2 
 9970098 1.172 0.042 0.045 10.776  0.126  0.167 2 
 9970454 1.171 0.057 0.061 11.233  0.200  0.140 2 
 9970467 1.374 0.047 0.075 10.285  0.143  0.146 1 
 9970830 1.863 0.047 0.086 11.132  0.116  0.173 2 
 9972796 1.385 0.052 0.070 11.005  0.182  0.199 2 
 9991281 0.694 0.036 0.091  8.639  0.221  0.490 2 
 9992544 1.094 0.080 0.063 11.605  0.315  0.203 1 
 9992866 1.783 0.070 0.053  7.677  0.109  0.088 1 
 9992999 1.093 0.034 0.043 10.681  0.160  0.178 2 
 9993459 1.011 0.035 0.027  8.569  0.107  0.086 1 
 9993925 1.216 0.057 0.037  8.560  0.141  0.112 1 
 9994630 1.147 0.060 0.067 11.250  0.198  0.196 2 
 9994652 1.098 0.052 0.047  8.800  0.136  0.169 1 
 9994798 1.440 0.082 0.063 11.089  0.261  0.129 2 
 9994845 1.279 0.062 0.044 11.619  0.224  0.227 1 
 9995094 1.056 0.056 0.065 10.722  0.249  0.366 2 
 9995133 0.990 0.051 0.047  8.210  0.174  0.129 1 
 9995162 1.185 0.058 0.068  8.682  0.188  0.158 1 
 9995464 0.999 0.079 0.083 10.702  0.302  0.316 2 
 9995535 1.211 0.048 0.038 10.852  0.145  0.122 2 
 9995755 1.153 0.062 0.048 10.807  0.215  0.143 2 
 9996595 1.790 0.076 0.344  6.494  0.100  0.510 1 
 9996624 1.080 0.046 0.051  5.024  0.092  0.056 1 
 9999911 0.979 0.030 0.033  4.882  0.062  0.050 1 
10000108 1.079 0.035 0.048  8.224  0.126  0.110 1 
10000151 1.222 0.087 0.114  4.009  0.092  0.132 1 
10000162 1.076 0.030 0.040  5.168  0.052  0.070 1 
10000198 1.104 0.049 0.041  5.464  0.077  0.064 1 
10000207 1.082 0.032 0.032  6.249  0.076  0.075 1 
10000228 1.009 0.049 0.036  4.550  0.078  0.070 1 
10000279 1.044 0.068 0.081  4.541  0.127  0.126 1 
10000547 1.179 0.011 0.032  4.948  0.043  0.020 1 
10000766 1.040 0.312 0.187 10.781  1.101  0.520 2 
10000981 1.024 0.047 0.036  7.224  0.118  0.122 1 
10001167 0.863 0.083 0.090 12.312  0.503  0.474 1 
10001326 1.180 0.044 0.052  9.290  0.131  0.116 1 
10001440 0.928 0.044 0.048  8.466  0.158  0.155 1 
10001728 0.954 0.028 0.032  4.800  0.059  0.049 1 
10001796 1.132 0.047 0.048 10.797  0.216  0.151 2 
10001935 1.103 0.043 0.061 10.683  0.166  0.226 2 
10001994 1.381 0.045 0.046  4.959  0.056  0.044 1 
10002385 1.038 0.098 0.109 10.752  0.348  0.467 2 
10002493 1.249 0.044 0.070 10.881  0.141  0.267 2 
10002556 0.952 0.073 0.056 10.422  0.298  0.239 2 
10002647 1.325 0.066 0.072 10.965  0.166  0.249 2 
10003039 1.025 0.034 0.030  4.022  0.044  0.059 1 
10003349 1.290 0.053 0.058  9.641  0.130  0.157 1 
10003419 1.354 0.087 0.099 11.295  0.244  0.341 2 
10003464 1.038 0.223 0.065 10.487  0.888  0.246 2 
10003497 1.236 0.117 0.125 12.270  0.424  0.499 1 
10004825 1.701 0.076 0.056 10.000  0.144  0.184 1 
10004991 1.213 0.030 0.044 10.830  0.111  0.133 2 
10005422 0.782 0.040 0.036  9.854  0.220  0.207 2 
10005428 0.947 0.039 0.033  3.828  0.060  0.051 1 
10005429 1.657 0.094 0.097 11.790  0.291  0.208 2 
10005502 1.566 0.097 0.090 11.219  0.288  0.217 1 
10005966 1.115 0.058 0.062 11.174  0.226  0.210 2 
10006097 1.078 0.023 0.034  5.111  0.044  0.061 1 
10006158 1.129 0.050 0.057 11.002  0.180  0.175 2 
10006244 1.039 0.076 0.132  8.888  0.227  0.385 1 
10006548 1.030 0.051 0.059 11.315  0.216  0.270 2 
10006797 1.338 0.054 0.065 10.842  0.164  0.179 2 
10006828 1.009 0.075 0.067 12.912  0.335  0.286 1 
10006852 2.179 0.021 0.062  9.587  0.046  0.085 2 
10007150 1.264 0.038 0.061 11.169  0.116  0.212 2 
10007364 1.197 0.069 0.064 11.032  0.206  0.186 2 
10007644 0.994 0.034 0.034  6.483  0.089  0.087 1 
10008121 2.477 0.334 0.110 12.288  0.978  1.036 2 
10010358 1.642 0.097 0.109 11.299  0.141  0.340 1 
10010483 1.311 0.068 0.124 11.013  0.199  0.382 2 
10010946 1.163 0.046 0.054  9.594  0.136  0.141 1 
10010983 0.954 0.096 0.122 11.398  0.456  0.601 2 
10011212 1.756 0.119 0.191 12.023  0.295  0.524 2 
10011329 1.847 0.156 0.080 13.086  0.391  0.208 1 
10014635 0.717 0.042 0.043  9.270  0.277  0.302 2 
10014893 1.425 0.067 0.068 13.586  0.174  0.271 1 
10014914 1.596 0.048 0.056 11.125  0.145  0.131 2 
10014959 1.028 0.024 0.028  4.500  0.040  0.051 1 
10015663 1.445 0.064 0.054 10.965  0.177  0.125 2 
10015821 1.371 0.064 0.106 11.103  0.203  0.263 2 
10016093 1.008 0.049 0.066 10.593  0.197  0.253 1 
10017956 1.112 0.069 0.058 10.068  0.188  0.196 1 
10018076 1.144 0.074 0.092  9.417  0.200  0.237 1 
10018239 1.222 0.065 0.062 11.267  0.124  0.214 2 
10018357 0.989 0.040 0.023  4.582  0.065  0.031 1 
10018442 1.792 0.113 0.066  8.949  0.253  0.121 1 
10018811 1.297 0.040 0.043  7.519  0.113  0.097 1 
10018832 1.138 0.058 0.046  8.495  0.139  0.105 1 
10018923 1.335 0.071 0.077 10.702  0.168  0.205 1 
10018967 2.027 0.044 0.079 10.827  0.084  0.128 2 
10018973 1.241 0.080 0.076 11.269  0.177  0.272 2 
10019007 1.396 0.188 0.300 11.925  0.884  1.077 2 
10019136 1.666 0.104 0.225 11.254  0.241  0.717 2 
10019661 1.200 0.050 0.048  5.460  0.071  0.067 1 
10019961 1.139 0.045 0.059 10.903  0.202  0.172 2 
10023322 1.364 0.086 0.065 13.240  0.338  0.175 1 
10023439 1.170 0.047 0.051  7.920  0.158  0.089 1 
10023520 1.250 0.039 0.045 10.925  0.128  0.147 2 
10023547 2.262 0.033 0.040  8.904  0.055  0.070 2 
10023806 1.177 0.033 0.037 10.737  0.112  0.147 2 
10023911 1.072 0.054 0.055  6.570  0.103  0.127 1 
10024405 1.660 0.191 0.205 12.924  0.582  0.564 2 
10024454 1.154 0.056 0.058  8.098  0.132  0.149 1 
10024460 1.040 0.040 0.051 10.104  0.143  0.176 1 
10024484 1.147 0.048 0.044 10.888  0.218  0.145 2 
10024766 0.651 0.034 0.037  8.524  0.203  0.267 2 
10024786 1.247 0.049 0.057 11.477  0.173  0.273 2 
10024883 1.129 0.077 0.087 12.100  0.281  0.342 1 
10024931 1.255 0.075 0.068  9.413  0.161  0.252 1 
10025167 0.853 0.052 0.094 10.137  0.272  0.475 2 
10025321 1.530 0.060 0.092  6.286  0.103  0.120 1 
10025387 1.273 0.030 0.043  5.559  0.028  0.063 1 
10026767 0.932 0.071 0.062 10.616  0.317  0.248 2 
10026795 1.249 0.039 0.052  9.485  0.143  0.102 1 
10027098 1.132 0.043 0.042 10.753  0.204  0.139 2 
10027190 1.046 0.047 0.052 10.604  0.149  0.245 2 
10027385 1.719 0.096 0.130 11.869  0.237  0.367 2 
10027735 1.341 0.043 0.053  6.486  0.088  0.079 1 
10028221 0.799 0.046 0.052  9.942  0.228  0.273 2 
10028634 1.435 0.069 0.043  7.140  0.098  0.101 1 
10029716 0.966 0.208 0.145 10.489  0.819  0.492 2 
10029763 1.253 0.038 0.033 10.905  0.107  0.154 2 
10029821 2.098 0.028 0.019 10.371  0.055  0.051 2 
10029899 0.756 0.044 0.049  9.582  0.270  0.285 2 
10030451 1.171 0.094 0.085  7.363  0.228  0.164 1 
10030646 1.562 0.067 0.092  5.872  0.129  0.074 1 
10030807 1.198 0.055 0.055  5.449  0.076  0.087 1 
10030919 1.142 0.058 0.041  4.431  0.067  0.074 1 
10031091 1.644 0.148 0.183  6.671  0.190  0.271 1 
10031345 1.449 0.085 0.068  6.368  0.119  0.174 1 
10031427 1.257 0.042 0.066 10.937  0.137  0.203 2 
10031856 1.376 0.110 0.108 15.417  0.469  0.328 1 
10032715 0.660 0.039 0.040  8.797  0.158  0.181 2 
10033081 1.904 0.140 0.086 11.792  0.320  0.221 2 
10033231 1.705 0.064 0.058  6.380  0.084  0.120 1 
10034505 1.997 0.123 0.163 12.033  0.268  0.291 2 
10034623 0.931 0.063 0.066 10.308  0.283  0.233 2 
10034889 1.493 0.078 0.065  5.796  0.121  0.121 1 
10053224 1.005 0.063 0.067 11.001  0.266  0.301 2 
10053392 1.109 0.053 0.062  7.209  0.136  0.167 1 
10053414 1.243 0.083 0.096 10.369  0.191  0.256 1 
10053594 1.204 0.040 0.044  6.704  0.028  0.099 1 
10054362 0.811 0.081 0.178  9.606  0.446  0.862 2 
10054831 1.137 0.056 0.069 10.976  0.310  0.285 2 
10055061 1.134 0.088 0.119 16.187  0.449  0.650 1 
10055196 1.484 0.089 0.100  6.926  0.111  0.196 1 
10055660 1.653 0.205 0.326 25.190  1.224  1.578 1 
10055674 1.395 0.098 0.154 10.561  0.282  0.418 1 
10055700 1.393 0.169 0.223 11.434  0.584  0.663 2 
10056474 1.852 0.048 0.046 11.195  0.110  0.114 2 
10057095 1.091 0.064 0.057 10.744  0.228  0.287 2 
10057222 1.228 0.058 0.051  9.173  0.147  0.127 1 
10057359 1.572 0.188 0.128 12.672  0.536  0.297 2 
10057435 1.029 0.057 0.067 10.627  0.206  0.286 2 
10057445 0.866 0.051 0.052  7.981  0.210  0.176 1 
10057632 1.119 0.051 0.061 10.095  0.138  0.234 1 
10057670 1.038 0.039 0.045  8.483  0.117  0.115 1 
10058649 0.950 0.052 0.079 10.477  0.251  0.373 2 
10059338 2.328 0.694 0.367 28.912  4.624  2.121 1 
10062594 1.080 0.056 0.067  9.309  0.160  0.176 1 
10062643 1.266 0.082 0.090  4.730  0.119  0.178 1 
10062704 0.914 0.063 0.068 10.394  0.328  0.369 2 
10062753 0.927 0.059 0.069 10.461  0.305  0.356 2 
10063028 0.989 0.038 0.036 10.446  0.165  0.140 2 
10063071 1.103 0.058 0.056  4.113  0.079  0.080 1 
10063169 1.151 0.049 0.085  4.886  0.097  0.084 1 
10063214 1.201 0.031 0.036  5.067  0.023  0.064 1 
10064560 0.704 0.040 0.040  9.020  0.239  0.241 2 
10065293 0.698 0.035 0.049  8.769  0.233  0.308 2 
10065717 1.554 0.196 0.155  7.350  0.441  0.320 1 
10065848 1.009 0.059 0.082 10.590  0.215  0.389 2 
10065852 1.992 0.024 0.026 10.444  0.046  0.064 2 
10066053 1.195 0.039 0.059  5.795  0.062  0.081 1 
10066275 1.361 0.060 0.065  5.728  0.079  0.090 1 
10066568 0.772 0.055 0.059  9.596  0.361  0.392 2 
10067242 1.010 0.047 0.057 10.596  0.193  0.241 2 
10067407 1.293 0.062 0.079 11.322  0.307  0.224 1 
10067983 1.434 0.069 0.120 11.068  0.158  0.409 2 
10068004 0.840 0.059 0.142  9.833  0.334  0.631 2 
10068280 1.087 0.036 0.044  7.530  0.151  0.096 1 
10068490 3.076 0.178 0.122 12.837  0.258  0.296 2 
10068556 1.297 0.039 0.014  4.898  0.039  0.021 1 
10068801 1.465 0.130 0.130 21.076  0.648  0.789 1 
10068810 1.073 0.049 0.040  8.632  0.136  0.098 1 
10068892 1.158 0.145 0.138 16.443  0.748  0.739 1 
10069045 1.251 0.051 0.063  9.512  0.143  0.195 1 
10069277 1.329 0.165 0.106 12.566  0.614  0.264 2 
10069498 1.361 0.047 0.057 10.816  0.178  0.140 2 
10069570 1.270 0.048 0.089 10.334  0.139  0.270 1 
10069788 1.197 0.056 0.064  5.524  0.096  0.109 1 
10070717 1.118 0.034 0.073 10.687  0.152  0.230 2 
10071079 0.903 0.062 0.074 10.247  0.230  0.272 2 
10071151 1.158 0.040 0.041 11.253  0.159  0.139 2 
10071179 1.143 0.038 0.030  5.667  0.072  0.070 1 
10071249 1.133 0.057 0.056 10.949  0.248  0.164 2 
10073828 1.150 0.067 0.077 11.384  0.222  0.236 2 
10073905 1.500 0.121 0.198 12.099  0.370  0.622 2 
10074230 1.060 0.186 0.252 13.686  0.887  1.091 1 
10075553 1.228 0.043 0.084 11.010  0.136  0.283 2 
10078979 0.991 0.026 0.036  3.788  0.039  0.048 1 
10079263 1.179 0.041 0.045 11.046  0.141  0.088 2 
10079863 1.191 0.064 0.123 10.977  0.216  0.401 2 
10079987 1.084 0.053 0.057 11.185  0.211  0.188 2 
10080974 1.514 0.046 0.043 10.926  0.113  0.138 2 
10081016 1.142 0.081 0.075  4.812  0.122  0.104 1 
10081050 1.011 0.030 0.021  4.683  0.045  0.036 1 
10081137 1.105 0.037 0.044 10.716  0.177  0.168 2 
10081476 1.019 0.091 0.108 11.582  0.478  0.575 2 
10081598 0.947 0.053 0.050  4.712  0.103  0.094 1 
10081951 1.227 0.032 0.046 11.037  0.097  0.168 2 
10082360 1.240 0.071 0.061 13.891  0.287  0.339 1 
10082581 1.021 0.095 0.098 11.096  0.367  0.380 2 
10082602 1.201 0.067 0.065 11.551  0.230  0.196 2 
10082680 1.769 0.029 0.046 11.052  0.097  0.113 2 
10082909 0.969 0.113 0.177 11.009  0.564  0.880 2 
10082955 1.174 0.049 0.041 10.764  0.148  0.146 2 
10083224 1.341 0.074 0.097 11.297  0.217  0.359 2 
10083313 1.222 0.048 0.066 11.218  0.131  0.224 2 
10083480 1.028 0.067 0.068 10.585  0.200  0.272 2 
10083666 1.584 0.058 0.037  6.186  0.066  0.030 1 
10083815 0.843 0.058 0.062 12.718  0.337  0.333 1 
10083995 1.175 0.030 0.039  5.841  0.086  0.038 1 
10086465 1.661 0.099 0.132 11.689  0.271  0.328 2 
10086803 0.913 0.060 0.060 10.409  0.314  0.302 2 
10087271 1.263 0.104 0.092  9.240  0.286  0.275 1 
10087394 1.179 0.040 0.043  8.327  0.089  0.089 1 
10087432 1.166 0.042 0.086  7.860  0.147  0.139 1 
10087522 2.552 0.306 0.324 12.074  0.490  0.597 2 
10087579 1.198 0.045 0.052 10.785  0.159  0.151 2 
10088276 1.209 0.068 0.074 12.542  0.235  0.270 1 
10088768 1.218 0.060 0.054 11.197  0.155  0.196 2 
10088999 1.096 0.056 0.069  6.107  0.124  0.106 1 
10089702 1.098 0.048 0.016  5.564  0.081  0.043 1 
10089758 1.002 0.112 0.154 25.129  1.083  1.416 1 
10090039 1.503 0.054 0.030  7.861  0.083  0.082 1 
10090232 1.243 0.038 0.077 12.658  0.161  0.257 2 
10090400 1.204 0.075 0.074 11.365  0.190  0.313 2 
10090568 1.262 0.073 0.072  7.824  0.148  0.133 1 
10090700 1.177 0.064 0.147 11.408  0.258  0.528 2 
10090853 1.465 0.072 0.083 11.664  0.214  0.200 2 
10090916 1.593 0.146 0.136 11.648  0.414  0.285 2 
10091729 2.158 0.009 0.027 10.034  0.035  0.048 2 
10092103 1.982 0.035 0.046 10.582  0.076  0.082 2 
10092567 1.124 0.042 0.033  4.165  0.040  0.048 1 
10092657 2.826 0.176 0.204 11.791  0.275  0.351 2 
10093888 1.672 0.412 0.537 30.662  3.692  4.070 1 
10093930 1.274 0.047 0.071 11.262  0.153  0.202 2 
10094183 0.755 0.070 0.188  9.565  0.372  0.814 2 
10094545 2.892 0.190 0.132 11.409  0.295  0.185 2 
10094550 3.292 0.116 0.100 13.940  0.257  0.166 2 
10095141 0.930 0.045 0.037  3.944  0.074  0.053 1 
10095244 0.679 0.029 0.035  8.762  0.224  0.265 2 
10095409 1.480 0.118 0.084 11.279  0.282  0.310 1 
10095427 1.075 0.038 0.035  7.946  0.126  0.085 1 
10095438 1.009 0.040 0.058 10.574  0.138  0.253 2 
10096113 1.357 0.102 0.146 11.241  0.344  0.437 2 
10096476 1.414 0.067 0.059  6.016  0.099  0.081 1 
10097120 1.206 0.042 0.060  4.554  0.047  0.073 1 
10097375 1.374 0.055 0.079  7.404  0.122  0.139 1 
10098590 1.308 0.081 0.045 11.376  0.253  0.176 2 
10098804 1.239 0.049 0.077 10.913  0.145  0.233 2 
10118384 1.139 0.084 0.167 11.030  0.363  0.648 2 
10118422 1.693 0.046 0.041 11.155  0.070  0.116 2 
10118658 1.857 0.047 0.050 11.263  0.112  0.125 2 
10118929 1.690 0.105 0.070 11.704  0.264  0.151 1 
10118979 1.040 0.059 0.077 10.965  0.246  0.315 2 
10119692 1.120 0.050 0.054 10.850  0.246  0.272 2 
10120503 1.150 0.052 0.041 10.747  0.156  0.154 2 
10120607 0.899 0.093 0.136 11.664  0.596  0.824 2 
10120707 1.883 0.132 0.184 13.395  0.291  0.540 2 
10120721 1.055 0.032 0.039  4.125  0.060  0.050 1 
10121190 1.198 0.043 0.058 10.851  0.133  0.155 2 
10122158 1.294 0.051 0.070  4.800  0.053  0.091 1 
10122250 1.279 0.072 0.059  5.166  0.111  0.076 1 
10123207 0.948 0.031 0.022  4.468  0.058  0.038 1 
10123348 1.201 0.052 0.051  5.775  0.087  0.062 1 
10123573 1.718 0.124 0.206 12.760  0.289  0.636 2 
10123707 0.967 0.113 0.078 10.424  0.434  0.255 2 
10123890 1.023 0.047 0.032  5.535  0.082  0.079 1 
10124024 0.711 0.040 0.054  8.912  0.252  0.285 2 
10124179 1.033 0.065 0.065 12.544  0.288  0.313 1 
10124206 0.756 0.082 0.306  9.507  0.557  1.186 2 
10124436 1.344 0.053 0.074  9.922  0.169  0.144 1 
10127712 0.839 0.077 0.120 10.316  0.467  0.648 2 
10127758 1.108 0.174 0.132 12.583  0.779  0.511 2 
10128182 1.188 0.028 0.042 10.705  0.129  0.159 2 
10128250 0.653 0.024 0.023  8.178  0.127  0.157 2 
10128629 1.422 0.155 0.147 11.350  0.415  0.400 2 
10129093 1.597 0.218 0.249  6.304  0.343  0.356 1 
10130148 1.077 0.050 0.044 10.936  0.169  0.175 2 
10130674 1.280 0.035 0.050 13.984  0.139  0.185 2 
10130679 1.088 0.041 0.036  7.870  0.118  0.101 1 
10131030 2.483 0.084 0.100  8.908  0.116  0.128 2 
10131438 1.331 0.158 0.252 11.051  0.279  0.840 2 
10131515 1.090 0.028 0.030  5.916  0.084  0.041 1 
10132247 1.117 0.032 0.037  7.701  0.081  0.085 1 
10132358 1.091 0.040 0.026  6.805  0.115  0.042 1 
10132592 2.048 0.052 0.174 10.547  0.123  0.346 2 
10132814 1.272 0.056 0.040  6.295  0.086  0.094 1 
10132974 1.146 0.113 0.184 12.406  0.512  0.626 2 
10133033 1.242 0.027 0.039  4.697  0.066  0.049 1 
10133475 1.040 0.085 0.086 10.834  0.341  0.318 2 
10134267 2.314 0.130 0.231  9.047  0.256  0.479 2 
10134484 2.284 0.054 0.129  8.965  0.077  0.206 2 
10134740 1.396 0.053 0.067 10.927  0.188  0.176 2 
10134795 1.244 0.050 0.054  8.047  0.140  0.109 1 
10135035 1.158 0.052 0.053 10.773  0.151  0.190 2 
10135092 1.148 0.042 0.093 11.162  0.177  0.314 2 
10135555 1.054 0.057 0.058  8.831  0.188  0.157 1 
10136100 1.142 0.070 0.164 10.981  0.340  0.749 2 
10136256 0.995 0.106 0.088 12.061  0.491  0.520 2 
10136291 1.204 0.040 0.046 10.963  0.100  0.153 2 
10136293 0.967 0.028 0.046 11.040  0.147  0.192 1 
10136388 1.031 0.085 0.087 11.467  0.369  0.398 2 
10136807 0.995 0.177 0.239 12.805  0.941  1.055 2 
10136905 1.023 0.043 0.024  4.276  0.062  0.050 1 
10136923 1.050 0.045 0.040  3.906  0.058  0.060 1 
10139552 1.539 0.041 0.054  6.275  0.097  0.041 1 
10140238 1.138 0.037 0.063  7.658  0.122  0.131 1 
10140432 1.171 0.078 0.077  9.362  0.243  0.223 1 
10141036 1.455 0.052 0.059 11.195  0.141  0.126 2 
10145279 1.321 0.068 0.073 12.105  0.326  0.189 1 
10145736 1.618 0.067 0.046  5.249  0.056  0.072 1 
10145852 0.795 0.110 0.306  9.802  0.696  1.032 2 
10146010 0.792 0.065 0.071 10.441  0.381  0.416 2 
10146110 0.963 0.050 0.057 10.445  0.188  0.255 2 
10146311 2.180 0.053 0.164 10.414  0.102  0.269 2 
10146348 2.150 0.026 0.109 10.293  0.047  0.170 2 
10146382 1.190 0.058 0.090 11.046  0.199  0.295 2 
10146628 1.021 0.086 0.076  7.871  0.223  0.217 1 
10146729 1.317 0.075 0.092  7.816  0.146  0.202 1 
10146803 1.202 0.029 0.051  4.872  0.051  0.058 1 
10147030 1.250 0.062 0.253 10.955  0.210  1.053 2 
10147072 2.150 0.017 0.104 10.129  0.043  0.135 2 
10147167 1.145 0.031 0.052  5.633  0.069  0.091 1 
10148026 2.121 0.026 0.024  9.821  0.050  0.063 2 
10148118 2.029 0.062 0.413 10.758  0.110  0.626 2 
10148490 1.343 0.056 0.072 10.863  0.187  0.159 2 
10148531 1.290 0.047 0.077  9.381  0.183  0.219 1 
10148629 1.251 0.055 0.042  6.741  0.093  0.105 1 
10148658 0.888 0.078 0.069 13.698  0.422  0.412 1 
10149173 1.160 0.074 0.082  7.260  0.178  0.143 1 
10149324 1.223 0.053 0.049  5.203  0.060  0.065 1 
10149906 0.747 0.035 0.073  9.372  0.187  0.344 2 
10149993 1.035 0.127 0.103 10.611  0.391  0.400 2 
10152909 1.143 0.035 0.040  7.101  0.120  0.072 1 
10153101 1.028 0.058 0.069 10.961  0.271  0.324 2 
10153120 1.106 0.032 0.050  7.132  0.069  0.137 1 
10153161 1.054 0.036 0.032  5.227  0.079  0.063 1 
10153182 1.217 0.041 0.045 10.849  0.123  0.125 2 
10153739 2.046 0.125 0.039  8.330  0.166  0.062 1 
10153785 0.988 0.047 0.040 10.194  0.171  0.160 1 
10154040 1.362 0.073 0.058  4.816  0.088  0.058 1 
10154071 1.083 0.083 0.085 13.798  0.387  0.389 1 
10154247 1.135 0.045 0.045 11.091  0.189  0.156 2 
10154453 1.096 0.057 0.094  8.366  0.142  0.260 1 
10155232 1.282 0.060 0.036  5.383  0.081  0.085 1 
10155286 2.382 0.039 0.041  8.305  0.059  0.059 2 
10155387 0.986 0.031 0.040  8.261  0.095  0.112 1 
10155607 1.087 0.051 0.050  5.850  0.091  0.110 1 
10155731 1.266 0.038 0.059 10.977  0.120  0.166 2 
10155787 1.076 0.047 0.056  7.866  0.124  0.155 1 
10156307 1.208 0.046 0.039 10.925  0.113  0.104 2 
10156534 1.731 0.168 0.156  7.812  0.286  0.284 1 
10156573 1.117 0.038 0.050 10.701  0.186  0.144 2 
10156576 1.082 0.034 0.037 10.965  0.167  0.197 2 
10156591 1.097 0.036 0.045  8.630  0.117  0.137 1 
10156597 1.226 0.066 0.070  7.879  0.172  0.119 1 
10156695 0.769 0.054 0.056 10.012  0.281  0.288 2 
10157507 1.233 0.044 0.035  7.848  0.087  0.072 1 
10157553 1.599 0.107 0.099 12.186  0.439  0.270 2 
10157808 1.106 0.043 0.047 11.031  0.149  0.189 2 
10157936 1.079 0.029 0.037  7.770  0.087  0.095 1 
10158201 1.393 0.061 0.071 10.942  0.196  0.178 2 
10158548 0.965 0.037 0.030  6.459  0.091  0.070 1 
10158593 1.129 0.053 0.064 10.845  0.228  0.215 2 
10158595 1.347 0.035 0.074  8.052  0.098  0.134 1 
10159217 1.386 0.074 0.078  9.336  0.182  0.141 1 
10160285 1.124 0.091 0.090 16.170  0.583  0.529 1 
10160940 2.033 0.110 0.548 11.036  0.237  0.885 2 
10161092 1.992 0.109 0.114 12.180  0.260  0.247 2 
10161943 1.069 0.042 0.034  7.769  0.093  0.113 1 
10162765 2.800 0.132 0.102 10.365  0.186  0.149 2 
10162795 1.041 0.104 0.092 10.796  0.382  0.319 2 
10162869 2.084 0.285 1.321 12.775  0.932  3.378 2 
10163776 2.939 0.154 0.101 11.317  0.238  0.136 2 
10165693 2.170 0.023 0.101 10.079  0.061  0.137 2 
10185703 1.010 0.052 0.040  8.556  0.153  0.146 1 
10186053 1.136 0.031 0.041 11.034  0.095  0.156 2 
10186075 1.133 0.063 0.066 12.525  0.274  0.254 1 
10186190 0.712 0.050 0.055  9.194  0.315  0.350 2 
10186474 1.056 0.113 0.178 11.137  0.457  0.636 2 
10186510 1.027 0.098 0.220 11.006  0.480  1.086 2 
10186606 1.213 0.057 0.075  8.531  0.157  0.173 1 
10186608 1.200 0.040 0.035 10.970  0.120  0.090 2 
10188141 1.326 0.029 0.043 11.086  0.068  0.152 2 
10188458 1.182 0.074 0.062 13.900  0.342  0.267 1 
10188953 1.206 0.050 0.036  5.775  0.050  0.068 1 
10188964 1.369 0.044 0.061 10.990  0.134  0.222 2 
10189920 0.842 0.073 0.073 10.845  0.477  0.425 2 
10190733 0.977 0.048 0.055 10.485  0.204  0.185 1 
10190841 1.276 0.065 0.130 10.975  0.196  0.425 2 
10192458 1.072 0.029 0.030  5.585  0.056  0.061 1 
10192691 1.197 0.065 0.050  6.571  0.101  0.107 1 
10195741 1.273 0.071 0.092 11.072  0.242  0.293 1 
10196240 1.127 0.043 0.061 10.519  0.215  0.148 1 
10196630 0.951 0.052 0.065 11.597  0.240  0.286 1 
10196797 1.057 0.068 0.083 10.760  0.261  0.333 2 
10197619 0.905 0.192 0.492 19.687  1.580  3.639 1 
10197939 1.122 0.049 0.034  6.856  0.114  0.112 1 
10198347 1.756 0.252 1.479 11.693  0.807  4.034 2 
10198496 1.085 0.024 0.016  3.945  0.031  0.028 1 
10198761 1.784 0.056 0.039 10.743  0.154  0.059 2 
10198947 1.028 0.063 0.088  3.827  0.086  0.109 1 
10199187 0.982 0.113 0.099 13.955  0.579  0.490 1 
10199289 1.052 0.029 0.025  3.809  0.043  0.029 1 
10199406 1.234 0.044 0.021  5.098  0.050  0.048 1 
10199650 1.253 0.061 0.079  6.090  0.091  0.192 1 
10199984 1.401 0.086 0.135  4.630  0.077  0.198 1 
10200093 1.211 0.043 0.047 10.994  0.117  0.136 2 
10200377 0.994 0.030 0.026  4.823  0.063  0.041 1 
10200627 1.098 0.077 0.061  4.141  0.115  0.114 1 
10200728 1.185 0.081 0.060  8.099  0.218  0.115 1 
10200729 1.026 0.081 0.138 11.032  0.364  0.671 2 
10200831 1.340 0.036 0.062  7.256  0.070  0.095 1 
10200886 1.247 0.050 0.032 10.622  0.134  0.146 1 
10200892 1.554 0.095 0.083 11.830  0.310  0.176 2 
10201944 0.878 0.072 0.072 10.398  0.321  0.358 2 
10202066 1.110 0.076 0.066  8.199  0.204  0.197 1 
10202184 1.290 0.027 0.028  5.218  0.056  0.065 1 
10202324 1.132 0.037 0.039 11.052  0.164  0.173 2 
10202990 0.997 0.091 0.145 10.975  0.425  0.684 2 
10203168 1.029 0.063 0.077 10.633  0.226  0.309 2 
10203210 0.766 0.037 0.066  9.510  0.227  0.343 2 
10203751 1.361 0.063 0.073 11.031  0.205  0.315 2 
10206307 1.091 0.047 0.050 10.690  0.169  0.212 2 
10206457 1.089 0.091 0.088 13.279  0.521  0.431 1 
10206622 1.273 0.056 0.051  7.266  0.076  0.078 1 
10206840 1.073 0.122 0.160 11.222  0.471  0.622 2 
10206851 1.557 0.117 0.119 11.463  0.326  0.309 2 
10206860 0.982 0.065 0.066 10.650  0.268  0.279 2 
10206944 1.222 0.037 0.059 10.890  0.155  0.248 2 
10207059 2.220 0.036 0.127  9.088  0.057  0.182 2 
10207078 1.069 0.065 0.089  9.568  0.245  0.244 1 
10207268 0.848 0.117 0.120 12.304  0.770  0.732 2 
10207321 1.043 0.040 0.031  7.390  0.099  0.110 1 
10207427 1.086 0.049 0.043  8.906  0.182  0.086 1 
10207524 1.016 0.040 0.055  7.909  0.116  0.146 1 
10207623 1.639 0.149 0.395 11.762  0.616  1.610 2 
10208149 1.058 0.072 0.089 11.251  0.283  0.356 2 
10208330 1.160 0.079 0.081  9.922  0.227  0.226 1 
10208894 0.961 0.053 0.038  8.503  0.170  0.130 1 
10212620 1.797 0.053 0.038 11.133  0.163  0.105 2 
10212725 1.352 0.069 0.084  4.867  0.088  0.086 1 
10212834 1.185 0.049 0.047 11.184  0.148  0.175 1 
10212876 0.921 0.084 0.089 10.729  0.359  0.387 2 
10213594 1.418 0.048 0.072  5.888  0.059  0.078 1 
10213610 1.465 0.081 0.052  8.734  0.151  0.129 1 
10213931 1.350 0.069 0.083 10.403  0.201  0.181 1 
10214045 1.066 0.055 0.050 10.970  0.213  0.182 2 
10214295 1.485 0.104 0.116 14.833  0.411  0.432 1 
10214564 1.713 0.060 0.073 12.102  0.125  0.297 2 
10216097 2.655 0.336 0.076  7.668  0.404  0.071 1 
10219075 1.041 0.032 0.031  5.161  0.064  0.062 1 
10219166 1.211 0.081 0.292 11.021  0.288  1.086 2 
10219361 1.420 0.068 0.057  5.461  0.085  0.059 1 
10219630 1.183 0.072 0.071 10.613  0.259  0.229 1 
10219690 2.003 0.030 0.051 10.684  0.061  0.088 2 
10220213 0.983 0.054 0.040  4.019  0.074  0.053 1 
10220447 1.396 0.049 0.070 12.103  0.147  0.205 1 
10220613 2.387 0.279 0.225 14.535  0.712  0.533 1 
10220740 1.092 0.069 0.116 10.213  0.277  0.305 1 
10220795 1.767 0.039 0.066 11.111  0.132  0.163 2 
10220835 0.871 0.032 0.030  6.502  0.095  0.081 1 
10220865 1.049 0.051 0.054 10.628  0.171  0.234 2 
10220888 1.222 0.047 0.062 10.867  0.151  0.193 2 
10221370 1.803 0.081 0.098 11.809  0.293  0.226 2 
10221504 0.879 0.045 0.048 10.232  0.206  0.212 2 
10221720 1.201 0.052 0.064 10.928  0.169  0.222 2 
10222079 1.245 0.027 0.046 10.970  0.102  0.149 2 
10222470 1.186 0.047 0.030  8.390  0.112  0.067 1 
10222511 1.366 0.242 0.258  9.585  0.777  0.760 1 
10222553 1.341 0.070 0.082  6.094  0.127  0.117 1 
10222567 1.087 0.010 0.067 10.500  0.084  0.282 2 
10222658 1.369 0.094 0.051  8.511  0.219  0.115 1 
10222797 1.885 0.154 0.483 14.082  0.407  1.552 2 
10223027 1.055 0.041 0.037  8.116  0.115  0.101 1 
10223204 1.076 0.065 0.052 10.953  0.212  0.199 2 
10223257 0.981 0.130 0.107 11.331  0.544  0.563 1 
10223473 1.124 0.038 0.013  4.561  0.046  0.034 1 
10224100 2.268 0.038 0.117  9.036  0.075  0.181 2 
10224535 1.326 0.053 0.062 10.962  0.130  0.219 2 
10224631 1.042 0.060 0.056 10.641  0.219  0.199 1 
10225014 1.013 0.077 0.105 11.289  0.329  0.431 2 
10225706 1.528 0.037 0.018 10.256  0.134  0.066 1 
10226276 1.275 0.052 0.037  8.447  0.107  0.099 1 
10226478 1.025 0.056 0.058 10.750  0.260  0.196 2 
10227251 1.181 0.050 0.044  4.198  0.056  0.056 1 
10227554 1.172 0.128 0.305 11.204  0.593  1.293 2 
10227713 1.379 0.171 0.156 13.035  0.692  0.657 2 
10227872 2.252 0.015 0.037  8.772  0.032  0.056 2 
10228698 1.140 0.030 0.039  7.758  0.110  0.114 1 
10228836 2.001 0.120 0.183 11.216  0.236  0.380 2 
10229696 1.086 0.042 0.028  5.583  0.087  0.030 1 
10229796 1.771 0.037 0.049 11.105  0.131  0.123 2 
10230535 1.279 0.042 0.063  7.256  0.096  0.120 1 
10231829 1.371 0.087 0.159 10.988  0.226  0.520 2 
10252281 1.178 0.064 0.039 10.986  0.277  0.105 2 
10252399 1.389 0.089 0.089 12.523  0.309  0.214 2 
10252692 0.959 0.137 0.071 10.384  0.573  0.213 2 
10252757 1.079 0.051 0.043  8.280  0.147  0.107 1 
10253213 1.211 0.080 0.053  4.454  0.103  0.066 1 
10253286 0.955 0.038 0.049  9.846  0.122  0.191 1 
10253602 1.428 0.047 0.069 11.247  0.147  0.149 2 
10253776 2.312 0.053 0.049  8.282  0.064  0.071 2 
10253921 1.042 0.038 0.031  8.481  0.115  0.090 1 
10253969 0.946 0.041 0.056 10.151  0.161  0.222 1 
10254023 1.019 0.156 0.149 12.575  0.722  0.629 2 
10254051 0.805 0.128 0.266  9.550  0.799  1.176 2 
10254480 1.025 0.051 0.058  7.362  0.131  0.196 1 
10255244 1.051 0.056 0.064  9.122  0.192  0.212 1 
10256237 0.964 0.075 0.062 10.455  0.292  0.259 2 
10256345 1.306 0.091 0.093 13.254  0.397  0.285 1 
10256448 1.471 0.064 0.095  7.638  0.140  0.182 1 
10256655 0.954 0.065 0.089 19.081  0.632  0.923 1 
10256927 1.117 0.043 0.045  6.355  0.094  0.101 1 
10257278 1.215 0.043 0.019  5.259  0.050  0.038 1 
10257326 1.592 0.075 0.101  7.332  0.149  0.139 1 
10257419 1.143 0.038 0.038  6.582  0.116  0.061 1 
10257635 1.280 0.079 0.032  6.732  0.130  0.108 1 
10257683 1.304 0.058 0.100 11.965  0.214  0.402 2 
10257750 1.198 0.067 0.042 11.222  0.194  0.120 2 
10258061 1.088 0.027 0.029  7.904  0.079  0.078 1 
10258307 1.053 0.038 0.050  8.250  0.114  0.134 1 
10258460 0.748 0.041 0.063  9.417  0.271  0.346 2 
10258584 1.140 0.043 0.046  8.117  0.105  0.132 1 
10258588 1.100 0.037 0.066 10.632  0.152  0.205 2 
10259096 0.756 0.050 0.122  9.400  0.305  0.581 2 
10259348 0.984 0.046 0.043  4.991  0.100  0.085 1 
10259369 0.944 0.060 0.085 11.186  0.252  0.370 2 
10262542 1.238 0.041 0.043  6.311  0.079  0.078 1 
10262627 1.085 0.052 0.059  8.591  0.183  0.124 1 
10262745 2.059 0.145 0.195 12.282  0.341  0.418 1 
10263341 1.288 0.034 0.025  6.867  0.077  0.071 1 
10263598 1.234 0.046 0.064  5.835  0.071  0.123 1 
10264013 1.090 0.033 0.036  6.172  0.101  0.054 1 
10265054 1.214 0.051 0.041  9.792  0.155  0.142 1 
10265074 1.220 0.080 0.137 13.046  0.279  0.416 2 
10265132 1.329 0.054 0.063  9.104  0.160  0.146 1 
10265939 0.998 0.088 0.101 10.906  0.406  0.444 2 
10266349 0.726 0.046 0.051  9.229  0.276  0.294 2 
10266404 1.209 0.109 0.123 12.696  0.440  0.487 1 
10266723 0.928 0.062 0.077 11.284  0.315  0.394 2 
10266793 0.775 0.053 0.231  9.392  0.253  1.031 2 
10266802 2.734 0.194 0.134 10.797  0.314  0.188 2 
10267242 0.965 0.067 0.098 11.039  0.317  0.431 2 
10267570 1.608 0.054 0.065 11.093  0.144  0.103 2 
10268454 1.028 0.039 0.037  4.388  0.058  0.073 1 
10268744 1.248 0.077 0.083 11.607  0.193  0.290 2 
10269537 0.901 0.056 0.062 10.988  0.282  0.299 2 
10271721 1.407 0.154 0.192 23.124  0.842  1.381 1 
10271802 1.137 0.056 0.083 11.749  0.167  0.334 1 
10271951 1.101 0.036 0.051 10.671  0.197  0.141 2 
10272641 1.366 0.038 0.053  7.137  0.080  0.054 1 
10272681 0.955 0.095 0.097 10.560  0.379  0.397 2 
10272822 2.017 0.033 0.169 10.481  0.084  0.304 2 
10272966 1.224 0.061 0.018  6.267  0.107  0.043 1 
10273112 1.510 0.085 0.086 12.650  0.201  0.284 2 
10273140 1.421 0.067 0.122 12.341  0.256  0.338 2 
10273236 1.409 0.067 0.134 11.884  0.178  0.393 1 
10273431 1.164 0.046 0.047 10.831  0.164  0.194 2 
10273787 1.243 0.069 0.064  9.860  0.189  0.222 1 
10274280 1.269 0.070 0.059 10.193  0.206  0.226 1 
10274404 1.005 0.050 0.057  9.025  0.157  0.178 1 
10274410 1.350 0.070 0.094  4.811  0.094  0.129 1 
10274445 1.352 0.053 0.061 10.190  0.168  0.131 1 
10274503 1.154 0.044 0.041  4.930  0.084  0.057 1 
10279663 0.963 0.045 0.049 10.755  0.181  0.185 2 
10279676 1.113 0.036 0.050 10.655  0.206  0.190 2 
10279833 1.124 0.062 0.048  8.696  0.172  0.167 1 
10280105 1.220 0.042 0.073 10.901  0.152  0.213 2 
10280271 0.939 0.045 0.051 11.894  0.202  0.248 1 
10280586 1.093 0.052 0.051 11.094  0.208  0.181 2 
10280656 1.297 0.056 0.100 11.069  0.185  0.354 2 
10280667 2.524 0.360 0.239 10.534  0.607  0.444 2 
10280750 1.363 0.058 0.065 11.892  0.197  0.192 1 
10280768 1.585 0.180 0.130 11.548  0.540  0.390 2 
10280852 1.295 0.070 0.062  8.181  0.167  0.161 1 
10281513 0.997 0.070 0.066 11.575  0.290  0.267 2 
10281936 1.205 0.057 0.053  8.220  0.109  0.135 1 
10281965 1.365 0.171 0.219 13.374  0.612  0.645 2 
10282002 1.258 0.063 0.070 11.842  0.204  0.284 2 
10284629 1.698 0.153 0.121 13.168  0.435  0.412 2 
10284740 1.212 0.049 0.061  8.258  0.091  0.179 1 
10284883 0.749 0.048 0.060  9.330  0.284  0.310 2 
10284955 1.102 0.096 0.103 11.359  0.323  0.335 2 
10285331 1.473 0.120 0.164 12.107  0.435  0.556 2 
10285389 1.118 0.036 0.037  6.580  0.079  0.058 1 
10285449 1.155 0.043 0.058 11.020  0.175  0.133 2 
10285521 1.320 0.065 0.081 11.235  0.219  0.304 2 
10285522 0.955 0.052 0.037 10.334  0.219  0.150 2 
10285722 1.900 0.038 0.066 11.153  0.080  0.131 2 
10285754 0.845 0.068 0.084 10.445  0.350  0.359 2 
10285836 1.337 0.085 0.052  6.288  0.161  0.086 1 
10286011 1.304 0.062 0.084  6.691  0.100  0.173 1 
10286378 1.077 0.028 0.020 10.496  0.051  0.116 2 
10286616 1.141 0.048 0.057 10.836  0.189  0.178 2 
10286749 1.254 0.067 0.078 11.237  0.158  0.243 2 
10286995 1.241 0.053 0.066  7.184  0.097  0.152 1 
10287062 1.015 0.025 0.034  7.566  0.074  0.080 1 
10287145 1.143 0.044 0.028  5.344  0.064  0.063 1 
10287323 1.214 0.062 0.057  9.376  0.182  0.139 1 
10287561 1.062 0.077 0.086 11.042  0.280  0.316 2 
10288010 1.514 0.085 0.061  5.644  0.134  0.082 1 
10288246 1.108 0.073 0.072 11.457  0.281  0.313 2 
10288283 1.754 0.112 0.106 12.876  0.372  0.269 1 
10288611 1.077 0.083 0.052 10.854  0.313  0.219 2 
10288903 1.280 0.052 0.029  9.391  0.104  0.119 1 
10289299 2.739 0.136 0.114 10.245  0.191  0.150 2 
10289378 0.987 0.079 0.069 12.125  0.374  0.295 1 
10289507 1.197 0.030 0.051  5.763  0.025  0.090 1 
10290256 1.063 0.083 0.085 10.905  0.355  0.312 2 
10290315 1.410 0.079 0.119 11.323  0.291  0.315 2 
10290457 1.101 0.036 0.050 10.940  0.134  0.194 2 
10290535 1.070 0.053 0.055 10.684  0.204  0.305 2 
10290746 0.841 0.111 0.126 10.109  0.566  0.501 2 
10290882 1.248 0.074 0.057 10.165  0.206  0.266 1 
10291535 2.605 0.148 0.169  8.653  0.179  0.228 1 
10291659 1.326 0.088 0.225 11.177  0.328  0.804 2 
10292156 1.272 0.050 0.047 12.349  0.135  0.222 1 
10292330 1.489 0.111 0.298 11.159  0.256  0.810 2 
10294424 1.058 0.037 0.044  3.787  0.059  0.039 1 
10295441 1.195 0.056 0.073  7.319  0.118  0.115 1 
10295801 0.980 0.057 0.052  8.259  0.171  0.164 1 
10296410 1.205 0.037 0.048  8.193  0.061  0.132 1 
10297313 2.449 0.069 0.096  8.833  0.090  0.118 2 
10297567 1.743 0.060 0.086 11.196  0.141  0.264 2 
10318430 1.121 0.029 0.037  4.891  0.031  0.080 1 
10318539 1.466 0.066 0.058  8.214  0.126  0.154 1 
10318734 1.101 0.030 0.028  5.968  0.054  0.055 1 
10318787 0.809 0.048 0.024  8.031  0.196  0.081 1 
10319045 0.847 0.092 0.125 21.579  0.996  1.179 1 
10319146 1.027 0.073 0.081 10.985  0.341  0.374 2 
10319325 1.176 0.188 0.318 11.986  0.752  1.099 2 
10319709 1.236 0.083 0.097 16.578  0.397  0.491 1 
10320170 1.328 0.093 0.124 13.798  0.349  0.376 1 
10321642 1.223 0.042 0.023  6.277  0.063  0.062 1 
10322133 1.107 0.098 0.146  5.201  0.198  0.230 1 
10322446 0.717 0.054 0.062  9.520  0.304  0.375 2 
10322513 2.792 0.089 0.059 10.035  0.128  0.081 2 
10322666 1.237 0.129 0.069  6.546  0.092  0.099 1 
10322738 1.477 0.088 0.031  8.424  0.177  0.110 1 
10323079 1.014 0.232 0.133 10.626  0.790  0.485 2 
10323222 1.322 0.061 0.073  9.914  0.150  0.180 1 
10323583 1.093 0.036 0.032  6.733  0.091  0.079 1 
10324587 1.398 0.068 0.055  7.561  0.109  0.113 1 
10324763 0.732 0.053 0.049  9.385  0.320  0.269 2 
10328277 1.225 0.053 0.066 12.312  0.299  0.166 2 
10328498 1.409 0.066 0.040 10.525  0.137  0.143 1 
10328621 0.707 0.043 0.043  9.226  0.214  0.220 2 
10328727 1.139 0.037 0.032  5.297  0.051  0.061 1 
10328894 0.847 0.040 0.038  9.662  0.161  0.170 1 
10328921 0.818 0.100 0.152 20.949  1.179  1.541 1 
10328946 1.188 0.037 0.036 10.995  0.109  0.078 2 
10329005 1.069 0.042 0.052  6.117  0.076  0.112 1 
10329811 2.790 0.441 0.191 12.941  0.853  0.289 2 
10330052 1.003 0.028 0.025  4.211  0.041  0.038 1 
10331209 1.110 0.074 0.064  9.952  0.247  0.221 1 
10331610 1.079 0.039 0.054 10.616  0.130  0.242 2 
10331686 1.054 0.026 0.038  3.907  0.034  0.048 1 
10331854 0.748 0.058 0.153  9.485  0.308  0.731 2 
10331908 1.734 0.091 0.047  9.735  0.251  0.109 1 
10332186 0.974 0.088 0.107 12.202  0.434  0.476 2 
10332214 1.049 0.067 0.115 10.886  0.339  0.552 2 
10332259 1.002 0.051 0.050 10.484  0.183  0.144 2 
10332753 1.406 0.107 0.157 11.913  0.356  0.432 2 
10333063 1.295 0.059 0.069 10.937  0.174  0.227 2 
10333131 1.360 0.028 0.023  5.299  0.038  0.045 1 
10333149 1.296 0.075 0.052  8.396  0.158  0.107 1 
10334585 1.098 0.045 0.057 10.676  0.188  0.198 2 
10334594 1.059 0.053 0.048  9.391  0.185  0.129 1 
10337033 1.066 0.026 0.033  4.463  0.065  0.038 1 
10337603 1.405 0.048 0.026  5.784  0.054  0.056 1 
10337734 1.255 0.054 0.038  4.586  0.065  0.077 1 
10338307 1.169 0.061 0.060 10.838  0.194  0.218 2 
10338373 1.082 0.087 0.083 10.758  0.281  0.363 2 
10339089 1.389 0.070 0.243 11.169  0.208  0.786 2 
10339303 1.242 0.067 0.043  6.869  0.094  0.085 1 
10339708 1.091 0.065 0.065  8.635  0.224  0.145 1 
10341704 1.490 0.106 0.115 11.233  0.250  0.331 2 
10345661 1.114 0.105 0.119 12.927  0.424  0.454 1 
10346058 0.771 0.034 0.085  9.623  0.197  0.381 2 
10346117 1.393 0.054 0.071 10.995  0.201  0.198 2 
10346254 0.683 0.051 0.322  8.813  0.392  1.686 2 
10347360 1.316 0.087 0.191 11.192  0.271  0.557 2 
10350302 1.253 0.044 0.059 11.055  0.130  0.203 2 
10350408 1.216 0.037 0.038 10.960  0.069  0.113 2 
10350441 1.153 0.107 0.145 11.344  0.425  0.577 2 
10350825 1.241 0.069 0.069 10.352  0.179  0.188 1 
10350849 1.035 0.055 0.054 10.711  0.203  0.210 2 
10350934 1.466 0.174 0.307 12.039  0.538  0.833 1 
10351017 1.154 0.067 0.061 14.435  0.332  0.261 1 
10351124 1.205 0.030 0.042  5.318  0.053  0.070 1 
10351142 1.352 0.047 0.060  7.436  0.109  0.089 1 
10351196 1.078 0.040 0.029  4.229  0.044  0.042 1 
10351268 1.359 0.073 0.087  7.916  0.143  0.139 1 
10351353 1.003 0.034 0.035  4.257  0.048  0.064 1 
10351528 1.326 0.069 0.057  9.030  0.118  0.176 1 
10351578 1.950 0.031 0.032 10.807  0.069  0.069 2 
10351585 1.426 0.055 0.033  7.096  0.076  0.086 1 
10351764 1.152 0.095 0.127 12.962  0.582  0.502 2 
10351792 1.163 0.098 0.089 11.789  0.360  0.286 2 
10351820 1.267 0.059 0.056  8.764  0.158  0.116 1 
10351898 1.363 0.084 0.060 10.083  0.206  0.117 1 
10351947 1.184 0.038 0.045  6.555  0.059  0.077 1 
10352511 1.086 0.070 0.102 11.324  0.308  0.401 2 
10352610 1.265 0.037 0.057 11.010  0.107  0.187 2 
10352615 1.790 0.111 0.104  9.869  0.227  0.185 1 
10352759 1.214 0.060 0.065  8.539  0.167  0.186 1 
10353044 1.148 0.057 0.049 10.776  0.208  0.136 2 
10353366 1.368 0.079 0.092 10.674  0.239  0.209 1 
10353420 1.387 0.130 0.164 12.921  0.425  0.486 2 
10353533 1.341 0.079 0.088  9.757  0.214  0.220 1 
10353556 1.051 0.028 0.021  3.858  0.040  0.027 1 
10353660 1.137 0.063 0.044  8.084  0.155  0.120 1 
10354029 1.319 0.056 0.079  4.685  0.091  0.069 1 
10354110 1.036 0.048 0.060 10.584  0.162  0.252 2 
10354144 1.241 0.066 0.047 10.918  0.200  0.234 1 
10354267 1.221 0.088 0.193 11.287  0.285  0.665 2 
10354555 0.786 0.079 0.134  9.796  0.494  0.655 2 
10354603 1.082 0.247 0.061 10.513  0.828  0.198 2 
10354887 1.280 0.064 0.120  6.310  0.103  0.204 1 
10355090 1.510 0.069 0.037  6.046  0.130  0.060 1 
10355672 1.463 0.061 0.060 11.764  0.226  0.142 2 
10355764 1.207 0.061 0.043 10.968  0.185  0.106 2 
10355786 1.128 0.069 0.064  7.635  0.164  0.177 1 
10355989 1.243 0.064 0.035  7.357  0.104  0.095 1 
10356032 1.178 0.069 0.074 11.554  0.240  0.217 1 
10356057 1.181 0.060 0.052  7.835  0.141  0.114 1 
10357764 1.569 0.054 0.081 11.196  0.157  0.231 2 
10357964 1.245 0.073 0.023  7.476  0.121  0.076 1 
10358379 1.188 0.082 0.094 10.547  0.283  0.261 1 
10358632 1.093 0.029 0.044 10.617  0.129  0.204 2 
10358863 0.969 0.029 0.027  3.799  0.040  0.040 1 
10359816 1.095 0.050 0.048 10.761  0.218  0.232 2 
10359999 1.687 0.058 0.087 11.127  0.094  0.263 2 
10360984 1.569 0.086 0.080  8.066  0.185  0.085 1 
10361019 2.776 0.583 0.208 13.748  1.166  0.433 2 
10361268 2.463 0.109 0.134  8.994  0.145  0.199 2 
10361301 1.174 0.042 0.046 10.790  0.123  0.172 2 
10361562 1.233 0.072 0.069  8.415  0.117  0.149 1 
10361895 1.454 0.043 0.027  5.686  0.066  0.043 1 
10362043 1.387 0.045 0.053 10.937  0.153  0.134 2 
10363172 1.642 0.073 0.072 11.259  0.199  0.107 2 
10382554 1.120 0.052 0.045  7.512  0.124  0.102 1 
10382615 1.112 0.050 0.051 10.635  0.246  0.134 2 
10382727 1.211 0.064 0.051  4.523  0.070  0.059 1 
10382835 1.321 0.182 0.236 13.149  0.958  0.971 2 
10383368 1.139 0.061 0.054  8.197  0.133  0.175 1 
10383488 1.011 0.106 0.124 16.021  0.661  0.667 1 
10383668 2.196 0.176 0.329 11.925  0.357  0.618 2 
10384255 1.593 0.052 0.067 11.136  0.171  0.160 2 
10384543 1.144 0.048 0.061  8.057  0.093  0.191 1 
10384595 3.581 0.319 0.215 14.698  0.601  0.449 1 
10384929 1.169 0.064 0.051  6.541  0.129  0.096 1 
10386248 0.953 0.103 0.159 11.327  0.571  0.895 2 
10386904 1.014 0.021 0.026  4.350  0.028  0.048 1 
10387370 1.017 0.036 0.034  7.075  0.091  0.067 1 
10387495 1.632 0.082 0.101  8.829  0.115  0.217 1 
10387899 1.231 0.059 0.038  4.217  0.055  0.079 1 
10387935 0.855 0.071 0.133 10.502  0.473  0.750 2 
10387999 1.153 0.065 0.064  6.543  0.144  0.104 1 
10388249 1.381 0.111 0.014  9.303  0.250  0.041 1 
10389037 1.641 0.106 0.097 12.008  0.317  0.209 2 
10389165 1.461 0.069 0.194 11.262  0.240  0.555 2 
10389393 1.152 0.048 0.053  9.955  0.137  0.175 1 
10394143 1.108 0.088 0.100  4.574  0.149  0.161 1 
10394570 1.191 0.031 0.046 11.105  0.126  0.114 2 
10394683 1.105 0.095 0.109 11.082  0.402  0.482 2 
10394950 1.253 0.052 0.045  9.362  0.177  0.108 1 
10395327 0.768 0.060 0.077 10.236  0.375  0.522 2 
10395400 0.602 0.000 0.006  8.618  0.000  0.068 2 
10395638 1.585 0.069 0.090 11.333  0.212  0.202 2 
10395653 1.144 0.055 0.062  8.031  0.134  0.150 1 
10396076 1.200 0.027 0.041  5.295  0.026  0.066 1 
10396533 1.425 0.111 0.182 11.388  0.342  0.693 2 
10396812 1.030 0.044 0.043  8.676  0.153  0.174 1 
10396839 0.990 0.183 0.132 10.545  0.771  0.575 2 
10396863 1.190 0.050 0.069  9.024  0.163  0.176 1 
10397623 1.215 0.050 0.042  7.661  0.102  0.099 1 
10397646 1.603 0.134 0.146 11.161  0.249  0.414 2 
10397849 1.161 0.036 0.054  6.638  0.096  0.080 1 
10399312 0.822 0.119 0.101 10.205  0.756  0.547 2 
10401843 0.970 0.045 0.061 11.989  0.257  0.255 1 
10402178 1.136 0.070 0.079 10.791  0.234  0.233 2 
10402207 1.029 0.028 0.030  8.585  0.092  0.127 1 
10402468 1.185 0.055 0.035  8.424  0.133  0.105 1 
10402509 1.286 0.000 0.000  8.454  0.000  0.000 2 
10402819 1.926 0.030 0.040 10.814  0.070  0.074 2 
10403323 0.985 0.056 0.064 10.890  0.234  0.311 2 
10403423 1.104 0.058 0.096 11.419  0.239  0.353 1 
10403441 1.090 0.071 0.075 10.810  0.257  0.285 2 
10403716 1.590 0.075 0.077  6.609  0.082  0.096 1 
10404576 1.862 0.196 0.242 12.408  0.531  0.537 2 
10404656 1.082 0.083 0.097 13.010  0.389  0.410 1 
10404994 1.539 0.063 0.088 11.102  0.175  0.317 2 
10405285 1.203 0.086 0.086 14.635  0.419  0.373 1 
10405377 2.457 0.176 0.144  9.821  0.309  0.237 2 
10405436 1.402 0.050 0.065  4.589  0.044  0.119 1 
10405445 0.850 0.122 0.102 10.298  0.702  0.542 2 
10407420 0.940 0.119 0.166 10.791  0.464  0.654 2 
10411448 1.264 0.079 0.060  9.366  0.207  0.211 1 
10412115 1.118 0.067 0.072 10.793  0.239  0.242 2 
10412175 1.266 0.073 0.264 11.140  0.293  1.062 2 
10415545 2.057 0.243 0.361 17.012  0.715  1.061 1 
10415654 1.228 0.038 0.060 11.047  0.107  0.210 2 
10416004 1.899 0.182 0.139  6.226  0.216  0.178 1 
10416262 1.325 0.054 0.060 10.927  0.178  0.182 2 
10416550 1.302 0.059 0.050  9.589  0.194  0.119 1 
10416619 0.930 0.232 0.376  8.705  1.090  1.600 1 
10416970 1.092 0.069 0.072 10.914  0.349  0.378 2 
10417308 1.109 0.126 0.165 11.080  0.579  0.821 2 
10417364 1.372 0.048 0.059  6.309  0.078  0.079 1 
10417492 1.237 0.044 0.029  7.546  0.089  0.089 1 
10417559 1.022 0.042 0.037 10.797  0.196  0.129 2 
10417623 1.184 0.119 0.257 14.272  0.597  0.964 1 
10417794 1.221 0.043 0.057 10.850  0.146  0.181 2 
10418426 0.937 0.072 0.078 10.404  0.304  0.297 2 
10418503 0.983 0.288 0.296 19.894  3.129  2.592 1 
10419312 1.197 0.056 0.058  6.537  0.096  0.100 1 
10419566 1.172 0.055 0.071 10.889  0.168  0.232 2 
10419682 1.106 0.033 0.027  5.624  0.058  0.055 1 
10420102 1.779 0.077 0.083 11.093  0.153  0.232 2 
10420202 1.346 0.029 0.080  5.558  0.059  0.086 1 
10420335 1.094 0.026 0.025  5.637  0.049  0.045 1 
10420403 1.409 0.083 0.231 11.104  0.254  0.665 2 
10420502 1.153 0.049 0.057 11.044  0.216  0.137 2 
10420629 1.466 0.055 0.035  5.187  0.051  0.067 1 
10420655 1.285 0.053 0.089 10.912  0.147  0.259 2 
10420662 1.244 0.037 0.053 10.876  0.130  0.151 2 
10420822 2.181 0.021 0.079  9.689  0.051  0.111 2 
10421807 0.824 0.060 0.056 10.438  0.346  0.323 2 
10421840 1.608 0.068 0.092  6.666  0.099  0.160 1 
10422013 1.336 0.053 0.066 11.104  0.156  0.297 2 
10422287 1.541 0.105 0.093  7.320  0.153  0.130 1 
10422589 1.885 0.034 0.036 11.098  0.080  0.079 2 
10423340 0.859 0.026 0.028  3.507  0.037  0.037 1 
10423375 1.098 0.061 0.045  8.424  0.160  0.143 1 
10423867 0.962 0.072 0.103 10.796  0.293  0.385 2 
10424379 1.207 0.034 0.044  6.166  0.065  0.059 1 
10425456 1.185 0.057 0.081 10.885  0.177  0.298 2 
10426854 1.533 0.151 0.164 11.334  0.372  0.421 2 
10427193 1.217 0.036 0.040  5.676  0.046  0.054 1 
10427256 1.159 0.036 0.041  5.030  0.053  0.078 1 
10428124 1.661 0.125 0.127 11.094  0.197  0.367 2 
10428163 1.046 0.030 0.030  4.953  0.065  0.061 1 
10448025 1.501 0.075 0.082  6.340  0.109  0.134 1 
10448033 1.099 0.043 0.041  6.341  0.109  0.085 1 
10448558 1.061 0.035 0.041  5.686  0.086  0.069 1 
10448738 1.180 0.051 0.038  7.023  0.112  0.072 1 
10448807 1.739 0.075 0.093 11.283  0.158  0.301 2 
10448925 1.031 0.110 0.150 11.116  0.463  0.650 2 
10449098 0.729 0.054 0.055  9.518  0.338  0.341 2 
10449431 1.454 0.058 0.097  5.029  0.062  0.166 1 
10449846 1.222 0.043 0.052  4.728  0.056  0.092 1 
10449862 1.040 0.038 0.020  6.668  0.106  0.065 1 
10449998 1.264 0.041 0.057 10.880  0.132  0.176 2 
10450175 0.890 0.090 0.125 10.970  0.502  0.704 2 
10450755 1.205 0.070 0.070  4.791  0.138  0.139 1 
10450939 1.554 0.048 0.053 11.075  0.144  0.166 2 
10451213 0.899 0.143 0.112 19.223  1.165  1.453 1 
10451228 0.971 0.042 0.041  8.733  0.139  0.129 1 
10451397 0.920 0.102 0.098 10.341  0.438  0.384 2 
10452574 1.257 0.063 0.047  5.285  0.089  0.102 1 
10452960 1.302 0.028 0.055  4.845  0.062  0.062 1 
10453652 1.291 0.067 0.078 10.185  0.170  0.220 1 
10453946 1.147 0.043 0.073 11.132  0.186  0.250 2 
10454887 1.688 0.078 0.125 12.631  0.221  0.354 1 
10456555 2.572 0.266 0.207 12.621  0.408  0.420 1 
10457016 1.051 0.077 0.080 10.952  0.293  0.283 2 
10459696 1.437 0.057 0.055  8.981  0.110  0.093 1 
10459794 1.397 0.083 0.069 10.143  0.212  0.156 1 
10459798 1.191 0.056 0.042  9.830  0.220  0.121 1 
10459809 1.243 0.104 0.099 10.146  0.311  0.337 1 
10459817 1.232 0.044 0.082 11.008  0.194  0.301 2 
10459923 1.082 0.079 0.070 10.789  0.262  0.286 2 
10460020 1.041 0.034 0.044  9.363  0.133  0.176 1 
10460225 1.382 0.063 0.043  5.800  0.092  0.038 1 
10460243 0.963 0.053 0.053 10.395  0.197  0.174 2 
10460324 0.758 0.044 0.056 10.347  0.253  0.313 2 
10460723 1.092 0.067 0.071 12.667  0.303  0.238 2 
10461323 2.348 0.089 0.230  9.372  0.130  0.323 2 
10461347 1.242 0.094 0.099 11.358  0.215  0.322 2 
10461757 1.102 0.192 0.106 12.019  0.794  0.516 2 
10462800 1.261 0.050 0.024  6.018  0.109  0.048 1 
10462915 1.116 0.056 0.058  4.915  0.076  0.120 1 
10463605 1.173 0.086 0.041  8.776  0.196  0.121 1 
10464258 1.170 0.042 0.065  4.342  0.060  0.070 1 
10464837 1.672 0.131 0.105 11.646  0.339  0.354 2 
10467388 1.034 0.075 0.088 10.623  0.238  0.330 2 
10467510 1.198 0.034 0.036 10.808  0.121  0.135 2 
10467570 1.266 0.037 0.061 11.165  0.136  0.175 2 
10468139 1.266 0.065 0.030  5.161  0.081  0.086 1 
10468225 1.247 0.077 0.070  6.062  0.124  0.129 1 
10468528 1.004 0.065 0.083 10.927  0.306  0.370 2 
10468686 1.449 0.117 0.464 11.155  0.326  1.719 2 
10468689 1.064 0.076 0.080 10.780  0.292  0.336 2 
10468896 1.558 0.072 0.127 11.169  0.223  0.322 2 
10469022 1.192 0.062 0.069 10.843  0.195  0.177 1 
10469868 0.641 0.018 0.012  7.277  0.079  0.120 2 
10469976 3.077 0.587 0.189 13.543  1.128  0.334 2 
10471148 1.958 0.038 0.079 11.084  0.080  0.143 2 
10471226 1.269 0.100 0.178 11.195  0.340  0.667 2 
10471628 1.134 0.040 0.045  6.479  0.103  0.058 1 
10471973 1.084 0.049 0.063  4.092  0.088  0.070 1 
10472091 1.430 0.062 0.063  4.863  0.064  0.098 1 
10472318 1.249 0.040 0.064  5.485  0.086  0.063 1 
10472566 1.320 0.052 0.060 10.940  0.204  0.185 2 
10472755 1.061 0.038 0.026  5.291  0.079  0.052 1 
10473363 1.042 0.053 0.047  8.085  0.141  0.155 1 
10473692 1.134 0.034 0.055  6.443  0.085  0.082 1 
10474071 2.331 0.074 0.134  9.118  0.120  0.190 2 
10477762 1.103 0.087 0.071 10.841  0.306  0.244 2 
10480323 1.115 0.044 0.047  7.112  0.113  0.117 1 
10480399 1.183 0.084 0.108 11.066  0.295  0.269 2 
10480567 1.072 0.046 0.030  6.157  0.105  0.071 1 
10480799 1.103 0.032 0.052 10.621  0.150  0.166 2 
10480806 1.352 0.099 0.112  8.221  0.221  0.209 1 
10481251 1.414 0.054 0.063  5.168  0.060  0.095 1 
10481365 1.669 0.118 0.230 11.189  0.238  0.639 2 
10482001 2.211 0.181 0.171 11.722  0.365  0.362 2 
10482198 1.284 0.069 0.096 11.521  0.273  0.393 2 
10482211 1.289 0.052 0.046  4.244  0.062  0.050 1 
10482521 1.160 0.091 0.180 11.501  0.345  0.623 2 
10482713 1.776 0.055 0.064 11.325  0.194  0.154 2 
10482750 1.371 0.075 0.075 11.538  0.254  0.275 2 
10483180 1.471 0.053 0.082 11.106  0.131  0.233 2 
10483504 1.759 0.045 0.038  7.497  0.062  0.050 1 
10483530 1.184 0.044 0.048 10.889  0.165  0.188 2 
10483606 1.482 0.089 0.052  9.240  0.169  0.142 1 
10484121 1.234 0.041 0.055 10.835  0.128  0.186 2 
10484140 1.076 0.074 0.067 11.079  0.272  0.226 2 
10485520 1.013 0.099 0.200 10.992  0.493  1.024 2 
10485557 1.201 0.052 0.065  9.093  0.101  0.218 1 
10485765 1.449 0.086 0.062  8.702  0.159  0.165 1 
10485923 0.780 0.057 0.056 10.180  0.313  0.341 2 
10487616 0.820 0.085 0.094 10.044  0.448  0.411 2 
10487854 1.118 0.051 0.050  9.084  0.141  0.138 1 
10487973 1.142 0.065 0.071  7.986  0.162  0.190 1 
10488066 1.130 0.137 0.182 12.285  0.679  0.693 2 
10488243 1.314 0.113 0.225 11.297  0.377  0.768 2 
10488463 1.236 0.031 0.046 10.848  0.118  0.126 2 
10489017 1.370 0.070 0.051 11.153  0.205  0.214 2 
10489073 1.303 0.052 0.061 11.329  0.202  0.220 2 
10489108 1.598 0.088 0.092 13.501  0.348  0.283 2 
10489340 1.598 0.043 0.057 11.179  0.153  0.131 2 
10489370 1.958 0.027 0.030 10.562  0.061  0.077 2 
10489417 1.150 0.065 0.068 10.967  0.256  0.224 2 
10489877 0.893 0.185 0.108 10.302  0.879  0.417 2 
10489909 0.751 0.057 0.069 10.031  0.395  0.419 2 
10489998 1.146 0.077 0.091  8.114  0.198  0.231 1 
10492011 1.244 0.037 0.047 10.823  0.116  0.139 2 
10492041 1.674 0.058 0.055 11.260  0.116  0.145 2 
10492224 1.361 0.085 0.084 10.852  0.277  0.193 1 
10492412 1.131 0.041 0.032  5.153  0.063  0.081 1 
10492468 1.204 0.062 0.097 11.126  0.149  0.258 2 
10513061 1.233 0.062 0.065 10.188  0.184  0.241 1 
10513080 1.283 0.057 0.059  5.905  0.085  0.113 1 
10513120 1.117 0.064 0.055  7.770  0.140  0.146 1 
10513837 1.302 0.045 0.070  4.757  0.043  0.094 1 
10513892 1.726 0.125 0.178 12.592  0.419  0.584 2 
10514427 1.064 0.062 0.063 10.599  0.163  0.262 2 
10514458 0.936 0.095 0.189 18.714  0.950  1.444 1 
10514732 0.788 0.092 0.222  9.841  0.607  1.289 2 
10515651 1.116 0.040 0.041  4.860  0.064  0.044 1 
10515929 0.987 0.060 0.059  9.680  0.206  0.212 1 
10515966 1.274 0.046 0.067 10.841  0.121  0.206 2 
10517078 0.993 0.242 0.043 10.308  0.928  0.132 2 
10517360 1.243 0.045 0.035  4.609  0.063  0.038 1 
10517488 0.929 0.101 0.177 11.444  0.511  0.757 2 
10517832 0.733 0.053 0.069  9.279  0.356  0.364 2 
10518222 0.600 0.000 0.000  7.892  0.000  0.000 2 
10518427 1.553 0.099 0.140 13.101  0.259  0.398 2 
10521711 1.307 0.066 0.072  5.651  0.109  0.117 1 
10522084 1.716 0.038 0.034 11.088  0.110  0.155 2 
10522111 0.999 0.176 0.144 11.311  0.872  0.629 2 
10524715 1.335 0.034 0.071  8.388  0.074  0.139 1 
10524770 1.786 0.125 0.082 14.437  0.347  0.277 1 
10524894 1.112 0.046 0.017  5.776  0.088  0.051 1 
10525159 1.115 0.044 0.066  8.469  0.134  0.202 1 
10525205 1.692 0.100 0.092 13.471  0.249  0.409 2 
10525282 1.225 0.039 0.048 10.826  0.134  0.132 2 
10525439 0.770 0.070 0.080  9.881  0.414  0.457 2 
10525475 1.406 0.068 0.155 11.107  0.208  0.422 2 
10525595 1.645 0.075 0.044  6.848  0.051  0.084 1 
10525657 1.019 0.048 0.050 10.599  0.188  0.226 1 
10525987 1.100 0.062 0.062 11.003  0.357  0.315 2 
10526837 1.135 0.083 0.062  8.641  0.216  0.186 1 
10527661 0.703 0.032 0.054  8.755  0.245  0.361 2 
10527754 1.216 0.039 0.072  8.373  0.060  0.194 1 
10527889 1.773 0.040 0.048 11.206  0.140  0.125 2 
10528339 0.963 0.129 0.070 10.398  0.474  0.240 2 
10528911 1.161 0.045 0.046 11.147  0.171  0.126 2 
10528917 1.148 0.059 0.037  7.093  0.132  0.111 1 
10529006 1.291 0.058 0.096  9.605  0.151  0.236 1 
10529104 1.175 0.042 0.051  9.393  0.184  0.103 1 
10529640 1.822 0.117 0.152 11.808  0.327  0.346 2 
10532670 1.260 0.043 0.038  9.011  0.119  0.086 1 
10532751 2.273 0.048 0.097  8.477  0.068  0.149 2 
10533249 1.608 0.110 0.153 11.248  0.287  0.386 2 
10533369 1.609 0.151 0.193 11.410  0.323  0.630 2 
10534340 1.324 0.059 0.057  5.653  0.113  0.068 1 
10534377 1.357 0.062 0.090 10.944  0.220  0.306 2 
10534826 1.348 0.087 0.116 13.106  0.323  0.360 1 
10534891 1.922 0.029 0.039 10.894  0.064  0.072 2 
10535457 1.636 0.179 0.420 11.560  0.515  1.406 2 
10535494 1.131 0.134 0.203 11.358  0.485  0.957 2 
10537243 1.125 0.047 0.049 10.719  0.186  0.138 2 
10537376 1.107 0.038 0.058 10.684  0.177  0.199 2 
10537820 1.069 0.029 0.029  4.793  0.049  0.044 1 
10544592 1.158 0.062 0.050 10.782  0.197  0.151 2 
10544941 1.339 0.174 0.190 11.670  0.637  0.656 2 
10545081 1.052 0.115 0.111 12.573  0.549  0.613 2 
10545089 1.175 0.032 0.035  5.743  0.073  0.036 1 
10545152 1.162 0.043 0.052 11.075  0.211  0.187 2 
10545904 1.367 0.106 0.066 13.709  0.381  0.314 2 
10546010 0.935 0.030 0.026  5.319  0.060  0.059 1 
10546119 0.982 0.081 0.176 10.890  0.484  0.859 2 
10546245 0.906 0.047 0.048  3.691  0.064  0.073 1 
10546305 1.764 0.152 0.192 11.908  0.353  0.423 2 
10546497 1.302 0.141 0.176 16.102  0.842  0.808 1 
10546542 1.271 0.050 0.079 10.887  0.134  0.247 2 
10546730 1.250 0.042 0.062 10.834  0.124  0.188 2 
10546977 1.573 0.057 0.051 11.277  0.203  0.047 1 
10547065 3.508 0.280 0.177 17.015  0.564  0.445 2 
10547370 1.119 0.048 0.068  9.970  0.165  0.227 1 
10547418 1.127 0.052 0.048 10.787  0.228  0.147 2 
10547575 1.208 0.061 0.067  8.294  0.124  0.186 1 
10547735 1.249 0.066 0.092  9.612  0.193  0.294 1 
10547905 1.885 0.060 0.138  6.932  0.093  0.142 1 
10548201 1.444 0.084 0.076  9.005  0.173  0.226 1 
10548319 1.468 0.063 0.038  4.602  0.052  0.054 1 
10548741 1.201 0.052 0.046  7.640  0.075  0.108 1 
10549567 1.036 0.026 0.027  4.454  0.034  0.067 1 
10549650 1.185 0.038 0.041 11.121  0.124  0.101 2 
10549732 1.061 0.029 0.046  8.773  0.102  0.132 1 
10550140 1.443 0.090 0.064  9.626  0.202  0.209 1 
10550170 1.228 0.051 0.057  8.133  0.080  0.134 1 
10550359 0.876 0.058 0.059 10.630  0.278  0.290 2 
10550429 1.450 0.052 0.064  6.067  0.069  0.104 1 
10551265 1.445 0.085 0.070  9.714  0.205  0.244 1 
10551313 1.249 0.039 0.055 11.302  0.131  0.271 2 
10551453 1.166 0.068 0.120 10.875  0.224  0.324 2 
10552202 1.200 0.040 0.039 10.264  0.128  0.143 1 
10552382 1.237 0.098 0.075 10.342  0.261  0.339 1 
10552527 1.284 0.050 0.058  9.622  0.131  0.152 1 
10552614 1.638 0.048 0.077 11.166  0.108  0.148 2 
10552929 1.526 0.068 0.082 10.942  0.230  0.164 1 
10552972 1.359 0.034 0.044  5.053  0.048  0.035 1 
10553195 1.055 0.058 0.065 10.655  0.196  0.311 2 
10553204 1.166 0.062 0.043  8.577  0.164  0.105 1 
10553525 1.077 0.038 0.045  6.906  0.082  0.113 1 
10553815 1.687 0.166 0.228  5.578  0.176  0.256 1 
10553827 1.120 0.058 0.048 10.955  0.268  0.202 2 
10553844 1.493 0.101 0.107  9.255  0.223  0.221 1 
10553939 1.169 0.063 0.066  8.746  0.176  0.161 1 
10553971 1.100 0.041 0.054  9.050  0.105  0.164 1 
10555025 1.183 0.055 0.080  9.495  0.175  0.211 1 
10555186 1.625 0.043 0.045  5.707  0.025  0.052 1 
10555373 1.347 0.041 0.056  5.382  0.072  0.068 1 
10555618 1.148 0.054 0.043 10.728  0.193  0.142 2 
10555813 1.697 0.082 0.127 11.223  0.167  0.376 2 
10556418 1.326 0.178 0.191 12.757  0.678  0.703 2 
10556924 1.716 0.094 0.096  5.945  0.132  0.129 1 
10579765 1.387 0.057 0.071  6.022  0.092  0.104 1 
10580260 1.155 0.040 0.045  5.008  0.081  0.075 1 
10581491 1.096 0.029 0.031  4.014  0.044  0.041 1 
10583857 1.047 0.047 0.052  9.225  0.169  0.154 1 
10583963 1.361 0.073 0.070  5.902  0.125  0.082 1 
10585937 1.152 0.048 0.054  8.337  0.110  0.158 1 
10586902 1.123 0.040 0.058  9.175  0.104  0.213 1 
10587122 1.365 0.044 0.055 10.982  0.169  0.228 2 
10587201 1.265 0.054 0.012  4.623  0.060  0.019 1 
10587702 1.236 0.048 0.046  9.653  0.157  0.100 1 
10590005 1.291 0.064 0.070  6.503  0.113  0.125 1 
10590582 1.296 0.046 0.047  8.661  0.181  0.110 1 
10590683 0.859 0.066 0.091 10.490  0.310  0.424 2 
10591093 1.484 0.038 0.064  5.468  0.057  0.100 1 
10591169 1.219 0.085 0.117  4.290  0.100  0.144 1 
10591886 1.237 0.044 0.027  6.624  0.088  0.050 1 
10592249 1.335 0.047 0.074 11.012  0.095  0.275 2 
10592335 1.460 0.073 0.034  9.909  0.135  0.116 1 
10592802 0.750 0.029 0.039  9.417  0.173  0.203 2 
10592924 1.314 0.040 0.078  9.242  0.137  0.138 1 
10593078 1.308 0.040 0.009  4.643  0.040  0.012 1 
10593088 1.178 0.043 0.059  7.419  0.103  0.119 1 
10593799 1.289 0.068 0.048  5.064  0.070  0.095 1 
10596539 1.426 0.186 0.150 11.769  0.600  0.495 2 
10596563 0.939 0.111 0.216 10.791  0.602  1.055 2 
10597164 1.100 0.031 0.092  4.063  0.057  0.130 1 
10597648 1.205 0.052 0.053 11.006  0.118  0.206 1 
10598558 1.675 0.075 0.102 11.332  0.144  0.327 2 
10599101 1.009 0.037 0.044  7.041  0.087  0.107 1 
10599712 1.482 0.126 0.146 11.645  0.407  0.508 2 
10599977 1.173 0.055 0.052  4.660  0.087  0.054 1 
10600127 1.049 0.065 0.075 10.618  0.229  0.258 1 
10600807 2.927 0.335 0.244 13.053  0.645  0.426 2 
10600926 0.962 0.120 0.070 10.392  0.451  0.229 2 
10601155 1.130 0.047 0.059 10.924  0.203  0.184 2 
10601452 1.085 0.055 0.046 10.872  0.217  0.218 2 
10602015 1.212 0.036 0.037  4.735  0.034  0.052 1 
10602372 1.413 0.050 0.035  7.192  0.071  0.070 1 
10602374 1.522 0.086 0.095 11.514  0.210  0.324 2 
10602976 1.239 0.033 0.041 10.840  0.122  0.120 2 
10603170 1.601 0.053 0.091 11.393  0.189  0.176 2 
10603438 1.127 0.071 0.077 11.290  0.279  0.365 2 
10603547 1.988 0.037 0.102 10.679  0.107  0.188 2 
10603861 1.037 0.075 0.084 10.856  0.321  0.333 2 
10603958 0.905 0.079 0.072 10.403  0.318  0.306 2 
10604021 0.781 0.067 0.064 10.675  0.397  0.403 2 
10604054 1.161 0.026 0.109  8.204  0.108  0.247 1 
10604255 1.031 0.089 0.086 10.928  0.323  0.293 2 
10604435 1.284 0.054 0.049  8.557  0.150  0.112 1 
10604460 1.117 0.058 0.059 11.250  0.233  0.247 2 
10604509 1.094 0.037 0.036  6.716  0.101  0.072 1 
10604605 1.192 0.052 0.059  9.393  0.184  0.152 1 
10604941 1.207 0.066 0.047  8.326  0.142  0.128 1 
10605155 1.246 0.044 0.022  6.581  0.089  0.059 1 
10609343 1.214 0.040 0.041 11.049  0.075  0.114 2 
10609452 1.261 0.050 0.075 10.887  0.145  0.275 2 
10610250 1.136 0.025 0.020  5.038  0.060  0.050 1 
10610275 1.166 0.086 0.075 13.181  0.371  0.299 1 
10610644 1.058 0.037 0.035 10.573  0.129  0.161 2 
10610707 1.117 0.043 0.066 10.707  0.180  0.231 2 
10610946 0.959 0.101 0.139 10.989  0.405  0.595 2 
10611084 1.854 0.087 0.223 12.179  0.211  0.485 2 
10611256 1.151 0.058 0.060 11.143  0.203  0.197 1 
10611263 1.174 0.020 0.052  5.381  0.041  0.064 1 
10611309 0.972 0.094 0.093 10.733  0.388  0.362 2 
10611320 1.147 0.063 0.071 11.138  0.218  0.231 1 
10612112 1.128 0.081 0.163 11.321  0.346  0.670 2 
10612549 1.639 0.142 0.162 12.835  0.377  0.469 2 
10613106 0.723 0.058 0.336  9.035  0.342  1.527 2 
10613112 2.063 0.149 0.064 12.139  0.287  0.128 2 
10613466 1.463 0.068 0.079 11.650  0.224  0.223 2 
10613561 1.085 0.046 0.036  4.456  0.080  0.078 1 
10613727 1.711 0.111 0.145 11.389  0.296  0.392 2 
10613739 1.949 0.131 0.124 13.082  0.357  0.349 1 
10613792 0.997 0.064 0.076  9.073  0.216  0.298 1 
10614000 0.949 0.061 0.068 10.856  0.275  0.295 2 
10614003 1.461 0.072 0.056  6.162  0.093  0.097 1 
10614323 1.300 0.064 0.140 11.021  0.233  0.492 2 
10614382 2.212 0.048 0.081  8.720  0.079  0.122 2 
10614452 1.013 0.036 0.038  7.430  0.106  0.136 1 
10614461 1.440 0.049 0.070 10.991  0.131  0.202 2 
10614466 1.276 0.051 0.111  9.117  0.178  0.240 1 
10614602 1.262 0.120 0.168 15.393  0.630  0.617 1 
10614613 1.345 0.160 0.204  7.980  0.447  0.516 1 
10614707 1.238 0.037 0.047 10.846  0.121  0.130 2 
10615356 1.331 0.047 0.046 10.849  0.119  0.175 2 
10616364 1.329 0.039 0.051  6.547  0.087  0.083 1 
10616687 1.378 0.048 0.052 10.903  0.165  0.122 2 
10616922 1.201 0.059 0.039  6.956  0.090  0.092 1 
10617209 2.188 0.243 1.115 12.760  0.595  2.168 2 
10618005 1.102 0.082 0.057 10.942  0.295  0.250 2 
10618251 1.828 0.045 0.041 11.120  0.094  0.105 2 
10619191 1.430 0.076 0.057 10.911  0.169  0.180 1 
10619398 1.498 0.096 0.084 10.173  0.274  0.209 1 
10620267 0.708 0.044 0.044  9.256  0.287  0.292 2 
10621713 3.333 0.369 0.156 17.999  0.812  0.398 2 
10621821 1.119 0.040 0.044 11.021  0.209  0.220 2 
10643786 0.985 0.030 0.040  4.039  0.047  0.053 1 
10643913 1.486 0.053 0.059 10.940  0.121  0.172 2 
10644029 1.158 0.045 0.070 11.752  0.200  0.252 2 
10645209 1.656 0.053 0.066  5.307  0.035  0.125 1 
10647243 1.579 0.095 0.092 11.548  0.255  0.222 2 
10647267 1.364 0.063 0.094 11.046  0.200  0.202 2 
10647393 1.171 0.074 0.053  4.276  0.103  0.054 1 
10647684 0.635 0.026 0.019  8.271  0.094  0.147 2 
10651320 0.707 0.024 0.025  9.036  0.126  0.158 2 
10651398 0.924 0.237 0.404 11.350  1.536  2.283 1 
10651578 1.112 0.036 0.049 10.688  0.171  0.166 2 
10651646 1.055 0.048 0.034  6.496  0.131  0.087 1 
10651991 1.019 0.047 0.042 10.505  0.168  0.146 1 
10652469 1.032 0.056 0.060  8.470  0.161  0.168 1 
10653141 0.852 0.103 0.252 18.047  0.923  2.472 1 
10653194 1.143 0.067 0.097 11.240  0.249  0.314 2 
10653200 1.458 0.056 0.174 11.246  0.163  0.492 2 
10653383 1.459 0.051 0.070 11.068  0.116  0.152 2 
10656124 1.298 0.134 0.119 20.878  0.882  0.678 1 
10656607 1.013 0.058 0.038  5.190  0.103  0.085 1 
10656842 1.189 0.029 0.037  5.770  0.048  0.048 1 
10657478 1.045 0.038 0.029  8.904  0.147  0.118 1 
10657617 1.151 0.039 0.062  5.375  0.085  0.081 1 
10657633 1.064 0.036 0.038  8.935  0.144  0.095 1 
10657932 1.123 0.048 0.061 10.696  0.206  0.162 2 
10658326 1.374 0.062 0.053  7.166  0.092  0.090 1 
10658641 0.989 0.023 0.045  6.218  0.065  0.099 1 
10658699 1.229 0.045 0.057  6.443  0.069  0.077 1 
10658726 1.402 0.050 0.065  6.817  0.080  0.125 1 
10658735 1.390 0.110 0.122  4.485  0.114  0.129 1 
10659100 1.570 0.184 0.094 13.952  0.413  0.367 2 
10659842 1.422 0.053 0.046  7.966  0.087  0.116 1 
10661761 1.383 0.069 0.056  6.383  0.099  0.095 1 
10662321 1.170 0.074 0.097 10.957  0.265  0.286 2 
10662335 1.957 0.119 0.288  9.353  0.209  0.510 1 
10662595 1.224 0.026 0.046  5.087  0.046  0.050 1 
10662618 1.142 0.041 0.048 11.061  0.164  0.155 2 
10663042 2.293 0.047 0.048  8.453  0.073  0.086 2 
10663785 1.219 0.035 0.039  7.173  0.056  0.114 1 
10664514 0.981 0.052 0.050 10.479  0.191  0.200 2 
10665157 0.646 0.023 0.017  7.666  0.151  0.111 2 
10665518 1.117 0.048 0.056 10.737  0.219  0.192 2 
10665546 1.158 0.239 0.276  7.599  0.785  0.825 1 
10665652 1.900 0.174 0.201 11.704  0.538  0.562 2 
10665707 1.137 0.054 0.059  4.619  0.091  0.095 1 
10665756 1.557 0.053 0.078 12.929  0.182  0.234 2 
10665852 1.234 0.041 0.080 10.885  0.146  0.251 2 
10666682 1.426 0.062 0.022  6.901  0.089  0.037 1 
10666747 1.426 0.057 0.062 10.940  0.132  0.152 2 
10666932 1.612 0.110 0.093 12.233  0.406  0.185 2 
10667309 1.026 0.086 0.088 12.617  0.407  0.405 2 
10667545 1.277 0.044 0.029  6.581  0.101  0.059 1 
10667886 1.286 0.051 0.091 11.206  0.201  0.311 2 
10667966 1.068 0.050 0.053 10.633  0.167  0.242 2 
10668065 1.187 0.033 0.035  5.343  0.050  0.059 1 
10668145 1.090 0.292 0.418  9.119  1.243  1.449 1 
10668310 1.011 0.087 0.209 10.919  0.461  1.002 2 
10668443 1.127 0.050 0.060  5.543  0.092  0.096 1 
10668914 1.129 0.054 0.041  4.387  0.061  0.066 1 
10669123 1.239 0.034 0.046 10.849  0.125  0.139 2 
10669234 1.085 0.042 0.038  7.524  0.113  0.106 1 
10669568 1.917 0.133 0.155 11.981  0.336  0.332 2 
10669590 1.027 0.039 0.032  6.032  0.094  0.061 1 
10669876 1.076 0.111 0.100 14.080  0.536  0.479 1 
10670028 1.202 0.061 0.056  9.216  0.190  0.150 1 
10670445 1.206 0.057 0.056 11.701  0.191  0.172 1 
10670835 1.011 0.040 0.041  9.141  0.140  0.152 1 
10670923 1.191 0.092 0.054  9.041  0.261  0.116 1 
10671227 1.003 0.045 0.043 10.589  0.192  0.169 2 
10674988 0.917 0.082 0.087 10.476  0.337  0.355 2 
10675052 1.589 0.060 0.060  6.202  0.087  0.052 1 
10675230 1.292 0.051 0.106 10.990  0.155  0.329 2 
10675600 1.014 0.039 0.052 11.756  0.180  0.248 1 
10675847 1.122 0.061 0.073 11.366  0.252  0.305 2 
10675916 1.542 0.176 0.155  4.367  0.174  0.148 1 
10675935 1.810 0.059 0.136 11.116  0.130  0.336 2 
10676432 1.264 0.042 0.069 10.853  0.126  0.261 2 
10677371 1.337 0.033 0.061  6.104  0.063  0.070 1 
10677532 1.292 0.050 0.077 10.958  0.156  0.255 2 
10677637 1.358 0.047 0.074  4.814  0.063  0.090 1 
10677809 2.141 0.020 0.033  9.523  0.044  0.057 2 
10677952 1.421 0.041 0.064 11.261  0.130  0.148 2 
10678016 0.975 0.037 0.042 10.665  0.165  0.161 1 
10678049 1.274 0.084 0.036  7.421  0.171  0.106 1 
10678121 1.108 0.055 0.045 10.915  0.208  0.174 2 
10678491 1.480 0.157 0.207 14.688  0.542  0.689 1 
10678590 1.092 0.053 0.049  8.378  0.168  0.163 1 
10678691 1.484 0.079 0.060 10.136  0.215  0.202 1 
10678779 1.197 0.035 0.034 10.866  0.123  0.097 2 
10679090 0.967 0.068 0.066 10.599  0.279  0.258 2 
10679097 1.485 0.066 0.057  7.049  0.130  0.133 1 
10679246 0.890 0.165 0.243 22.728  2.102  3.064 1 
10679466 0.974 0.041 0.050 10.030  0.149  0.185 1 
10679672 1.145 0.044 0.037  4.624  0.059  0.065 1 
10680264 1.179 0.066 0.061  6.942  0.161  0.115 1 
10680268 1.226 0.047 0.055  7.811  0.082  0.183 1 
10680596 1.235 0.051 0.032  4.871  0.067  0.046 1 
10682183 1.152 0.059 0.036 10.699  0.199  0.129 2 
10682660 0.617 0.010 0.021  7.753  0.081  0.117 2 
10682761 1.361 0.058 0.054 10.966  0.200  0.134 2 
10682816 1.330 0.076 0.105 10.031  0.247  0.242 1 
10683016 1.097 0.050 0.068 10.674  0.194  0.254 2 
10683226 2.473 0.170 0.129  9.225  0.250  0.191 2 
10683330 1.328 0.056 0.104 10.972  0.153  0.373 2 
10683647 1.332 0.061 0.050 11.214  0.181  0.262 2 
10684463 0.715 0.066 0.098  9.764  0.439  0.625 2 
10684584 0.964 0.051 0.073 10.530  0.238  0.347 2 
10684749 1.023 0.050 0.044  4.526  0.088  0.065 1 
10684837 2.602 0.125 0.094  9.919  0.185  0.129 2 
10685015 1.241 0.057 0.051  8.675  0.134  0.117 1 
10685068 1.394 0.059 0.076  5.556  0.084  0.107 1 
10685283 1.561 0.047 0.070 11.098  0.138  0.192 2 
10709049 2.055 0.057 0.137 10.836  0.203  0.409 2 
10709102 1.253 0.073 0.043  9.584  0.184  0.184 1 
10709570 0.676 0.032 0.040  8.733  0.206  0.244 2 
10709676 1.165 0.058 0.064  5.411  0.096  0.087 1 
10709704 1.174 0.042 0.040 10.767  0.109  0.150 2 
10709799 1.115 0.037 0.041 10.268  0.101  0.178 1 
10711145 1.157 0.045 0.037 10.877  0.162  0.115 2 
10711154 1.522 0.049 0.074 10.653  0.142  0.204 1 
10711484 1.395 0.045 0.048 10.950  0.141  0.110 2 
10711515 2.233 0.020 0.020  8.165  0.043  0.044 2 
10711922 0.905 0.141 0.130 10.281  0.621  0.441 2 
10712314 1.544 0.072 0.068  6.790  0.162  0.059 1 
10713440 0.985 0.042 0.054  5.610  0.087  0.117 1 
10716261 0.978 0.092 0.155 10.814  0.461  0.759 2 
10716676 1.164 0.070 0.092  9.644  0.228  0.239 1 
10716772 1.258 0.037 0.090  9.157  0.090  0.255 1 
10716853 1.785 0.043 0.049 11.052  0.116  0.117 2 
10717486 0.745 0.056 0.062  9.945  0.360  0.370 2 
10717638 1.148 0.037 0.046 10.081  0.167  0.144 1 
10718491 1.328 0.055 0.094  9.695  0.149  0.215 1 
10718820 1.088 0.117 0.104 10.834  0.384  0.362 2 
10718902 1.042 0.056 0.059 10.815  0.264  0.229 2 
10718978 1.747 0.123 0.200 11.377  0.277  0.481 2 
10721900 1.426 0.093 0.123 11.618  0.319  0.297 2 
10722067 1.080 0.048 0.041  8.446  0.134  0.136 1 
10722175 1.367 0.030 0.065  6.463  0.065  0.103 1 
10722949 0.886 0.057 0.070 10.472  0.262  0.328 2 
10722954 1.010 0.030 0.044  7.856  0.088  0.114 1 
10723339 0.735 0.042 0.060  9.339  0.213  0.255 2 
10723388 1.019 0.056 0.045 10.496  0.190  0.142 2 
10724027 1.059 0.047 0.063 10.647  0.157  0.249 2 
10724041 1.157 0.055 0.033 11.078  0.171  0.122 2 
10724193 2.344 0.192 0.358 10.506  0.311  0.549 2 
10724620 1.985 0.059 0.129 12.773  0.145  0.318 2 
10724735 1.843 0.000 0.000 10.853  0.000  0.000 2 
10724793 1.618 0.078 0.066  5.632  0.054  0.141 1 
10727178 1.311 0.046 0.029  5.793  0.046  0.063 1 
10727457 1.429 0.048 0.038  7.544  0.082  0.053 1 
10727789 1.440 0.025 0.032  5.378  0.030  0.046 1 
10728179 1.321 0.059 0.073 10.890  0.149  0.266 2 
10728467 1.494 0.181 0.181 10.740  0.538  0.433 1 
10728519 0.876 0.029 0.024  5.872  0.074  0.062 1 
10728666 1.084 0.027 0.028  5.083  0.051  0.026 1 
10729919 1.703 0.125 0.141 12.849  0.356  0.335 2 
10730228 1.374 0.060 0.075  8.159  0.141  0.140 1 
10732050 1.278 0.048 0.047  7.357  0.113  0.082 1 
10732526 1.284 0.051 0.044  8.361  0.123  0.084 1 
10732952 1.035 0.042 0.027  4.616  0.065  0.065 1 
10733042 0.967 0.244 0.080 10.299  1.155  0.249 2 
10733661 0.923 0.026 0.029  4.313  0.045  0.058 1 
10733897 1.178 0.060 0.092  9.338  0.211  0.213 1 
10734124 1.220 0.054 0.070  4.163  0.055  0.082 1 
10734179 1.217 0.038 0.041 10.983  0.091  0.133 2 
10734241 1.188 0.066 0.039 10.846  0.159  0.140 2 
10734432 1.111 0.083 0.083  3.965  0.101  0.113 1 
10735027 1.299 0.050 0.044 11.162  0.193  0.107 2 
10735077 0.981 0.069 0.068 10.866  0.293  0.308 2 
10735276 1.102 0.042 0.064  8.065  0.122  0.150 1 
10735926 1.241 0.037 0.070 10.826  0.107  0.182 2 
10736301 1.531 0.076 0.087  8.839  0.218  0.115 1 
10736390 3.068 0.107 0.050 11.872  0.168  0.093 2 
10736562 1.052 0.070 0.060  9.019  0.198  0.154 1 
10737052 1.196 0.054 0.051 12.107  0.229  0.179 2 
10737296 1.551 0.110 0.139  5.459  0.180  0.126 1 
10741713 1.306 0.093 0.219 11.022  0.236  0.609 2 
10741844 1.138 0.039 0.057  9.622  0.102  0.203 1 
10741932 0.844 0.070 0.099 10.165  0.352  0.438 2 
10742112 1.339 0.085 0.096  8.954  0.161  0.189 1 
10742189 1.018 0.062 0.069 10.547  0.189  0.270 2 
10742794 0.934 0.051 0.057 10.458  0.228  0.236 2 
10743033 1.262 0.069 0.074  6.800  0.142  0.155 1 
10743092 1.046 0.082 0.062 13.943  0.402  0.300 1 
10743195 1.365 0.078 0.100  9.436  0.191  0.199 1 
10743269 1.449 0.053 0.096 10.999  0.133  0.267 2 
10743331 1.298 0.040 0.036  5.585  0.039  0.055 1 
10743515 1.602 0.029 0.125 11.028  0.078  0.283 1 
10743686 1.181 0.088 0.104 15.069  0.425  0.503 1 
10743887 1.309 0.079 0.119 12.004  0.327  0.428 2 
10743977 1.161 0.064 0.050  6.909  0.152  0.099 1 
10744554 1.470 0.075 0.057  4.811  0.072  0.089 1 
10744641 1.597 0.077 0.059 11.763  0.201  0.065 1 
10744686 1.087 0.066 0.060 10.947  0.234  0.242 2 
10745554 2.307 0.075 0.197  9.439  0.118  0.314 2 
10745616 1.005 0.102 0.098 10.986  0.434  0.364 1 
10745775 1.427 0.074 0.084 11.711  0.268  0.194 2 
10745814 1.294 0.068 0.086 11.717  0.254  0.289 2 
10746265 1.214 0.054 0.057  5.651  0.066  0.079 1 
10746287 0.973 0.053 0.070 10.527  0.230  0.285 2 
10747240 1.480 0.229 0.126 11.825  0.718  0.271 2 
10747862 0.988 0.049 0.044 10.579  0.192  0.145 1 
10748902 1.263 0.057 0.107 15.300  0.189  0.529 2 
10749112 1.115 0.051 0.089  8.860  0.115  0.274 1 
10749235 1.563 0.114 0.130 11.380  0.273  0.361 2 
10749722 1.285 0.061 0.236 11.039  0.222  0.830 2 
10749954 1.168 0.064 0.042 10.760  0.198  0.130 2 
10750644 0.981 0.076 0.086 10.552  0.282  0.331 2 
10750658 1.224 0.061 0.058 11.059  0.120  0.187 2 
10750730 1.335 0.063 0.058 11.740  0.223  0.256 2 
10750867 1.198 0.064 0.089 10.889  0.175  0.284 2 
10751031 1.355 0.053 0.066  7.746  0.101  0.145 1 
10751189 1.082 0.051 0.067  9.021  0.187  0.160 1 
10751237 1.176 0.038 0.034  6.287  0.060  0.069 1 
10751705 1.345 0.178 0.107  7.619  0.137  0.105 1 
10752337 2.080 0.039 0.068 10.355  0.074  0.112 2 
10752443 0.970 0.107 0.079 10.439  0.403  0.265 2 
10752913 0.978 0.023 0.024  3.794  0.037  0.030 1 
10752915 1.093 0.062 0.054  9.319  0.183  0.135 1 
10753840 0.916 0.046 0.043  8.298  0.145  0.143 1 
10753962 2.332 0.053 0.095  8.722  0.092  0.128 2 
10754090 1.120 0.050 0.048  8.082  0.119  0.149 1 
10775621 0.917 0.222 0.395  5.584  0.599  0.951 1 
10776009 1.104 0.071 0.038  6.834  0.158  0.065 1 
10776256 2.173 0.094 0.132  6.095  0.095  0.132 1 
10776997 1.028 0.063 0.034  8.739  0.181  0.148 1 
10777098 0.966 0.054 0.037  8.828  0.175  0.124 1 
10777660 1.353 0.096 0.082  5.044  0.108  0.084 1 
10777735 1.144 0.079 0.089  4.090  0.091  0.110 1 
10777816 1.307 0.049 0.029  4.551  0.048  0.043 1 
10777988 1.189 0.063 0.033  5.356  0.087  0.049 1 
10778969 1.308 0.042 0.055 10.904  0.109  0.153 2 
10779177 1.228 0.034 0.049  4.195  0.040  0.047 1 
10779537 1.343 0.047 0.027  4.662  0.058  0.043 1 
10782351 1.134 0.044 0.044  5.255  0.070  0.078 1 
10783198 0.762 0.056 0.064 10.048  0.388  0.410 2 
10784301 0.970 0.037 0.023  3.945  0.051  0.045 1 
10784342 0.964 0.048 0.044  8.108  0.157  0.126 1 
10784759 1.503 0.049 0.026  4.779  0.071  0.043 1 
10784996 1.028 0.051 0.060 12.642  0.233  0.308 1 
10785390 0.883 0.049 0.053 14.645  0.330  0.380 2 
10788540 1.013 0.094 0.077 10.839  0.383  0.260 2 
10789154 0.998 0.061 0.070 10.673  0.253  0.313 2 
10789202 1.600 0.080 0.087 11.176  0.241  0.116 1 
10790301 1.146 0.071 0.093 11.319  0.271  0.324 2 
10790401 1.068 0.042 0.029  4.777  0.071  0.047 1 
10790415 1.384 0.090 0.092 11.145  0.251  0.236 2 
10792801 1.291 0.074 0.072  9.942  0.186  0.208 1 
10792866 1.109 0.037 0.027  5.563  0.063  0.059 1 
10792949 1.723 0.058 0.068 11.333  0.135  0.224 2 
10793277 1.490 0.119 0.108 11.728  0.354  0.405 2 
10793771 2.097 0.088 0.062  9.497  0.170  0.113 1 
10793872 1.033 0.033 0.024  4.362  0.050  0.031 1 
10793890 2.486 0.085 0.052  8.658  0.110  0.079 2 
10794838 1.218 0.039 0.037 10.886  0.127  0.125 2 
10796037 2.436 0.151 0.155  8.758  0.319  0.359 2 
10796378 1.076 0.043 0.056  9.392  0.184  0.116 1 
10796857 1.594 0.055 0.041  7.721  0.064  0.053 1 
10798647 1.019 0.023 0.033  5.777  0.049  0.073 1 
10799530 1.395 0.082 0.067 11.189  0.258  0.211 2 
10799729 1.192 0.054 0.037  6.601  0.096  0.065 1 
10800164 1.122 0.124 0.101 11.674  0.554  0.383 2 
10800303 1.060 0.032 0.034  5.736  0.056  0.071 1 
10800478 1.615 0.177 0.163 11.102  0.225  0.357 2 
10800641 1.679 0.100 0.098 11.694  0.242  0.282 2 
10800915 1.627 0.146 0.113 11.749  0.413  0.362 2 
10801063 0.996 0.019 0.027  4.093  0.033  0.035 1 
10801792 1.391 0.054 0.043  4.797  0.060  0.056 1 
10801985 1.087 0.103 0.127 11.357  0.384  0.447 2 
10802274 1.115 0.091 0.094  4.158  0.118  0.125 1 
10802837 1.991 0.027 0.032 10.715  0.072  0.071 2 
10803040 1.160 0.020 0.040  5.315  0.049  0.044 1 
10803138 1.345 0.054 0.051  6.730  0.094  0.074 1 
10803148 1.144 0.060 0.072 12.393  0.217  0.283 1 
10803557 1.064 0.055 0.057 10.690  0.202  0.292 2 
10808345 1.045 0.055 0.088 11.052  0.277  0.441 2 
10808557 0.949 0.040 0.046  9.110  0.142  0.150 1 
10808648 0.999 0.040 0.043 11.248  0.190  0.184 1 
10808709 1.479 0.071 0.100 11.024  0.156  0.314 2 
10809272 2.857 0.166 0.173 12.579  0.299  0.280 2 
10809277 1.405 0.061 0.064 11.640  0.250  0.177 2 
10809296 1.184 0.046 0.044  5.183  0.094  0.046 1 
10809457 1.322 0.055 0.045 10.809  0.117  0.145 2 
10809499 1.251 0.054 0.039 12.404  0.203  0.230 1 
10809888 1.658 0.101 0.058  6.678  0.133  0.108 1 
10810211 1.317 0.106 0.107 10.505  0.285  0.277 1 
10810628 0.848 0.061 0.074 10.183  0.279  0.311 2 
10810869 1.188 0.041 0.048 10.937  0.156  0.198 2 
10811720 1.522 0.129 0.220 11.301  0.358  0.658 2 
10811787 1.479 0.121 0.182  4.883  0.129  0.184 1 
10812837 1.949 0.024 0.043 10.626  0.061  0.101 2 
10813235 1.257 0.071 0.077  6.818  0.115  0.177 1 
10813238 1.155 0.054 0.058  9.625  0.167  0.166 1 
10813264 2.455 0.100 0.074  8.644  0.127  0.107 2 
10813626 1.025 0.024 0.034  4.627  0.041  0.056 1 
10813811 1.770 0.081 0.069 12.618  0.348  0.160 1 
10813862 1.115 0.093 0.082 11.284  0.305  0.297 2 
10814091 1.734 0.076 0.101 11.368  0.168  0.369 2 
10815014 1.110 0.032 0.037 11.028  0.123  0.192 2 
10815461 1.029 0.034 0.046  8.460  0.102  0.103 1 
10815462 1.223 0.040 0.034 11.120  0.080  0.105 2 
10816214 1.680 0.028 0.045 10.929  0.071  0.125 2 
10816301 1.193 0.079 0.063 13.236  0.335  0.244 1 
10816640 1.189 0.059 0.054  7.696  0.119  0.101 1 
10816748 1.218 0.057 0.047 11.201  0.171  0.176 1 
10817031 1.170 0.037 0.050  4.425  0.049  0.049 1 
10817319 1.760 0.095 0.189 12.774  0.374  0.541 2 
10817440 1.519 0.065 0.058  5.101  0.100  0.094 1 
10817647 1.258 0.059 0.025  9.347  0.136  0.107 1 
10817660 1.924 0.160 0.153 11.611  0.393  0.314 2 
10818643 1.149 0.079 0.070  4.238  0.126  0.079 1 
10818765 1.167 0.042 0.050  5.730  0.088  0.070 1 
10841636 1.219 0.095 0.105 11.823  0.348  0.402 2 
10842101 0.992 0.071 0.074 10.568  0.263  0.327 2 
10842231 1.426 0.062 0.075 11.384  0.220  0.171 2 
10842929 0.875 0.045 0.040  3.598  0.066  0.055 1 
10842958 1.109 0.056 0.044 10.909  0.225  0.191 2 
10844267 1.410 0.052 0.059  7.171  0.085  0.129 1 
10844674 1.171 0.047 0.050  7.550  0.128  0.067 1 
10844895 1.084 0.033 0.034  6.115  0.094  0.045 1 
10847321 1.332 0.053 0.054  8.165  0.103  0.126 1 
10847923 0.870 0.155 0.107 10.157  0.908  0.483 2 
10848618 1.142 0.043 0.043 10.993  0.195  0.137 2 
10849000 1.096 0.050 0.055  7.854  0.137  0.134 1 
10849419 2.107 0.182 0.470 11.833  0.441  1.022 2 
10849424 1.650 0.088 0.128 12.094  0.194  0.439 2 
10849499 1.155 0.025 0.028  5.549  0.052  0.055 1 
10849509 0.953 0.051 0.046  9.114  0.181  0.153 1 
10849541 1.035 0.087 0.088 12.868  0.367  0.401 1 
10849824 1.182 0.061 0.065  4.430  0.085  0.063 1 
10850084 1.197 0.070 0.056  4.404  0.075  0.053 1 
10850440 1.211 0.037 0.052  4.267  0.045  0.056 1 
10850644 0.752 0.054 0.289  9.314  0.370  1.260 2 
10853817 1.059 0.053 0.056  7.786  0.143  0.143 1 
10853911 1.427 0.048 0.042  4.927  0.041  0.104 1 
10854564 1.049 0.304 0.071 10.583  1.294  0.296 2 
10854977 1.152 0.036 0.032  4.583  0.055  0.057 1 
10855512 1.162 0.033 0.046  7.891  0.071  0.088 1 
10857579 0.972 0.055 0.063 10.325  0.217  0.208 1 
10857623 0.808 0.107 0.111 13.251  0.570  0.572 2 
10857953 1.167 0.082 0.051 11.028  0.345  0.093 2 
10858331 0.791 0.045 0.084  9.926  0.267  0.403 2 
10858519 1.467 0.194 0.162 12.195  0.713  0.542 2 
10858520 1.267 0.059 0.052 11.474  0.214  0.134 1 
10858675 1.281 0.055 0.074  6.978  0.096  0.171 1 
10858719 0.955 0.037 0.049  8.297  0.131  0.135 1 
10859687 1.272 0.033 0.047 10.882  0.096  0.138 2 
10859779 1.420 0.051 0.046  7.752  0.092  0.080 1 
10859941 1.000 0.041 0.034 10.493  0.135  0.126 2 
10860146 0.692 0.037 0.046 10.175  0.158  0.238 2 
10860155 1.198 0.045 0.053 10.937  0.136  0.163 2 
10860202 1.176 0.071 0.038 10.920  0.238  0.115 1 
10861311 1.470 0.081 0.034  7.947  0.127  0.095 1 
10862035 1.082 0.068 0.066  8.196  0.216  0.148 1 
10862184 1.207 0.060 0.075  6.302  0.123  0.116 1 
10862329 1.094 0.029 0.030  5.411  0.068  0.039 1 
10862496 1.093 0.047 0.054 10.616  0.179  0.175 2 
10862691 1.371 0.071 0.077  5.380  0.090  0.104 1 
10863535 1.404 0.209 0.154 23.845  1.439  1.145 1 
10863834 1.236 0.036 0.042  7.397  0.080  0.078 1 
10864433 0.820 0.085 0.093 14.314  0.568  0.568 1 
10864711 1.106 0.046 0.053  9.287  0.145  0.162 1 
10864755 1.029 0.069 0.079 12.263  0.301  0.351 2 
10865371 0.763 0.105 0.145 18.564  1.070  1.659 1 
10865681 1.308 0.072 0.186 11.134  0.283  0.689 2 
10866415 1.131 0.039 0.065  6.412  0.109  0.086 1 
10866694 1.178 0.062 0.072 11.218  0.199  0.163 2 
10872707 1.164 0.076 0.055  8.395  0.197  0.127 1 
10873280 1.077 0.040 0.039  6.826  0.090  0.097 1 
10873444 1.986 0.029 0.042 10.726  0.053  0.081 2 
10873513 1.154 0.060 0.059  5.303  0.085  0.094 1 
10873579 1.145 0.056 0.057 11.284  0.188  0.203 2 
10873826 1.052 0.097 0.130  5.833  0.224  0.315 1 
10874337 1.134 0.055 0.056 11.012  0.260  0.150 2 
10874344 0.956 0.100 0.111 12.310  0.567  0.610 2 
10874582 1.351 0.081 0.187 11.075  0.254  0.535 2 
10874938 0.826 0.069 0.218  9.702  0.349  0.847 2 
10874987 3.456 0.130 0.028 19.148  0.279  0.112 2 
10876039 1.195 0.043 0.107 11.260  0.139  0.338 2 
10876156 1.098 0.063 0.052 10.918  0.290  0.256 2 
10876635 1.354 0.058 0.056  6.373  0.130  0.071 1 
10876892 1.253 0.050 0.053  5.074  0.063  0.102 1 
10877286 1.236 0.038 0.050 10.839  0.132  0.165 2 
10877448 1.225 0.047 0.069 11.066  0.114  0.218 2 
10877517 2.190 0.233 0.795 11.072  0.476  1.401 2 
10877915 1.321 0.046 0.099 16.149  0.341  0.294 1 
10877921 1.474 0.196 0.189 12.009  0.705  0.620 2 
10878028 1.355 0.077 0.074  4.767  0.104  0.079 1 
10878084 1.153 0.100 0.111 18.237  0.671  0.657 1 
10878693 1.410 0.067 0.046  8.267  0.123  0.132 1 
10878816 3.567 0.322 0.221 19.466  0.781  0.569 2 
10878851 1.150 0.043 0.053 10.861  0.180  0.164 2 
10879372 1.359 0.084 0.129 12.026  0.313  0.450 2 
10879440 1.250 0.039 0.062 11.078  0.127  0.242 2 
10879742 1.115 0.052 0.048 10.271  0.156  0.233 1 
10879853 0.833 0.051 0.045 10.272  0.277  0.205 2 
10880104 1.474 0.115 0.171  9.645  0.278  0.383 1 
10880358 1.099 0.080 0.078 10.756  0.257  0.290 2 
10880639 0.826 0.043 0.047  3.582  0.068  0.068 1 
10880958 1.213 0.036 0.031 10.972  0.085  0.092 2 
10881104 0.676 0.030 0.068  8.323  0.199  0.389 2 
10881149 1.093 0.060 0.060 10.526  0.229  0.233 1 
10881317 1.428 0.060 0.063  8.069  0.093  0.139 1 
10881810 1.338 0.061 0.044  5.545  0.091  0.071 1 
10902770 0.758 0.064 0.070 11.235  0.394  0.410 2 
10903016 1.104 0.050 0.053 12.166  0.232  0.214 1 
10903247 1.151 0.047 0.059  9.535  0.135  0.163 1 
10903291 1.203 0.047 0.083 10.935  0.135  0.257 2 
10903871 1.261 0.065 0.023  6.494  0.104  0.087 1 
10903874 1.181 0.029 0.030  4.645  0.042  0.057 1 
10904456 1.006 0.066 0.084 10.867  0.355  0.400 2 
10904520 1.245 0.035 0.047  6.415  0.073  0.071 1 
10904695 1.082 0.058 0.048 10.658  0.180  0.236 2 
10905043 1.064 0.082 0.100  9.480  0.254  0.264 1 
10905139 1.115 0.045 0.054  9.660  0.152  0.145 1 
10905697 1.230 0.045 0.061  5.115  0.060  0.075 1 
10905767 1.139 0.046 0.024  5.335  0.071  0.049 1 
10907196 1.636 0.051 0.071 11.177  0.120  0.150 2 
10907199 1.070 0.050 0.037  4.492  0.096  0.044 1 
10907410 1.326 0.081 0.073  7.752  0.100  0.149 1 
10907546 0.799 0.100 0.150  9.854  0.649  0.913 2 
10907932 1.057 0.101 0.106 10.954  0.366  0.434 2 
10907945 0.984 0.059 0.065  3.675  0.098  0.114 1 
10908322 1.418 0.131 0.161 12.568  0.448  0.474 2 
10908442 1.397 0.060 0.062 11.088  0.210  0.159 2 
10909336 0.993 0.360 0.255 10.570  1.838  0.625 2 
10909816 1.407 0.062 0.044  5.573  0.073  0.044 1 
10909977 1.245 0.082 0.261 11.058  0.292  1.066 2 
10910035 1.144 0.066 0.086 11.233  0.340  0.397 2 
10910197 1.078 0.036 0.031  5.808  0.079  0.053 1 
10910523 1.065 0.079 0.089 12.222  0.327  0.397 1 
10910541 0.968 0.058 0.068 10.489  0.218  0.261 2 
10910674 1.248 0.072 0.062 10.918  0.220  0.186 1 
10910802 0.789 0.055 0.077 11.463  0.310  0.393 2 
10910839 1.802 0.152 0.131 11.938  0.360  0.341 2 
10910889 1.731 0.057 0.059 11.326  0.127  0.203 2 
10911000 0.943 0.089 0.071 10.364  0.356  0.259 2 
10913761 1.132 0.091 0.099 11.029  0.364  0.301 2 
10913869 1.040 0.080 0.092 10.750  0.295  0.406 2 
10914063 1.324 0.065 0.065 11.027  0.247  0.169 2 
10914450 1.054 0.067 0.064  7.635  0.167  0.185 1 
10914565 0.720 0.041 0.039  9.304  0.228  0.225 2 
10916533 1.324 0.075 0.076  7.985  0.200  0.135 1 
10916563 1.258 0.050 0.038  7.534  0.100  0.096 1 
10916701 1.133 0.042 0.051 10.813  0.116  0.219 1 
10916867 1.097 0.035 0.067 10.677  0.137  0.238 2 
10916930 1.463 0.051 0.092 11.057  0.130  0.258 2 
10916980 1.373 0.057 0.061 10.968  0.182  0.151 2 
10917124 1.054 0.054 0.058  4.215  0.066  0.073 1 
10917207 1.854 0.094 0.479 11.231  0.217  0.973 2 
10917932 0.939 0.209 0.134 10.308  1.049  0.399 2 
10918449 3.342 0.258 0.162 16.847  0.698  0.268 2 
10918731 1.774 0.066 0.058 11.507  0.237  0.142 2 
10918894 0.932 0.040 0.036  5.769  0.093  0.091 1 
10919121 0.843 0.116 0.156 10.518  0.530  0.620 2 
10919239 1.076 0.051 0.041  4.645  0.064  0.052 1 
10919392 1.325 0.045 0.076  5.066  0.075  0.077 1 
10920139 1.076 0.049 0.063 10.341  0.230  0.186 1 
10920268 0.809 0.080 0.273 10.024  0.509  1.558 2 
10920328 1.343 0.055 0.066  5.261  0.070  0.079 1 
10920437 1.170 0.030 0.051  6.877  0.070  0.088 1 
10920456 1.047 0.036 0.025  5.316  0.080  0.057 1 
10920746 1.500 0.067 0.088  4.512  0.073  0.106 1 
10920861 1.019 0.031 0.026  5.091  0.050  0.067 1 
10920888 0.965 0.088 0.074 10.436  0.354  0.272 2 
10921183 0.993 0.054 0.077 10.571  0.214  0.287 2 
10921258 1.232 0.074 0.131 13.246  0.273  0.498 1 
10921270 0.839 0.099 0.089 13.901  0.617  0.555 1 
10922068 1.109 0.065 0.060 10.880  0.267  0.173 2 
10922092 1.072 0.040 0.049  9.352  0.132  0.152 1 
10922137 1.053 0.072 0.089 10.721  0.270  0.386 2 
10922167 1.856 0.060 0.094  8.563  0.112  0.153 1 
10922608 1.130 0.049 0.054  8.921  0.142  0.140 1 
10922622 1.217 0.041 0.045 10.797  0.128  0.134 2 
10922821 1.253 0.048 0.073 11.223  0.123  0.241 2 
10922840 1.244 0.059 0.061  7.605  0.110  0.093 1 
10923654 0.968 0.059 0.093 10.872  0.308  0.420 2 
10923846 1.263 0.033 0.060 11.023  0.088  0.177 2 
10923991 1.313 0.073 0.099 11.056  0.218  0.286 2 
10924021 1.072 0.059 0.069  8.256  0.150  0.156 1 
10924096 1.289 0.056 0.048  4.621  0.052  0.079 1 
10924215 1.428 0.099 0.088  8.934  0.210  0.275 1 
10924652 1.088 0.025 0.034  4.955  0.047  0.049 1 
10927457 1.233 0.044 0.039  8.167  0.102  0.117 1 
10927597 1.193 0.073 0.106  8.485  0.122  0.184 1 
10928042 1.407 0.121 0.162 11.439  0.360  0.486 2 
10931578 1.142 0.041 0.054  4.327  0.051  0.067 1 
10931902 1.343 0.069 0.064 11.660  0.287  0.256 2 
10932078 1.103 0.061 0.072 11.080  0.278  0.368 2 
10932177 1.280 0.082 0.079  9.714  0.207  0.218 1 
10932270 1.735 0.053 0.035  7.500  0.134  0.058 1 
10932294 1.510 0.100 0.068 14.042  0.210  0.229 2 
10932323 1.085 0.107 0.120 13.327  0.488  0.542 2 
10932336 1.250 0.041 0.049  9.105  0.139  0.116 1 
10932891 1.219 0.041 0.053 10.830  0.133  0.140 2 
10933112 1.056 0.053 0.066 10.603  0.172  0.292 2 
10933234 1.185 0.044 0.067  5.727  0.066  0.096 1 
10933244 0.822 0.076 0.116 11.258  0.364  0.541 2 
10933309 1.480 0.066 0.121 11.036  0.166  0.338 2 
10933384 1.580 0.232 0.365 23.163  1.709  2.328 1 
10933670 1.054 0.088 0.081 10.608  0.285  0.347 2 
10933748 1.487 0.253 0.219 11.541  0.651  0.546 2 
10933775 0.708 0.060 0.070 14.669  0.483  0.527 1 
10933921 1.294 0.059 0.053  9.889  0.190  0.152 1 
10934164 1.562 0.046 0.088  6.025  0.060  0.090 1 
10934536 1.156 0.068 0.094  8.704  0.205  0.209 1 
10934588 1.167 0.063 0.051 11.011  0.242  0.110 2 
10934758 1.724 0.044 0.048 11.058  0.098  0.199 2 
10934765 1.124 0.063 0.099 10.857  0.276  0.383 2 
10934799 1.039 0.063 0.078  4.843  0.101  0.116 1 
10934929 1.217 0.046 0.037 11.144  0.114  0.112 2 
10935050 1.262 0.046 0.076 10.879  0.145  0.266 2 
10935094 1.120 0.054 0.069  6.724  0.119  0.146 1 
10935265 1.041 0.060 0.068 10.853  0.269  0.275 2 
10935377 1.114 0.024 0.033  4.934  0.040  0.039 1 
10935437 1.807 0.059 0.051 11.169  0.148  0.169 2 
10935672 2.042 0.029 0.015 10.135  0.033  0.037 2 
10935811 1.198 0.048 0.062 11.007  0.143  0.171 2 
10935853 2.806 0.797 0.278 11.633  1.162  0.595 2 
10936635 1.478 0.224 0.176 11.868  0.710  0.549 2 
10936814 1.348 0.075 0.102 11.033  0.197  0.362 2 
10936833 1.306 0.051 0.082 10.990  0.147  0.295 2 
10936984 1.110 0.084 0.125  9.224  0.258  0.368 1 
10937071 1.199 0.038 0.028  4.787  0.041  0.054 1 
10937597 1.236 0.040 0.077 10.901  0.141  0.235 2 
10937672 1.442 0.169 0.141 13.557  0.527  0.538 1 
10937701 1.073 0.047 0.058 10.661  0.167  0.250 2 
10937722 1.234 0.128 0.118  9.960  0.434  0.492 1 
10937855 1.187 0.048 0.094 11.078  0.209  0.317 2 
10937872 1.125 0.054 0.048 11.011  0.279  0.236 2 
10937936 1.492 0.098 0.047 11.000  0.189  0.137 2 
10937954 1.009 0.046 0.060 10.918  0.255  0.344 2 
10938051 1.524 0.062 0.092  5.970  0.111  0.106 1 
10938167 1.323 0.050 0.065 10.889  0.142  0.251 2 
10960400 1.229 0.069 0.043  9.428  0.190  0.161 1 
10960424 1.702 0.180 0.162 11.849  0.441  0.471 2 
10960798 1.164 0.067 0.036  8.083  0.201  0.063 1 
10961390 1.234 0.032 0.065 11.216  0.093  0.237 2 
10962756 1.256 0.044 0.066  5.204  0.086  0.085 1 
10962775 1.463 0.183 0.149 11.759  0.605  0.506 2 
10962804 1.087 0.053 0.056  8.709  0.155  0.165 1 
10963918 1.081 0.049 0.043  4.102  0.066  0.036 1 
10964280 1.072 0.080 0.093  8.661  0.217  0.256 1 
10964584 1.093 0.057 0.053 10.715  0.184  0.225 2 
10965043 1.099 0.042 0.024  4.334  0.068  0.021 1 
10965536 1.194 0.086 0.078 12.364  0.333  0.261 1 
10966241 1.546 0.059 0.048  7.295  0.115  0.046 1 
10966458 1.166 0.051 0.040 11.037  0.204  0.090 2 
10966634 0.975 0.039 0.030  8.839  0.127  0.092 1 
10966950 0.942 0.071 0.077 10.785  0.286  0.290 2 
10967025 1.032 0.051 0.051  9.644  0.229  0.240 1 
10969400 0.778 0.046 0.052  9.746  0.253  0.289 2 
10969616 1.006 0.103 0.101 10.760  0.393  0.389 2 
10969649 0.729 0.056 0.059  9.343  0.356  0.376 2 
10969784 0.992 0.100 0.121 11.062  0.483  0.596 2 
10969846 1.500 0.326 0.272 12.199  1.313  1.110 2 
10971746 1.280 0.049 0.062  4.693  0.074  0.097 1 
10971845 1.263 0.048 0.030  7.131  0.123  0.093 1 
10971893 1.351 0.085 0.073 11.304  0.268  0.277 2 
10971897 1.024 0.041 0.038  3.843  0.048  0.076 1 
10972288 1.203 0.048 0.025  8.008  0.090  0.054 1 
10972321 1.253 0.057 0.045  4.323  0.052  0.081 1 
10972627 1.429 0.064 0.117 11.412  0.214  0.301 2 
10972717 0.894 0.109 0.109 10.392  0.459  0.475 2 
10972858 1.051 0.048 0.047 10.868  0.149  0.185 1 
10972860 1.272 0.113 0.214 11.172  0.328  0.738 2 
10973387 1.905 0.155 0.154  9.793  0.276  0.298 1 
10973397 1.119 0.030 0.033  5.945  0.044  0.102 1 
10973854 1.247 0.054 0.059 11.866  0.170  0.182 1 
10974202 1.175 0.052 0.124 10.993  0.201  0.383 2 
10974840 0.715 0.033 0.049  9.521  0.197  0.282 2 
10974984 1.258 0.065 0.088 11.467  0.172  0.332 2 
10975126 1.025 0.064 0.081 10.600  0.205  0.345 2 
10976349 1.140 0.056 0.031 10.636  0.165  0.124 2 
10976412 1.093 0.037 0.044  5.241  0.080  0.062 1 
10977040 1.858 0.029 0.072 10.942  0.069  0.148 2 
10977146 1.239 0.043 0.045  5.123  0.070  0.060 1 
10977284 1.003 0.053 0.053  4.679  0.091  0.112 1 
10977468 1.169 0.054 0.058 10.980  0.183  0.164 2 
10977629 1.222 0.127 0.094 13.017  0.479  0.445 2 
10977737 0.971 0.054 0.078 10.557  0.210  0.313 2 
10977979 1.093 0.024 0.039  4.354  0.039  0.069 1 
10978042 1.182 0.033 0.040 10.790  0.113  0.150 2 
10978085 1.249 0.117 0.149 13.073  0.481  0.639 2 
10978375 1.386 0.088 0.068 10.490  0.252  0.166 1 
10978509 1.066 0.064 0.066 11.038  0.236  0.237 2 
10978581 1.482 0.075 0.030  6.603  0.090  0.076 1 
10978646 2.116 0.032 0.032 10.257  0.049  0.056 2 
10978699 1.231 0.073 0.048  9.354  0.164  0.124 1 
10978857 1.522 0.056 0.057 11.660  0.126  0.194 2 
10978872 1.231 0.371 0.490  8.448  1.074  1.314 1 
10979181 1.338 0.241 0.191 20.745  1.464  1.065 1 
10979258 1.133 0.063 0.047 10.358  0.222  0.167 1 
10979458 1.208 0.072 0.047  5.864  0.125  0.069 1 
10979634 0.895 0.106 0.075 10.228  0.465  0.301 2 
10979742 1.303 0.039 0.142  7.897  0.059  0.303 1 
10979985 1.077 0.121 0.199 11.919  0.488  0.761 2 
10980032 2.255 0.089 0.152  8.911  0.130  0.231 2 
10980148 2.738 0.149 0.100 11.212  0.262  0.148 2 
10982591 1.019 0.045 0.046  4.059  0.070  0.065 1 
10982619 0.983 0.046 0.056 10.661  0.244  0.251 2 
10983102 1.120 0.084 0.138 11.104  0.402  0.588 2 
10983401 2.358 0.084 0.118  9.066  0.151  0.162 2 
10987386 2.306 0.033 0.077  8.766  0.055  0.119 2 
10988113 1.187 0.064 0.034  6.926  0.143  0.074 1 
10988465 2.055 0.015 0.028 10.115  0.034  0.050 2 
10988513 1.162 0.066 0.065  7.539  0.160  0.134 1 
10988708 1.046 0.080 0.112 10.797  0.291  0.425 2 
10988898 1.441 0.075 0.115 11.401  0.264  0.310 2 
10989210 3.154 0.137 0.132 14.095  0.234  0.218 2 
10989954 1.135 0.038 0.052  8.346  0.122  0.129 1 
10989961 1.184 0.047 0.038  7.138  0.094  0.092 1 
10990113 1.283 0.067 0.090  9.778  0.205  0.219 1 
10990243 1.167 0.040 0.056 11.144  0.152  0.116 2 
10990704 1.021 0.060 0.062 10.825  0.291  0.248 2 
10991271 2.679 0.412 0.147 10.630  0.655  0.238 2 
10991398 1.167 0.065 0.048 10.795  0.189  0.142 2 
10991673 2.464 0.102 0.231 13.146  0.229  0.442 1 
10991759 0.664 0.039 0.062  8.500  0.304  0.565 2 
10991798 1.268 0.036 0.042  8.934  0.136  0.065 1 
10992126 2.296 1.477 0.537 31.754 12.362  3.419 1 
10992167 1.534 0.073 0.063  9.741  0.220  0.146 1 
10992345 1.113 0.052 0.050  8.238  0.136  0.167 1 
10992390 1.601 0.402 0.680 27.609  3.739  5.131 1 
10992711 1.123 0.044 0.039 10.530  0.158  0.119 1 
11013005 1.194 0.037 0.037  7.825  0.075  0.086 1 
11013433 0.893 0.042 0.045  4.383  0.072  0.079 1 
11013471 1.102 0.049 0.064  8.490  0.143  0.146 1 
11013594 0.744 0.052 0.054  9.115  0.305  0.298 2 
11013598 0.962 0.044 0.042  5.303  0.080  0.086 1 
11014418 0.973 0.047 0.043  8.234  0.130  0.152 1 
11014468 2.626 0.643 0.372 12.946  1.156  0.784 2 
11014721 0.919 0.037 0.039  7.480  0.117  0.109 1 
11014947 0.939 0.030 0.044  7.081  0.078  0.126 1 
11015154 1.062 0.050 0.046  8.594  0.166  0.101 1 
11015261 1.915 0.024 0.032 10.898  0.051  0.070 2 
11015392 1.132 0.029 0.025  3.992  0.042  0.046 1 
11015408 1.122 0.044 0.064  7.954  0.110  0.171 1 
11017831 1.211 0.050 0.014  4.207  0.061  0.020 1 
11018104 1.083 0.090 0.071 10.939  0.340  0.292 2 
11018281 1.045 0.038 0.025  5.353  0.076  0.072 1 
11018481 1.313 0.293 0.176 21.648  1.992  0.934 1 
11018710 1.224 0.050 0.056  8.952  0.123  0.122 1 
11018745 1.447 0.095 0.111 11.875  0.359  0.311 2 
11018922 1.158 0.042 0.046 10.832  0.122  0.160 2 
11019025 1.099 0.059 0.058 11.069  0.226  0.245 2 
11019125 1.159 0.095 0.096 11.495  0.325  0.271 2 
11019954 1.222 0.034 0.040 10.826  0.120  0.119 2 
11020101 2.394 0.042 0.065  8.471  0.059  0.081 2 
11020211 1.081 0.028 0.030  5.826  0.084  0.036 1 
11020885 1.182 0.100 0.125 11.408  0.339  0.411 2 
11021020 0.840 0.115 0.531 10.054  0.758  2.688 2 
11025518 0.753 0.037 0.055  9.402  0.191  0.231 2 
11025807 1.114 0.051 0.055 12.385  0.213  0.268 1 
11025983 1.353 0.061 0.049  4.779  0.094  0.050 1 
11026148 1.128 0.059 0.041  8.252  0.134  0.158 1 
11026184 2.178 0.119 0.193 12.462  0.333  0.431 2 
11026472 1.750 0.083 0.121  8.016  0.206  0.175 1 
11026843 1.046 0.061 0.051 10.861  0.238  0.178 2 
11026973 1.205 0.093 0.087 13.415  0.395  0.343 2 
11027005 1.864 0.054 0.042 11.069  0.110  0.096 2 
11027034 0.787 0.064 0.067 10.224  0.310  0.362 2 
11027337 1.154 0.042 0.053 10.964  0.165  0.150 1 
11027509 1.018 0.052 0.069 10.680  0.236  0.317 2 
11028059 1.168 0.062 0.055  8.569  0.172  0.124 1 
11028372 1.089 0.047 0.053  9.627  0.174  0.127 1 
11028575 1.331 0.065 0.086 10.948  0.166  0.255 2 
11028826 1.010 0.043 0.046  8.485  0.141  0.118 1 
11029151 1.295 0.044 0.080 11.014  0.135  0.208 2 
11029396 1.017 0.088 0.083 10.995  0.352  0.318 2 
11029423 1.165 0.041 0.042  7.274  0.103  0.068 1 
11029517 1.259 0.025 0.028  6.097  0.063  0.082 1 
11029591 1.055 0.052 0.057 10.996  0.214  0.216 2 
11029738 1.113 0.066 0.065 11.034  0.231  0.225 2 
11029886 1.188 0.125 0.070 11.852  0.472  0.283 2 
11030524 1.051 0.038 0.041  6.152  0.080  0.083 1 
11030542 1.470 0.076 0.092  9.674  0.156  0.276 1 
11030582 1.134 0.049 0.050 10.809  0.209  0.163 2 
11031040 0.984 0.072 0.119 11.316  0.374  0.572 2 
11031230 1.073 0.032 0.042  6.645  0.118  0.059 1 
11031234 0.785 0.049 0.049  9.661  0.251  0.281 2 
11031798 1.074 0.082 0.080 10.723  0.258  0.333 2 
11031801 1.198 0.052 0.270 10.923  0.225  1.127 2 
11031856 0.985 0.131 0.199 11.174  0.735  1.009 2 
11031985 1.121 0.073 0.117 11.056  0.335  0.484 2 
11032463 1.598 0.119 0.106 12.001  0.303  0.334 1 
11032501 1.697 0.119 0.109 12.356  0.298  0.333 2 
11032610 1.354 0.060 0.046  6.649  0.149  0.059 1 
11032660 0.963 0.113 0.114 13.069  0.680  0.601 2 
11033153 1.393 0.049 0.055  9.475  0.102  0.111 1 
11033302 1.240 0.055 0.262 10.948  0.185  0.723 2 
11033420 1.291 0.072 0.049  6.056  0.120  0.106 1 
11033569 1.268 0.036 0.042  6.833  0.090  0.039 1 
11033650 1.316 0.073 0.082 10.635  0.237  0.179 1 
11033882 1.354 0.091 0.088 14.594  0.499  0.279 1 
11036456 1.132 0.048 0.055 10.794  0.209  0.168 2 
11036477 1.275 0.035 0.042  5.937  0.067  0.042 1 
11037046 0.986 0.066 0.069 10.534  0.240  0.259 2 
11037219 2.731 0.297 0.168  8.871  0.385  0.269 1 
11037290 1.725 0.095 0.098 11.624  0.170  0.321 2 
11037684 0.837 0.140 0.152 11.079  0.957  1.022 2 
11037923 1.198 0.063 0.068 11.350  0.184  0.192 2 
11038010 1.553 0.074 0.106 11.082  0.236  0.218 2 
11038023 0.683 0.027 0.029  8.768  0.188  0.198 2 
11038072 1.196 0.047 0.046  8.789  0.146  0.107 1 
11038376 1.335 0.046 0.072  5.553  0.072  0.076 1 
11038809 1.300 0.038 0.023  4.175  0.032  0.029 1 
11038844 1.112 0.060 0.069 10.831  0.242  0.241 2 
11042262 1.227 0.058 0.151 11.243  0.179  0.657 2 
11042388 1.010 0.142 0.060 19.817  1.090  0.695 1 
11042658 1.252 0.056 0.054 10.661  0.184  0.137 1 
11042669 1.231 0.052 0.028  7.941  0.100  0.084 1 
11042745 1.659 0.186 0.184 11.144  0.231  0.528 2 
11043208 1.294 0.040 0.016  9.154  0.084  0.037 1 
11043690 1.491 0.155 0.188 12.268  0.491  0.569 2 
11043770 1.126 0.034 0.025  3.849  0.042  0.052 1 
11043820 0.988 0.035 0.035  8.451  0.105  0.104 1 
11043831 1.294 0.039 0.049 10.985  0.153  0.140 2 
11043832 1.514 0.023 0.048  9.312  0.070  0.187 1 
11043856 2.844 0.403 0.353 13.958  0.866  0.614 2 
11043872 0.744 0.036 0.039  9.383  0.235  0.218 2 
11043882 0.963 0.075 0.065 10.599  0.319  0.263 2 
11043905 1.136 0.072 0.069  9.869  0.235  0.224 1 
11043940 1.173 0.039 0.046  7.046  0.122  0.060 1 
11043952 1.159 0.049 0.041  8.975  0.125  0.147 1 
11044315 3.132 0.137 0.097 12.881  0.232  0.170 2 
11044668 0.943 0.034 0.043  7.969  0.105  0.134 1 
11045134 3.038 0.329 0.266 14.461  0.593  0.524 2 
11045572 1.499 0.059 0.086  8.974  0.122  0.208 1 
11045769 1.062 0.045 0.027  6.515  0.093  0.067 1 
11046361 1.913 0.051 0.112 10.972  0.105  0.261 2 
11046496 1.134 0.073 0.086 11.078  0.310  0.295 2 
11046644 1.027 0.062 0.067 10.855  0.287  0.263 2 
11046821 1.121 0.048 0.055 10.815  0.216  0.167 2 
11046830 0.975 0.029 0.038  7.635  0.091  0.082 1 
11046878 1.314 0.058 0.060 11.111  0.173  0.201 2 
11047056 1.291 0.053 0.095 10.900  0.170  0.368 2 
11068380 1.139 0.041 0.038  7.025  0.111  0.081 1 
11068521 1.454 0.186 0.177 11.817  0.650  0.512 2 
11068783 1.250 0.050 0.039  8.882  0.129  0.106 1 
11069361 1.159 0.074 0.062  8.538  0.178  0.148 1 
11069681 1.053 0.040 0.050  6.895  0.106  0.116 1 
11072164 0.668 0.019 0.016  8.307  0.123  0.123 2 
11072334 2.197 0.018 0.060  9.733  0.042  0.090 2 
11072470 1.232 0.046 0.059 11.182  0.120  0.218 2 
11072550 1.010 0.047 0.053  3.852  0.060  0.097 1 
11072852 1.196 0.318 0.342 21.803  2.979  1.939 1 
11072982 1.025 0.034 0.023  4.986  0.053  0.052 1 
11073295 0.881 0.063 0.057 10.300  0.297  0.254 2 
11073297 0.945 0.224 0.370  7.732  0.921  1.261 1 
11073333 2.148 0.049 0.225 14.240  0.068  0.638 2 
11073401 1.120 0.051 0.039  6.922  0.114  0.111 1 
11074080 1.104 0.202 0.209 12.307  1.031  1.024 2 
11074106 0.773 0.089 0.145 10.208  0.407  0.588 2 
11074543 1.041 0.045 0.052  7.892  0.118  0.141 1 
11074687 1.160 0.085 0.069  6.383  0.183  0.123 1 
11074880 1.210 0.031 0.030  5.134  0.032  0.061 1 
11075808 1.340 0.086 0.098 10.978  0.249  0.203 1 
11075908 1.331 0.050 0.055 10.838  0.136  0.189 2 
11076453 1.572 0.106 0.096 10.206  0.303  0.130 1 
11080027 0.837 0.161 0.177  9.745  0.969  0.925 2 
11080639 1.281 0.037 0.046  8.932  0.114  0.072 1 
11080937 0.967 0.082 0.099 13.107  0.427  0.371 1 
11080953 1.064 0.071 0.063 10.884  0.274  0.246 2 
11081517 1.387 0.100 0.134 11.154  0.254  0.381 2 
11081810 0.831 0.068 0.103 10.688  0.394  0.579 2 
11081838 1.094 0.054 0.050 11.138  0.209  0.174 2 
11081968 0.904 0.141 0.141 10.737  0.585  0.568 2 
11082329 1.314 0.078 0.115  4.411  0.113  0.117 1 
11082437 1.277 0.126 0.102  5.732  0.214  0.167 1 
11082533 1.051 0.076 0.086 10.788  0.290  0.348 2 
11083319 3.051 0.171 0.118 14.943  0.258  0.194 2 
11083508 0.788 0.086 0.229  9.608  0.537  0.986 2 
11083613 1.000 0.039 0.025  6.169  0.084  0.045 1 
11083701 1.100 0.063 0.053 11.030  0.207  0.206 2 
11084022 1.343 0.066 0.083 10.231  0.204  0.188 1 
11084086 1.271 0.046 0.064 10.866  0.124  0.166 2 
11084302 1.082 0.390 0.088 10.569  1.620  0.262 2 
11084377 1.160 0.064 0.046 10.788  0.213  0.155 2 
11084620 1.609 0.124 0.107 14.772  0.517  0.361 2 
11084934 2.423 0.194 0.160  9.390  0.294  0.224 2 
11085766 1.277 0.035 0.042  7.223  0.068  0.070 1 
11085809 1.271 0.045 0.059 10.842  0.110  0.213 2 
11086013 0.672 0.029 0.034  9.639  0.163  0.174 2 
11086673 1.642 0.063 0.045  6.818  0.072  0.058 1 
11086804 1.476 0.144 0.110 10.003  0.316  0.305 1 
11086949 1.006 0.025 0.035  5.053  0.050  0.070 1 
11087053 1.163 0.042 0.054 10.849  0.137  0.182 2 
11087067 1.249 0.085 0.051 12.467  0.300  0.342 1 
11087103 0.993 0.039 0.033  8.720  0.135  0.106 1 
11087371 1.278 0.046 0.024  5.556  0.075  0.033 1 
11087963 1.711 0.046 0.041 11.128  0.069  0.134 2 
11090395 1.296 0.047 0.072 10.850  0.129  0.204 2 
11090561 1.380 0.052 0.142 11.193  0.153  0.438 2 
11090673 0.755 0.043 0.057 10.109  0.265  0.340 2 
11090674 1.005 0.026 0.027  4.062  0.034  0.049 1 
11090926 1.093 0.050 0.055  9.044  0.176  0.126 1 
11090944 1.229 0.048 0.121 10.969  0.189  0.508 2 
11091260 1.091 0.049 0.045  8.980  0.155  0.126 1 
11091360 1.090 0.037 0.043  6.791  0.124  0.063 1 
11091445 1.146 0.038 0.023  4.464  0.046  0.024 1 
11091482 0.741 0.044 0.055  9.342  0.283  0.305 2 
11092247 1.272 0.088 0.104 12.522  0.264  0.380 1 
11092984 1.147 0.043 0.064 11.013  0.191  0.191 2 
11097136 2.407 0.179 0.344 10.392  0.292  0.572 2 
11097440 1.170 0.046 0.042 10.829  0.145  0.147 2 
11097749 1.365 0.053 0.042  7.748  0.107  0.074 1 
11097752 1.260 0.046 0.064  5.521  0.080  0.091 1 
11097853 1.214 0.078 0.079  9.684  0.206  0.234 1 
11097899 1.163 0.095 0.199 11.399  0.418  0.888 2 
11098411 1.231 0.068 0.077  4.002  0.093  0.091 1 
11098753 1.292 0.119 0.105 10.253  0.413  0.256 1 
11098762 1.190 0.164 0.221 11.024  0.387  0.759 2 
11098995 1.120 0.045 0.061 10.815  0.225  0.239 2 
11099144 1.361 0.061 0.085  9.609  0.152  0.176 1 
11099193 1.165 0.122 0.120  8.694  0.385  0.287 1 
11099252 1.189 0.062 0.069 10.839  0.161  0.218 2 
11099344 1.858 0.074 0.202 11.405  0.204  0.491 2 
11099737 1.340 0.058 0.067 10.958  0.136  0.228 2 
11100170 1.047 0.093 0.096 10.553  0.366  0.339 1 
11100441 1.782 0.098 0.093 11.236  0.199  0.305 2 
11121489 1.189 0.072 0.080 12.575  0.298  0.249 1 
11121627 1.233 0.083 0.032  5.605  0.111  0.074 1 
11121968 0.975 0.038 0.030  8.354  0.117  0.102 1 
11122147 1.353 0.028 0.064  5.161  0.034  0.082 1 
11122261 1.094 0.037 0.044  4.229  0.046  0.061 1 
11122858 1.388 0.105 0.115 11.363  0.366  0.358 2 
11124920 1.127 0.035 0.048  9.595  0.130  0.131 1 
11125664 0.923 0.046 0.059 10.889  0.222  0.239 1 
11125699 1.112 0.040 0.064  8.110  0.100  0.208 1 
11126204 1.474 0.061 0.107  7.633  0.135  0.191 1 
11126350 1.158 0.080 0.092 12.113  0.329  0.382 2 
11126471 1.055 0.059 0.049 10.779  0.276  0.223 2 
11126517 1.139 0.047 0.048  8.444  0.140  0.118 1 
11126673 1.225 0.052 0.062  8.704  0.132  0.154 1 
11126721 1.194 0.093 0.106 11.761  0.342  0.353 2 
11127105 1.084 0.028 0.029  4.398  0.049  0.036 1 
11127586 1.275 0.021 0.027  7.357  0.072  0.068 1 
11127815 1.131 0.049 0.011  6.879  0.078  0.062 1 
11127861 1.669 0.134 0.111 12.194  0.374  0.412 2 
11127981 1.156 0.034 0.050  7.839  0.123  0.077 1 
11128905 1.219 0.167 0.218 12.912  0.657  0.780 2 
11128910 1.450 0.128 0.154 11.510  0.400  0.485 2 
11129153 0.958 0.116 0.205 10.794  0.457  0.806 2 
11129191 1.152 0.032 0.040  6.985  0.083  0.063 1 
11129442 1.059 0.082 0.090  9.941  0.289  0.307 1 
11129480 1.658 0.067 0.082 11.306  0.195  0.222 2 
11129788 1.250 0.042 0.048 10.812  0.112  0.125 2 
11129945 1.815 0.046 0.049 11.150  0.105  0.118 2 
11133158 1.105 0.048 0.042  6.402  0.120  0.093 1 
11133969 1.046 0.118 0.252 11.050  0.430  0.978 2 
11134392 1.397 0.046 0.050  5.429  0.051  0.088 1 
11134405 1.659 0.066 0.050 11.070  0.108  0.094 2 
11134475 1.737 0.100 0.090 12.740  0.313  0.274 2 
11134608 0.923 0.125 0.144 20.871  1.116  1.329 1 
11134761 1.119 0.061 0.065  4.689  0.076  0.112 1 
11134982 1.612 0.064 0.021  7.239  0.085  0.024 1 
11135019 1.070 0.061 0.058  8.654  0.202  0.160 1 
11135055 1.230 0.043 0.062 10.850  0.138  0.204 2 
11135119 1.237 0.035 0.020  4.965  0.048  0.037 1 
11135168 1.674 0.054 0.039 11.016  0.076  0.087 2 
11135286 1.446 0.059 0.070 11.610  0.223  0.145 2 
11135574 0.776 0.054 0.115  9.535  0.308  0.624 2 
11135683 1.727 0.149 0.095 13.299  0.416  0.212 1 
11135910 0.984 0.038 0.032 10.710  0.159  0.146 1 
11136049 1.154 0.043 0.037  6.960  0.149  0.060 1 
11136139 1.062 0.051 0.059  9.967  0.175  0.200 1 
11136282 0.902 0.083 0.077 11.252  0.443  0.380 2 
11136338 0.869 0.084 0.098 10.732  0.396  0.427 2 
11136578 1.240 0.044 0.043  6.875  0.090  0.056 1 
11136690 0.884 0.108 0.124 12.348  0.654  0.749 2 
11136854 2.513 0.245 0.158  9.529  0.353  0.215 2 
11136885 0.926 0.123 0.115 10.533  0.486  0.482 2 
11136940 1.141 0.051 0.057  6.430  0.098  0.119 1 
11137116 1.003 0.052 0.034  4.066  0.074  0.052 1 
11137167 0.821 0.098 0.094 11.050  0.595  0.647 2 
11137409 1.040 0.046 0.056  5.324  0.092  0.100 1 
11137464 1.218 0.062 0.053 11.380  0.184  0.199 2 
11137495 0.857 0.108 0.143 11.716  0.516  0.692 2 
11138375 1.254 0.105 0.214 11.358  0.344  0.697 2 
11139003 1.171 0.191 0.395 12.693  1.208  1.829 2 
11139638 0.991 0.091 0.059 10.450  0.333  0.201 2 
11139884 1.173 0.045 0.067  8.353  0.138  0.128 1 
11140062 1.264 0.073 0.123 10.930  0.184  0.399 2 
11140668 1.113 0.036 0.055 10.665  0.180  0.140 2 
11140680 1.170 0.072 0.033  6.322  0.123  0.085 1 
11140732 1.750 0.086 0.113 11.243  0.209  0.459 2 
11140831 1.100 0.030 0.051 10.630  0.148  0.190 2 
11140834 1.266 0.053 0.045  8.900  0.157  0.104 1 
11141028 1.212 0.039 0.044 10.865  0.153  0.123 2 
11141358 1.022 0.095 0.101 11.173  0.381  0.432 2 
11141428 0.974 0.154 0.086 10.468  0.564  0.394 2 
11144005 1.082 0.044 0.063  8.173  0.155  0.156 1 
11144018 1.152 0.030 0.028  5.223  0.075  0.061 1 
11144816 0.931 0.108 0.126 10.537  0.431  0.484 2 
11144824 1.222 0.059 0.058  4.425  0.071  0.056 1 
11144902 1.045 0.077 0.106 11.070  0.324  0.464 2 
11145563 1.042 0.080 0.082 10.714  0.282  0.443 2 
11145672 2.097 0.141 0.693 10.776  0.237  1.236 2 
11145726 1.151 0.055 0.053 10.754  0.166  0.184 2 
11145974 1.388 0.077 0.099 11.635  0.223  0.338 1 
11146063 1.260 0.046 0.080 10.953  0.133  0.268 2 
11146152 1.656 0.077 0.087 13.314  0.205  0.219 2 
11146230 0.664 0.031 0.026  8.657  0.172  0.196 2 
11146260 1.341 0.096 0.125 10.290  0.233  0.290 1 
11146647 1.558 0.145 0.133 13.446  0.544  0.382 1 
11146666 1.295 0.099 0.119  9.833  0.343  0.236 1 
11146813 1.576 0.161 0.123  5.279  0.204  0.132 1 
11146976 1.035 0.053 0.060 10.786  0.208  0.206 2 
11147333 1.232 0.049 0.049  9.046  0.142  0.110 1 
11147596 1.450 0.116 0.132 15.159  0.403  0.548 1 
11147717 1.000 0.108 0.114 13.070  0.527  0.531 2 
11147785 0.997 0.031 0.033  8.112  0.083  0.097 1 
11151651 0.976 0.079 0.090 10.489  0.317  0.420 2 
11151753 1.980 0.024 0.030 10.513  0.056  0.084 2 
11152048 1.270 0.039 0.053 10.818  0.094  0.180 2 
11152075 1.037 0.053 0.046 10.489  0.145  0.156 2 
11152157 1.128 0.312 0.085 10.723  1.281  0.262 2 
11152281 1.204 0.048 0.051 10.865  0.138  0.161 2 
11152312 1.226 0.048 0.095 10.986  0.150  0.287 2 
11152753 1.613 0.056 0.068 11.230  0.192  0.153 2 
11152823 1.778 0.091 0.143 11.863  0.316  0.335 2 
11152831 1.679 0.111 0.057 10.877  0.206  0.187 1 
11152894 1.080 0.030 0.030 10.585  0.104  0.146 2 
11152908 1.146 0.071 0.097 11.077  0.309  0.338 2 
11153134 1.768 0.060 0.109 11.221  0.197  0.268 2 
11153700 2.725 0.189 0.146 10.926  0.316  0.217 2 
11153898 1.220 0.045 0.069  5.464  0.042  0.104 1 
11153989 1.395 0.080 0.091 11.312  0.243  0.263 1 
11153994 0.651 0.030 0.026  8.474  0.131  0.165 2 
11154023 1.141 0.051 0.077 11.183  0.222  0.277 2 
11175271 0.945 0.064 0.078 10.551  0.318  0.383 2 
11175619 0.914 0.047 0.058 10.497  0.234  0.253 2 
11175822 1.240 0.059 0.123 10.915  0.183  0.550 2 
11175907 1.623 0.187 0.172 11.872  0.620  0.627 2 
11176016 1.059 0.051 0.065 10.698  0.174  0.279 2 
11176222 1.144 0.063 0.057  6.437  0.127  0.104 1 
11177727 1.040 0.118 0.102 10.730  0.424  0.369 1 
11177749 1.223 0.035 0.038 11.039  0.086  0.140 2 
11178396 0.775 0.039 0.044  9.785  0.203  0.252 2 
11178539 1.109 0.043 0.025  5.667  0.083  0.052 1 
11179286 0.996 0.021 0.024  5.065  0.039  0.041 1 
11179815 1.219 0.026 0.049 10.771  0.104  0.147 2 
11179902 1.032 0.045 0.048  6.873  0.112  0.138 1 
11180378 1.058 0.048 0.023 10.542  0.115  0.084 2 
11180379 0.644 0.027 0.031  8.443  0.137  0.202 2 
11180468 1.494 0.111 0.079 10.019  0.220  0.212 1 
11180493 1.161 0.064 0.069  7.894  0.126  0.176 1 
11180779 1.184 0.041 0.042  7.128  0.091  0.090 1 
11180994 1.399 0.068 0.061  8.314  0.135  0.111 1 
11181600 0.932 0.076 0.087 10.450  0.329  0.335 2 
11181828 1.009 0.064 0.045 10.007  0.233  0.183 1 
11181830 0.855 0.042 0.045  5.996  0.112  0.110 1 
11181891 1.129 0.044 0.046 10.727  0.202  0.150 2 
11182706 1.120 0.047 0.057  9.874  0.098  0.224 1 
11182758 1.046 0.041 0.039  3.821  0.043  0.080 1 
11183305 0.953 0.078 0.069 14.072  0.435  0.365 1 
11186389 1.237 0.082 0.026  5.960  0.128  0.053 1 
11186478 1.473 0.069 0.070  7.711  0.127  0.160 1 
11188067 1.427 0.046 0.065 11.242  0.212  0.178 2 
11188192 1.013 0.023 0.030  3.970  0.034  0.044 1 
11188306 1.070 0.051 0.053 10.610  0.150  0.225 2 
11188479 1.055 0.071 0.084 14.039  0.311  0.438 1 
11188610 1.146 0.080 0.091 11.183  0.294  0.312 2 
11188833 1.278 0.068 0.081  5.920  0.123  0.126 1 
11188865 0.659 0.040 0.074  8.985  0.265  0.504 2 
11189077 1.189 0.051 0.064 10.926  0.143  0.182 2 
11189239 1.095 0.025 0.038  5.989  0.053  0.075 1 
11189432 1.191 0.052 0.038  8.850  0.128  0.071 1 
11189648 1.200 0.036 0.042 10.815  0.127  0.139 2 
11190108 0.980 0.065 0.062 12.066  0.309  0.267 1 
11190322 1.299 0.059 0.048  9.097  0.145  0.122 1 
11190388 1.196 0.025 0.031  4.450  0.031  0.034 1 
11190431 0.943 0.179 0.180 16.650  1.276  1.033 1 
11190480 1.266 0.116 0.071 12.921  0.461  0.242 2 
11190725 1.348 0.055 0.058  6.468  0.109  0.084 1 
11190768 1.097 0.029 0.030  4.024  0.033  0.061 1 
11191346 1.150 0.065 0.029  5.139  0.096  0.062 1 
11191396 1.164 0.094 0.176 11.387  0.373  0.616 2 
11191444 1.200 0.066 0.050 12.440  0.227  0.134 1 
11191557 2.131 0.024 0.039 10.022  0.053  0.065 2 
11192141 0.863 0.066 0.078 18.953  0.601  0.752 1 
11192188 1.176 0.068 0.062  9.027  0.216  0.136 1 
11192925 1.405 0.074 0.059  8.880  0.164  0.147 1 
11193975 1.160 0.078 0.069 12.486  0.381  0.224 1 
11195982 1.400 0.060 0.103 11.041  0.225  0.356 2 
11196317 1.244 0.032 0.041  4.355  0.063  0.034 1 
11196449 1.303 0.034 0.039 10.727  0.085  0.132 2 
11196514 1.309 0.052 0.049 10.985  0.159  0.145 2 
11196939 1.129 0.076 0.082  7.089  0.181  0.155 1 
11196963 0.850 0.085 0.148 11.329  0.485  0.725 2 
11197091 1.145 0.039 0.040 11.023  0.168  0.132 2 
11197101 0.951 0.068 0.083 10.434  0.299  0.342 2 
11197457 1.466 0.081 0.060 10.950  0.161  0.145 2 
11197547 1.604 0.150 0.109 11.599  0.452  0.260 2 
11197575 0.681 0.040 0.040  8.911  0.224  0.247 2 
11197701 1.125 0.061 0.060  9.631  0.161  0.219 1 
11197853 1.070 0.045 0.059  9.211  0.152  0.178 1 
11198005 1.259 0.049 0.049  8.750  0.111  0.112 1 
11198048 1.082 0.030 0.024  6.359  0.107  0.020 1 
11198108 1.219 0.049 0.059  4.219  0.046  0.121 1 
11198190 1.231 0.039 0.061 10.910  0.153  0.205 2 
11198352 1.212 0.054 0.065  4.241  0.077  0.107 1 
11198527 0.765 0.052 0.125  9.586  0.326  0.659 2 
11198685 0.820 0.071 0.092 10.228  0.374  0.396 2 
11198745 1.148 0.050 0.049  4.222  0.045  0.058 1 
11199046 1.152 0.063 0.078  8.365  0.184  0.182 1 
11199105 1.127 0.051 0.054 11.287  0.170  0.233 2 
11199150 0.854 0.145 0.205 18.287  1.453  1.886 1 
11199342 1.285 0.068 0.048  7.284  0.155  0.109 1 
11199725 0.776 0.057 0.075  9.845  0.306  0.386 2 
11199783 1.706 0.065 0.070 11.155  0.102  0.258 2 
11200203 0.825 0.040 0.055  9.740  0.211  0.226 2 
11200291 1.227 0.047 0.068 10.932  0.161  0.240 2 
11200383 1.124 0.048 0.038  5.569  0.064  0.088 1 
11200573 1.173 0.073 0.051 10.962  0.244  0.157 2 
11200680 1.062 0.048 0.051  9.562  0.188  0.127 1 
11204531 1.774 0.088 0.147 12.004  0.212  0.331 1 
11206075 1.625 0.090 0.107 11.276  0.225  0.330 2 
11206280 1.187 0.072 0.059  7.633  0.163  0.117 1 
11228477 0.965 0.044 0.050 10.660  0.180  0.207 2 
11228549 1.004 0.032 0.034  7.866  0.100  0.092 1 
11228554 1.377 0.062 0.057 10.919  0.205  0.136 2 
11228617 1.159 0.078 0.075  8.909  0.177  0.193 1 
11228759 1.351 0.080 0.078 11.229  0.276  0.175 1 
11229253 1.288 0.060 0.071  9.811  0.215  0.201 1 
11230630 1.054 0.060 0.071 10.800  0.240  0.267 2 
11230715 0.955 0.024 0.024  4.157  0.041  0.034 1 
11231255 1.466 0.069 0.040  5.338  0.072  0.036 1 
11231423 1.052 0.045 0.045  7.504  0.111  0.124 1 
11231549 1.295 0.063 0.093 12.305  0.246  0.288 1 
11231992 2.593 0.110 0.061  9.067  0.143  0.091 2 
11232225 1.118 0.043 0.052 11.158  0.152  0.217 2 
11232325 1.427 0.000 0.000  9.014  0.000  0.000 2 
11234102 1.077 0.034 0.037  3.955  0.044  0.046 1 
11234317 1.652 0.103 0.161  5.487  0.094  0.202 1 
11234533 0.689 0.028 0.034  8.864  0.179  0.225 2 
11234625 1.197 0.054 0.174 10.963  0.194  0.616 2 
11234675 1.094 0.042 0.062  7.307  0.105  0.156 1 
11234897 3.177 0.223 0.106 13.085  0.400  0.174 2 
11235008 1.081 0.049 0.060 10.595  0.152  0.236 2 
11235573 1.173 0.171 0.140 21.362  1.427  1.025 1 
11235620 1.235 0.077 0.089  4.121  0.077  0.129 1 
11235672 3.046 0.105 0.049 11.705  0.170  0.087 2 
11235816 1.123 0.067 0.058 10.702  0.274  0.163 2 
11236350 1.553 0.126 0.202 11.175  0.306  0.536 2 
11236508 1.415 0.100 0.116 13.291  0.328  0.430 2 
11236516 1.188 0.034 0.042  6.854  0.095  0.058 1 
11236536 1.330 0.067 0.064 10.297  0.170  0.152 1 
11236571 1.059 0.022 0.035  4.362  0.041  0.050 1 
11236845 1.052 0.055 0.034  9.068  0.176  0.130 1 
11236890 0.992 0.060 0.063  8.806  0.182  0.199 1 
11236924 1.170 0.060 0.061 10.145  0.224  0.216 1 
11237133 1.143 0.055 0.041 10.735  0.229  0.123 2 
11237201 1.196 0.052 0.056  8.758  0.151  0.145 1 
11237403 1.148 0.051 0.064 10.088  0.172  0.174 1 
11241473 1.077 0.027 0.042  7.321  0.070  0.100 1 
11241658 1.145 0.033 0.057  7.046  0.111  0.109 1 
11241927 1.737 0.102 0.107 15.105  0.409  0.348 1 
11242124 0.970 0.058 0.046 11.329  0.243  0.213 1 
11242689 1.115 0.059 0.059  9.068  0.150  0.211 1 
11242934 1.198 0.051 0.104 11.448  0.170  0.358 2 
11243054 1.295 0.069 0.096 10.968  0.200  0.283 2 
11243349 1.426 0.065 0.050 10.288  0.143  0.107 1 
11243623 1.149 0.070 0.045  5.638  0.095  0.102 1 
11243756 1.311 0.061 0.118  9.468  0.144  0.232 1 
11243761 1.127 0.169 0.332 20.217  1.036  2.358 1 
11244147 1.835 0.110 0.115 13.429  0.205  0.333 2 
11244203 0.950 0.079 0.091  3.984  0.160  0.186 1 
11244545 1.101 0.055 0.052  5.566  0.095  0.095 1 
11244735 1.013 0.060 0.049  8.718  0.175  0.183 1 
11244780 0.880 0.083 0.099 10.416  0.384  0.430 2 
11244855 1.317 0.052 0.118 10.972  0.174  0.518 2 
11244968 1.702 0.184 0.189 15.881  0.593  0.576 1 
11245051 1.337 0.047 0.050  4.734  0.070  0.059 1 
11245093 1.745 0.137 0.153 12.885  0.446  0.521 2 
11245225 1.237 0.050 0.078 10.929  0.159  0.295 2 
11245234 1.104 0.044 0.076 10.667  0.171  0.264 2 
11245307 1.548 0.159 0.084 12.536  0.489  0.149 1 
11245339 1.562 0.036 0.037 11.081  0.126  0.143 2 
11245496 1.410 0.072 0.048  5.988  0.105  0.078 1 
11245628 1.914 0.177 0.123 12.371  0.486  0.333 2 
11246127 1.077 0.033 0.043 10.597  0.119  0.208 2 
11247049 1.370 0.125 0.103 11.768  0.501  0.291 2 
11247419 1.255 0.143 0.144 13.959  0.634  0.717 2 
11247565 0.983 0.034 0.049 10.504  0.161  0.194 2 
11247648 1.198 0.067 0.057 11.975  0.249  0.170 1 
11249981 1.502 0.076 0.046  8.685  0.089  0.108 1 
11250010 1.613 0.067 0.081 11.612  0.222  0.150 2 
11250139 1.076 0.049 0.052  9.543  0.182  0.106 1 
11250152 1.238 0.073 0.077 11.805  0.255  0.307 1 
11250341 1.042 0.042 0.045  8.805  0.142  0.132 1 
11250365 1.126 0.035 0.042  4.114  0.042  0.079 1 
11250488 1.567 0.081 0.077 14.953  0.380  0.149 1 
11250743 1.432 0.057 0.039  7.510  0.101  0.089 1 
11251077 1.386 0.049 0.057  8.222  0.099  0.093 1 
11251096 1.000 0.111 0.116 11.620  0.472  0.421 1 
11251115 2.445 0.248 0.395 11.985  0.417  0.756 2 
11251136 1.724 0.163 0.121 14.253  0.501  0.315 1 
11251546 1.066 0.055 0.046  8.087  0.155  0.134 1 
11251622 1.517 0.059 0.067  8.145  0.108  0.140 1 
11251837 1.306 0.136 0.165 12.606  0.448  0.601 2 
11251939 1.799 0.172 0.162 11.836  0.499  0.393 2 
11252233 1.379 0.098 0.159 12.186  0.344  0.461 2 
11252303 1.194 0.034 0.056  5.548  0.048  0.070 1 
11252437 0.935 0.060 0.071 11.217  0.251  0.316 2 
11252510 1.509 0.092 0.060  4.939  0.107  0.096 1 
11252695 1.158 0.077 0.052  4.627  0.129  0.068 1 
11252706 1.538 0.067 0.047 11.072  0.177  0.171 2 
11252757 1.621 0.184 0.200 11.582  0.492  0.532 2 
11253008 1.124 0.052 0.059  4.476  0.050  0.099 1 
11253076 0.904 0.064 0.072 10.497  0.294  0.310 2 
11253082 1.005 0.242 0.211 10.653  0.863  0.833 2 
11253627 1.112 0.034 0.043  4.538  0.042  0.082 1 
11254383 0.838 0.065 0.065 11.832  0.436  0.398 2 
11254566 1.346 0.063 0.065 10.965  0.180  0.184 2 
11254587 1.422 0.070 0.054 10.956  0.157  0.150 2 
11259916 0.973 0.038 0.044  9.911  0.153  0.164 1 
11259980 1.973 0.118 0.104 12.768  0.244  0.261 2 
11260007 1.570 0.080 0.123 11.217  0.241  0.294 2 
11260279 1.077 0.059 0.058 10.634  0.176  0.230 2 
11282332 1.260 0.064 0.086  9.549  0.187  0.269 1 
11282383 1.206 0.061 0.066  7.382  0.081  0.103 1 
11284496 1.240 0.039 0.048  6.410  0.092  0.057 1 
11284601 2.200 0.019 0.023  8.505  0.054  0.056 2 
11284760 1.214 0.058 0.043 10.882  0.168  0.125 2 
11284798 1.528 0.250 0.111 23.532  1.832  0.368 1 
11284821 1.094 0.054 0.044 10.723  0.190  0.192 1 
11285433 1.422 0.092 0.091 12.106  0.302  0.237 2 
11285650 1.229 0.042 0.067  6.734  0.077  0.105 1 
11285712 1.007 0.036 0.042  5.296  0.059  0.100 1 
11286526 1.234 0.049 0.044  6.333  0.078  0.094 1 
11286900 2.093 0.051 0.007 10.745  0.168  0.095 2 
11287012 1.276 0.047 0.034  6.806  0.080  0.081 1 
11287679 1.932 0.092 0.096 11.912  0.270  0.245 2 
11287844 1.899 0.085 0.139 12.069  0.277  0.360 2 
11287896 1.245 0.042 0.080 10.980  0.135  0.237 2 
11287936 1.196 0.048 0.061  8.978  0.105  0.138 1 
11287945 1.007 0.055 0.057  7.218  0.137  0.140 1 
11287949 1.376 0.061 0.040  7.145  0.133  0.063 1 
11288678 0.884 0.082 0.167 10.948  0.404  0.663 2 
11288779 0.854 0.100 0.103 15.049  0.682  0.640 1 
11288888 1.475 0.127 0.140 18.367  0.530  0.668 1 
11289128 0.777 0.045 0.046  9.497  0.273  0.291 2 
11289292 1.540 0.066 0.043  6.429  0.169  0.035 1 
11289314 1.131 0.046 0.061  7.974  0.102  0.197 1 
11289335 1.330 0.059 0.044 11.136  0.195  0.198 2 
11289515 0.988 0.105 0.106 11.023  0.399  0.396 2 
11289615 2.295 0.048 0.082  8.613  0.072  0.119 2 
11289635 1.238 0.049 0.058 10.288  0.153  0.186 1 
11289675 0.930 0.049 0.044 10.990  0.212  0.187 1 
11289759 1.138 0.047 0.043 11.045  0.201  0.171 2 
11289822 1.325 0.055 0.073  7.956  0.075  0.141 1 
11289990 1.270 0.045 0.064 11.082  0.151  0.186 2 
11290298 1.197 0.062 0.049  8.622  0.196  0.117 1 
11290397 1.146 0.043 0.043  7.306  0.095  0.130 1 
11293804 1.170 0.050 0.055 10.938  0.210  0.173 1 
11293859 1.002 0.052 0.039  5.600  0.102  0.075 1 
11294195 1.427 0.051 0.129 11.227  0.181  0.351 2 
11294218 1.244 0.093 0.139 15.335  0.376  0.602 1 
11294409 1.135 0.053 0.044 11.022  0.226  0.157 2 
11294612 1.186 0.052 0.024  4.587  0.084  0.020 1 
11294920 0.974 0.135 0.156 10.694  0.508  0.573 2 
11295008 1.286 0.089 0.101 18.368  0.467  0.648 1 
11295350 1.169 0.079 0.115 12.585  0.359  0.375 2 
11295471 1.054 0.048 0.022  3.842  0.054  0.041 1 
11295720 1.347 0.073 0.073  9.272  0.167  0.181 1 
11295820 1.513 0.058 0.081  8.072  0.160  0.124 1 
11295851 2.640 0.104 0.077  9.523  0.144  0.097 2 
11296084 1.070 0.069 0.056 14.877  0.311  0.314 1 
11296211 1.068 0.054 0.054 10.427  0.232  0.130 1 
11296805 1.161 0.072 0.100 11.414  0.287  0.403 2 
11296913 2.730 0.516 0.243 12.427  0.901  0.490 2 
11296954 1.114 0.074 0.033  9.030  0.202  0.116 1 
11297049 1.172 0.050 0.037  7.750  0.123  0.064 1 
11297585 3.631 0.178 0.121 18.490  0.314  0.314 2 
11297725 1.136 0.050 0.053  5.143  0.093  0.058 1 
11297757 1.402 0.078 0.063  4.984  0.093  0.076 1 
11297951 1.250 0.051 0.122 10.946  0.172  0.393 2 
11298020 1.118 0.039 0.087  7.924  0.102  0.208 1 
11298371 1.261 0.030 0.044 10.878  0.093  0.142 2 
11298425 1.193 0.059 0.042  4.336  0.075  0.030 1 
11298561 1.341 0.059 0.068 10.962  0.138  0.235 2 
11298714 1.501 0.103 0.051  9.041  0.181  0.142 1 
11298776 1.129 0.053 0.036  9.739  0.122  0.137 1 
11298877 1.157 0.084 0.097 16.598  0.417  0.514 1 
11299274 1.116 0.052 0.059 10.662  0.221  0.145 2 
11299484 1.246 0.064 0.052  9.464  0.177  0.116 1 
11299667 1.054 0.058 0.052  8.804  0.172  0.164 1 
11299941 0.634 0.022 0.021  9.151  0.083  0.120 2 
11302371 2.393 0.158 0.270  7.543  0.202  0.416 1 
11302524 0.673 0.048 0.065  9.195  0.314  0.411 2 
11302791 1.704 0.072 0.065 11.283  0.109  0.220 2 
11302942 1.076 0.123 0.127  4.112  0.248  0.191 1 
11302988 1.219 0.049 0.103 11.091  0.133  0.362 2 
11303410 0.861 0.095 0.092 10.285  0.444  0.429 2 
11303425 1.030 0.052 0.054  8.546  0.151  0.174 1 
11304067 1.123 0.035 0.032  6.079  0.054  0.090 1 
11304155 1.071 0.060 0.059 10.637  0.176  0.255 2 
11304158 1.182 0.075 0.076 12.401  0.294  0.236 1 
11304421 1.267 0.083 0.125 15.059  0.315  0.608 1 
11304481 1.351 0.052 0.057 11.018  0.188  0.151 2 
11304647 1.179 0.053 0.034  5.006  0.062  0.051 1 
11304663 1.364 0.175 0.115  4.627  0.217  0.108 1 
11304675 1.197 0.044 0.047  6.797  0.099  0.078 1 
11305232 0.946 0.076 0.075 10.434  0.333  0.330 2 
11305250 2.316 0.099 0.141  9.085  0.163  0.207 2 
11305377 1.448 0.236 0.276 21.898  1.749  1.850 1 
11305448 1.128 0.125 0.134 12.265  0.591  0.502 2 
11305756 1.633 0.091 0.058  6.918  0.140  0.102 1 
11305776 1.506 0.132 0.163 17.994  0.546  0.650 1 
11305872 0.968 0.042 0.036  7.177  0.112  0.094 1 
11305933 1.004 0.068 0.083 11.058  0.282  0.336 2 
11306275 1.666 0.075 0.106 11.766  0.221  0.307 2 
11306540 1.062 0.038 0.049  9.358  0.136  0.127 1 
11306803 1.285 0.060 0.073 12.719  0.297  0.280 1 
11307108 1.517 0.052 0.069  8.420  0.158  0.108 1 
11307487 1.210 0.045 0.051  5.796  0.050  0.065 1 
11307599 1.264 0.047 0.080 10.857  0.113  0.284 2 
11308281 0.998 0.050 0.059 10.818  0.230  0.230 2 
11308295 1.383 0.033 0.050  4.661  0.030  0.051 1 
11308660 1.333 0.055 0.053 10.959  0.124  0.207 2 
11308784 1.269 0.048 0.071  8.334  0.110  0.170 1 
11309182 1.100 0.035 0.029  4.826  0.054  0.042 1 
11309403 1.063 0.068 0.063  9.135  0.215  0.173 1 
11336624 1.950 0.208 0.930 13.333  0.644  2.409 2 
11336656 1.142 0.047 0.054 11.223  0.190  0.171 1 
11337714 1.422 0.077 0.084 11.265  0.280  0.223 2 
11337843 1.442 0.127 0.145 13.864  0.360  0.584 1 
11337883 1.554 0.036 0.058  5.923  0.077  0.054 1 
11338267 1.140 0.129 0.160 12.386  0.675  0.693 2 
11338360 1.236 0.062 0.054  4.367  0.057  0.067 1 
11338926 1.212 0.074 0.047  8.422  0.191  0.144 1 
11339000 1.398 0.060 0.064 11.124  0.205  0.161 2 
11339312 1.185 0.039 0.057  5.700  0.048  0.069 1 
11340165 1.149 0.041 0.051 10.853  0.166  0.143 2 
11340377 0.789 0.057 0.079 11.417  0.382  0.512 2 
11340747 1.082 0.044 0.038  5.937  0.082  0.046 1 
11341723 0.967 0.078 0.106 10.609  0.356  0.441 2 
11342308 1.185 0.038 0.032  7.816  0.089  0.096 1 
11342694 1.161 0.048 0.053  7.395  0.141  0.076 1 
11342804 1.106 0.036 0.053  7.918  0.102  0.113 1 
11343030 1.216 0.041 0.053  8.746  0.104  0.202 1 
11348417 1.166 0.047 0.041  7.427  0.155  0.056 1 
11349107 1.131 0.058 0.081 10.803  0.221  0.231 2 
11349180 0.998 0.028 0.029  4.003  0.041  0.039 1 
11349490 1.251 0.026 0.038  5.631  0.033  0.073 1 
11349614 0.949 0.051 0.026  6.769  0.140  0.072 1 
11350202 1.194 0.046 0.050 10.808  0.145  0.167 2 
11350341 1.465 0.069 0.071  5.500  0.093  0.134 1 
11350954 2.201 0.239 0.320 18.530  0.759  0.971 1 
11351140 1.080 0.035 0.040 10.605  0.117  0.197 2 
11351257 0.932 0.044 0.059 10.475  0.219  0.267 2 
11351480 1.180 0.067 0.052 10.519  0.218  0.214 1 
11351671 0.687 0.043 0.041  8.905  0.239  0.257 2 
11351684 1.097 0.034 0.044 10.628  0.161  0.152 2 
11351706 0.937 0.081 0.091 10.948  0.410  0.433 2 
11351713 1.535 0.062 0.058  6.436  0.117  0.056 1 
11351957 1.134 0.056 0.065 10.373  0.175  0.229 1 
11352446 1.748 0.109 0.105  8.095  0.232  0.172 1 
11352644 0.825 0.065 0.078 12.256  0.412  0.489 2 
11352756 0.891 0.085 0.091 10.379  0.352  0.350 2 
11352764 1.171 0.065 0.051 10.781  0.159  0.156 2 
11353223 1.286 0.046 0.021  9.331  0.112  0.050 1 
11353313 1.299 0.022 0.034  5.888  0.044  0.056 1 
11353554 1.142 0.043 0.059  6.170  0.083  0.121 1 
11355664 1.052 0.063 0.063 10.751  0.231  0.235 2 
11355681 0.875 0.068 0.071 10.216  0.325  0.342 2 
11355933 1.579 0.136 0.166 11.492  0.346  0.362 2 
11356208 1.282 0.087 0.126 11.497  0.315  0.523 2 
11356479 1.135 0.036 0.026  5.191  0.054  0.065 1 
11356579 1.124 0.073 0.081 11.056  0.351  0.349 2 
11356826 0.770 0.058 0.148  9.609  0.332  0.719 2 
11356839 1.130 0.083 0.093 19.144  0.543  0.531 1 
11356846 1.011 0.079 0.088 10.607  0.289  0.350 2 
11357004 1.376 0.078 0.090 13.415  0.269  0.290 1 
11357042 1.358 0.101 0.171 11.261  0.367  0.678 2 
11357686 1.152 0.061 0.068  8.345  0.142  0.167 1 
11357931 1.257 0.044 0.209 10.955  0.136  0.573 2 
11358231 1.258 0.051 0.020  5.246  0.066  0.038 1 
11358307 1.838 0.067 1.270 11.138  0.175  3.155 2 
11358607 1.180 0.049 0.052 10.862  0.128  0.174 2 
11358669 1.491 0.030 0.112  7.153  0.066  0.200 1 
11358698 0.864 0.065 0.069 11.856  0.318  0.343 1 
11358755 1.384 0.061 0.094 11.443  0.193  0.281 1 
11358810 1.267 0.043 0.047 10.791  0.102  0.153 2 
11359044 1.051 0.070 0.059  9.574  0.234  0.185 1 
11359175 1.212 0.035 0.052 10.817  0.127  0.145 2 
11359820 1.185 0.062 0.020  6.321  0.089  0.051 1 
11360886 2.502 0.062 0.173 13.510  0.151  0.401 1 
11361055 0.863 0.147 0.193 12.232  1.121  1.203 2 
11361147 1.194 0.060 0.029  4.999  0.104  0.046 1 
11361765 1.257 0.047 0.029  6.382  0.078  0.074 1 
11362947 2.538 0.385 0.138 10.669  0.660  0.198 2 
11390588 1.154 0.039 0.046  6.030  0.094  0.080 1 
11391047 1.082 0.036 0.042  4.081  0.057  0.045 1 
11391496 1.048 0.078 0.106 13.932  0.377  0.586 1 
11391750 1.278 0.038 0.025  7.045  0.085  0.078 1 
11392017 1.042 0.029 0.028  6.323  0.085  0.083 1 
11392965 1.996 0.071 0.259 10.829  0.177  0.553 2 
11393852 1.187 0.035 0.042 10.814  0.125  0.148 2 
11393958 1.031 0.025 0.027  4.171  0.038  0.052 1 
11394085 1.274 0.050 0.078 11.205  0.210  0.273 2 
11394192 0.814 0.056 0.065 10.826  0.313  0.353 2 
11394905 1.395 0.047 0.049 10.966  0.116  0.116 2 
11395111 1.372 0.062 0.072 10.607  0.165  0.194 1 
11395200 1.005 0.292 0.088 10.508  1.436  0.382 2 
11395438 1.153 0.063 0.044 10.719  0.303  0.111 2 
11395462 1.185 0.059 0.058 13.080  0.231  0.234 2 
11395816 1.164 0.055 0.045 10.870  0.186  0.136 2 
11400830 0.751 0.031 0.077  9.474  0.184  0.372 2 
11400880 1.348 0.034 0.079  9.490  0.114  0.145 1 
11400886 0.956 0.042 0.039  7.295  0.131  0.105 1 
11401029 1.084 0.036 0.053  8.315  0.097  0.151 1 
11401466 1.190 0.049 0.039 10.847  0.124  0.147 2 
11401925 1.187 0.083 0.081 13.619  0.347  0.292 1 
11402359 1.020 0.041 0.045 10.471  0.150  0.135 2 
11403129 2.070 0.187 0.053 12.923  0.422  0.121 2 
11403437 1.189 0.050 0.040 10.810  0.113  0.136 2 
11403541 1.052 0.069 0.094 10.741  0.254  0.404 2 
11403918 1.195 0.053 0.054  7.544  0.117  0.113 1 
11404023 1.030 0.054 0.034  8.880  0.157  0.092 1 
11404111 1.185 0.039 0.041  4.699  0.069  0.036 1 
11404149 1.178 0.041 0.050  4.281  0.060  0.058 1 
11404803 1.219 0.057 0.048  4.351  0.046  0.043 1 
11404899 1.062 0.050 0.048 10.581  0.135  0.229 2 
11404925 1.097 0.013 0.027 10.649  0.073  0.098 2 
11405445 1.194 0.057 0.030  4.601  0.070  0.055 1 
11405452 2.949 0.243 0.243 13.619  0.513  0.397 2 
11407805 1.340 0.074 0.058  5.304  0.084  0.069 1 
11408704 0.643 0.026 0.024  9.308  0.112  0.095 2 
11408970 1.153 0.043 0.036  4.739  0.058  0.068 1 
11409529 1.304 0.022 0.106 11.246  0.084  0.331 2 
11409562 1.209 0.051 0.068 11.018  0.164  0.211 2 
11409827 0.820 0.103 0.145 13.858  0.847  1.083 1 
11410217 1.516 0.029 0.000  4.718  0.025  0.000 1 
11410311 1.142 0.066 0.063  9.882  0.208  0.184 1 
11410393 1.113 0.034 0.025  4.868  0.021  0.060 1 
11410450 1.005 0.023 0.026  4.447  0.034  0.043 1 
11410478 1.427 0.160 0.152 14.302  0.548  0.596 1 
11410549 1.470 0.068 0.118 11.664  0.242  0.307 2 
11410622 1.271 0.011 0.029  5.357  0.045  0.043 1 
11410788 1.101 0.076 0.072 10.905  0.307  0.310 2 
11410886 1.372 0.032 0.046  6.086  0.055  0.065 1 
11410978 1.122 0.045 0.046 10.872  0.239  0.199 2 
11411163 1.280 0.046 0.052  9.381  0.107  0.142 1 
11411943 1.211 0.033 0.035  5.191  0.030  0.067 1 
11412082 1.173 0.066 0.044 10.770  0.174  0.157 2 
11412190 1.112 0.037 0.058 10.650  0.186  0.156 2 
11412860 1.069 0.064 0.061  9.930  0.237  0.177 1 
11413138 1.608 0.071 0.072 10.828  0.179  0.132 1 
11413158 3.218 0.193 0.075 13.408  0.355  0.147 2 
11413393 1.250 0.027 0.036  7.781  0.048  0.093 1 
11413569 1.069 0.050 0.071 10.779  0.205  0.271 2 
11414138 0.898 0.182 0.259 10.520  0.859  1.009 2 
11414438 1.436 0.057 0.063 11.011  0.141  0.147 2 
11414700 1.361 0.089 0.138 11.021  0.224  0.405 2 
11415370 1.458 0.079 0.163 11.289  0.274  0.520 2 
11415780 1.258 0.050 0.047  9.539  0.171  0.114 1 
11415994 0.805 0.075 0.170 10.240  0.395  0.717 2 
11416424 1.028 0.037 0.031  3.911  0.048  0.045 1 
11416452 1.546 0.183 0.103 11.925  0.654  0.257 2 
11416572 1.094 0.109 0.103 10.902  0.407  0.378 1 
11441797 1.288 0.072 0.080  8.682  0.171  0.203 1 
11442227 1.165 0.230 0.278 12.190  0.907  0.969 2 
11442437 0.718 0.051 0.089  9.162  0.330  0.560 2 
11442799 1.233 0.064 0.040  8.776  0.122  0.136 1 
11442897 1.279 0.054 0.031  5.991  0.089  0.075 1 
11443139 1.489 0.294 0.260 13.555  0.952  0.907 2 
11443293 0.990 0.080 0.088 10.742  0.373  0.418 2 
11443382 0.987 0.220 0.270 11.902  0.975  1.101 2 
11443433 1.225 0.051 0.030  5.046  0.058  0.032 1 
11443757 1.096 0.057 0.014  5.223  0.088  0.022 1 
11444313 1.197 0.032 0.084 11.116  0.115  0.263 2 
11444676 2.469 0.121 0.120  8.837  0.166  0.162 2 
11444844 1.068 0.112 0.045 10.506  0.353  0.198 2 
11445818 1.720 0.093 0.093 12.156  0.194  0.350 2 
11446151 1.207 0.038 0.036 10.904  0.115  0.121 2 
11446278 1.519 0.033 0.054 10.809  0.113  0.181 2 
11446691 0.899 0.065 0.077 10.507  0.282  0.324 2 
11447450 1.308 0.041 0.071  7.326  0.125  0.140 1 
11447802 2.033 0.103 0.063 12.368  0.193  0.187 2 
11450026 1.035 0.042 0.055 10.677  0.183  0.249 2 
11450275 1.109 0.144 0.102 11.914  0.614  0.442 2 
11450279 1.834 0.085 0.096 12.750  0.204  0.238 1 
11450315 0.613 0.000 0.572  7.850  0.000  3.055 2 
11450463 1.009 0.172 0.165 10.778  0.628  0.605 2 
11453225 1.174 0.037 0.051  6.679  0.096  0.080 1 
11453371 1.030 0.044 0.053  8.665  0.136  0.204 1 
11453608 0.740 0.027 0.045  9.237  0.179  0.218 2 
11453627 1.065 0.059 0.062 10.661  0.187  0.265 2 
11453721 1.189 0.037 0.026  8.199  0.076  0.078 1 
11453855 1.199 0.119 0.116  4.526  0.179  0.166 1 
11453905 0.994 0.069 0.081 14.558  0.367  0.390 1 
11453969 0.969 0.059 0.056 10.723  0.269  0.269 2 
11454273 1.355 0.080 0.066 14.119  0.287  0.226 2 
11454275 1.408 0.046 0.059 11.269  0.194  0.157 2 
11455176 1.278 0.051 0.132 10.939  0.155  0.415 2 
11455925 1.041 0.053 0.071 10.755  0.246  0.336 2 
11456190 1.292 0.068 0.060 11.011  0.221  0.207 2 
11456246 1.950 0.097 0.152 14.547  0.336  0.280 2 
11456445 1.588 0.072 0.071  5.406  0.103  0.082 1 
11456449 1.617 0.071 0.030  6.883  0.058  0.049 1 
11456735 2.775 0.124 0.087 10.164  0.166  0.115 2 
11456839 1.009 0.057 0.055 10.531  0.181  0.199 2 
11456927 0.801 0.055 0.064 10.654  0.332  0.356 2 
11456950 1.138 0.060 0.020  6.485  0.129  0.047 1 
11457021 1.656 0.064 0.060  7.231  0.054  0.119 1 
11457478 1.317 0.060 0.081 11.191  0.219  0.318 2 
11457554 1.077 0.038 0.036  6.994  0.092  0.068 1 
11457705 1.194 0.032 0.030  6.640  0.075  0.050 1 
11457734 1.982 0.118 0.224 11.319  0.208  0.403 2 
11460115 0.903 0.024 0.019  5.329  0.051  0.039 1 
11460287 1.379 0.056 0.056  7.121  0.110  0.094 1 
11460306 1.269 0.059 0.071  5.896  0.092  0.151 1 
11460647 1.020 0.053 0.048 10.577  0.212  0.167 2 
11461138 1.316 0.093 0.076 11.608  0.328  0.254 2 
11461608 1.209 0.050 0.055 10.951  0.172  0.182 2 
11462046 1.407 0.050 0.084 11.001  0.149  0.218 2 
11462100 1.088 0.120 0.141 17.809  0.763  0.886 1 
11462235 1.161 0.049 0.065  9.295  0.136  0.169 1 
11462484 1.213 0.073 0.083 12.343  0.303  0.357 1 
11462529 1.055 0.099 0.109 10.938  0.358  0.377 2 
11462610 1.165 0.053 0.079 11.221  0.214  0.213 2 
11462620 1.269 0.232 0.264 13.799  1.181  1.115 2 
11462629 2.473 0.108 0.122  9.106  0.142  0.155 2 
11462972 1.642 0.058 0.112 11.381  0.167  0.232 2 
11463411 3.156 0.070 0.049 14.132  0.182  0.090 2 
11463450 1.578 0.091 0.109 11.841  0.273  0.277 2 
11463553 1.135 0.059 0.065  4.980  0.085  0.094 1 
11463560 1.450 0.129 0.155 11.560  0.532  0.579 2 
11463721 0.930 0.091 0.115 10.487  0.407  0.492 2 
11463988 0.939 0.055 0.059 10.923  0.268  0.277 2 
11465010 1.094 0.053 0.060 10.732  0.208  0.227 1 
11465042 1.273 0.048 0.097 11.042  0.185  0.351 2 
11465165 1.331 0.077 0.070  8.513  0.227  0.120 1 
11465618 1.124 0.060 0.036  6.166  0.091  0.085 1 
11465784 1.245 0.036 0.043 10.863  0.133  0.142 2 
11465942 2.709 0.310 0.217  9.374  0.438  0.289 1 
11465962 3.386 0.194 0.209 18.096  0.666  0.565 2 
11466146 1.073 0.062 0.064 10.633  0.185  0.263 2 
11466172 1.200 0.098 0.111 13.056  0.369  0.405 1 
11466403 1.221 0.047 0.032  6.924  0.079  0.072 1 
11466656 1.330 0.072 0.082 12.864  0.252  0.289 2 
11467232 1.034 0.103 0.111  9.640  0.322  0.355 1 
11467281 1.605 0.069 0.091 11.119  0.190  0.214 2 
11467720 1.269 0.074 0.060 11.285  0.237  0.236 1 
11467729 0.990 0.025 0.025  4.166  0.039  0.032 1 
11468053 1.311 0.045 0.061  6.277  0.111  0.091 1 
11468149 1.027 0.045 0.050  8.656  0.138  0.145 1 
11468340 1.565 0.070 0.089 11.146  0.189  0.191 2 
11468695 1.320 0.070 0.088  8.947  0.151  0.170 1 
11468895 1.483 0.109 0.114 12.738  0.279  0.461 2 
11468927 1.361 0.267 0.248 12.533  0.962  0.685 2 
11468988 1.851 0.113 0.071 13.727  0.280  0.217 1 
11469401 1.211 0.074 0.089 11.575  0.250  0.285 2 
11494133 1.508 0.119 0.139  5.123  0.162  0.137 1 
11494169 1.420 0.110 0.129 10.955  0.345  0.422 1 
11494312 1.399 0.057 0.049 11.126  0.221  0.146 2 
11495084 0.885 0.063 0.061 10.377  0.298  0.305 2 
11495120 2.078 0.051 0.118 10.467  0.096  0.192 2 
11496193 1.087 0.044 0.032  5.043  0.074  0.036 1 
11496497 1.391 0.036 0.054  5.062  0.045  0.059 1 
11496569 1.600 0.049 0.055  9.024  0.079  0.097 1 
11497092 1.015 0.042 0.048  8.834  0.143  0.150 1 
11497421 0.991 0.093 0.099 10.572  0.320  0.429 2 
11497443 1.056 0.035 0.040  4.399  0.062  0.057 1 
11497965 1.125 0.107 0.127 11.033  0.392  0.403 2 
11498043 0.889 0.038 0.040  9.565  0.158  0.184 1 
11498101 1.443 0.100 0.167 11.537  0.361  0.500 2 
11498178 1.261 0.022 0.033  4.609  0.029  0.028 1 
11498298 1.563 0.085 0.128 11.134  0.241  0.272 2 
11499428 1.132 0.043 0.056 10.819  0.198  0.154 2 
11499958 2.040 0.017 0.019 10.232  0.044  0.045 2 
11502036 1.114 0.055 0.038  4.914  0.087  0.077 1 
11502092 0.613 0.009 0.000  7.912  0.000  0.105 2 
11502538 1.338 0.045 0.057 10.871  0.156  0.234 2 
11502666 1.086 0.051 0.056 11.280  0.215  0.206 2 
11503092 1.023 0.056 0.052  7.897  0.137  0.165 1 
11505872 1.041 0.051 0.045 10.884  0.251  0.206 2 
11506212 1.285 0.075 0.105 10.702  0.218  0.321 1 
11506442 1.038 0.042 0.012  4.261  0.049  0.047 1 
11507089 2.457 0.384 0.306 10.795  0.667  0.425 2 
11507936 1.346 0.043 0.066  7.595  0.086  0.128 1 
11508329 1.251 0.069 0.074  8.687  0.156  0.224 1 
11508336 1.159 0.076 0.083 11.276  0.272  0.314 2 
11508418 1.205 0.055 0.056  5.302  0.056  0.087 1 
11508928 1.208 0.039 0.046 10.823  0.138  0.138 2 
11508966 0.793 0.050 0.061  9.837  0.265  0.288 2 
11508969 1.284 0.031 0.042  6.137  0.088  0.076 1 
11508970 1.266 0.140 0.269 11.287  0.434  0.826 2 
11509207 1.023 0.033 0.042  8.203  0.086  0.127 1 
11509277 1.709 0.087 0.128 11.328  0.125  0.356 2 
11509327 1.598 0.089 0.082  9.794  0.193  0.174 1 
11509608 1.254 0.038 0.032 11.126  0.137  0.165 2 
11511693 1.178 0.065 0.032  9.902  0.221  0.098 1 
11512096 1.050 0.055 0.056 10.611  0.157  0.257 2 
11512662 1.043 0.052 0.071 10.727  0.216  0.308 2 
11512734 0.939 0.074 0.084 10.569  0.311  0.330 2 
11512817 1.422 0.055 0.051 10.896  0.139  0.110 2 
11512864 1.176 0.118 0.148 11.382  0.436  0.597 1 
11512915 0.620 0.015 0.015  7.786  0.129  0.120 2 
11513366 1.207 0.086 0.053  8.091  0.224  0.117 1 
11513798 1.183 0.049 0.024  6.692  0.085  0.026 1 
11513862 1.265 0.102 0.146 11.403  0.269  0.536 2 
11514221 1.529 0.060 0.098 10.997  0.191  0.219 2 
11514322 1.632 0.070 0.035  9.463  0.090  0.088 1 
11515176 1.383 0.069 0.077  5.090  0.099  0.079 1 
11515377 1.285 0.021 0.035  4.713  0.048  0.069 1 
11515424 1.597 0.053 0.065  5.943  0.091  0.033 1 
11515497 1.019 0.045 0.054  7.658  0.124  0.168 1 
11515918 0.882 0.106 0.091 10.232  0.525  0.397 2 
11516093 0.894 0.125 0.079 10.321  0.525  0.351 2 
11516163 1.361 0.051 0.043  5.152  0.059  0.039 1 
11516393 0.854 0.065 0.073 10.636  0.337  0.397 2 
11517088 1.124 0.059 0.037  8.664  0.128  0.157 1 
11517291 0.970 0.115 0.116 14.797  0.635  0.645 1 
11517524 1.488 0.114 0.040  6.949  0.167  0.076 1 
11517847 0.995 0.054 0.045  9.387  0.201  0.129 1 
11518457 1.144 0.045 0.052  5.399  0.097  0.071 1 
11518492 1.275 0.054 0.039  9.158  0.157  0.085 1 
11518610 2.869 0.311 0.168 13.373  0.658  0.280 2 
11518639 3.196 0.278 0.186 14.172  0.540  0.363 2 
11518690 1.120 0.066 0.064 11.109  0.214  0.218 2 
11518762 1.081 0.042 0.053 10.617  0.122  0.227 2 
11518778 0.717 0.047 0.059  8.925  0.296  0.381 2 
11518990 1.349 0.207 0.218 11.761  0.738  0.713 2 
11519087 2.531 0.324 0.226 10.164  0.466  0.358 2 
11519405 1.308 0.048 0.043  5.706  0.089  0.078 1 
11519450 1.422 0.061 0.040  8.104  0.101  0.102 1 
11519735 1.398 0.125 0.090 13.118  0.418  0.252 1 
11519991 2.211 0.021 0.061  8.458  0.033  0.080 2 
11520578 1.248 0.050 0.050  6.254  0.092  0.077 1 
11520642 1.800 0.099 0.051  8.016  0.149  0.090 1 
11520923 1.063 0.092 0.079 12.550  0.500  0.422 2 
11521078 2.298 0.132 0.397 10.162  0.210  0.664 2 
11521155 1.443 0.052 0.050 10.911  0.118  0.100 2 
11521197 1.722 0.046 0.067  9.267  0.143  0.130 1 
11521352 1.349 0.051 0.043  6.567  0.105  0.075 1 
11521547 1.771 0.157 0.149 11.822  0.391  0.416 2 
11521644 1.307 0.050 0.063 10.894  0.145  0.191 2 
11521653 1.198 0.032 0.038  5.426  0.061  0.058 1 
11546913 1.524 0.048 0.042  5.368  0.084  0.060 1 
11546972 1.184 0.056 0.043  5.604  0.079  0.055 1 
11547411 1.259 0.057 0.034  6.223  0.088  0.105 1 
11547584 1.796 0.044 0.056 11.084  0.106  0.148 2 
11547964 1.026 0.060 0.063  4.769  0.099  0.123 1 
11548940 1.089 0.093 0.120 12.617  0.385  0.494 2 
11548981 2.478 0.125 0.104  8.887  0.168  0.129 2 
11549468 1.192 0.055 0.034  6.210  0.121  0.044 1 
11549504 1.210 0.055 0.040  6.209  0.094  0.093 1 
11550492 1.140 0.039 0.036  6.460  0.112  0.051 1 
11550567 1.591 0.099 0.049 11.949  0.349  0.050 2 
11550935 0.933 0.096 0.107 10.541  0.392  0.447 2 
11551628 2.153 0.115 0.085 11.652  0.220  0.175 2 
11551746 1.690 0.047 0.054 11.126  0.075  0.167 2 
11551758 1.081 0.082 0.072 10.805  0.278  0.295 2 
11554144 0.994 0.049 0.036  8.753  0.142  0.109 1 
11554718 1.212 0.043 0.057  7.709  0.100  0.136 1 
11554793 1.251 0.101 0.177 11.454  0.285  0.597 2 
11555225 1.270 0.182 0.129 13.814  0.645  1.271 2 
11555266 1.209 0.044 0.035  5.524  0.050  0.065 1 
11555305 0.957 0.041 0.057  7.566  0.134  0.151 1 
11557992 1.161 0.045 0.069  8.393  0.169  0.113 1 
11558247 1.224 0.061 0.053  4.890  0.085  0.078 1 
11558405 0.995 0.064 0.062 10.787  0.288  0.267 2 
11559187 1.363 0.039 0.071  8.144  0.102  0.120 1 
11559206 1.412 0.050 0.056  7.628  0.068  0.092 1 
11559478 1.737 0.119 0.089 12.507  0.339  0.215 2 
11559552 0.796 0.062 0.068  9.893  0.306  0.284 2 
11559645 1.614 0.171 0.153 14.238  0.561  0.516 1 
11559818 2.381 0.379 0.396 14.703  1.048  0.746 1 
11560054 0.912 0.065 0.080 10.327  0.298  0.322 2 
11560127 1.215 0.315 0.415  9.928  1.368  1.448 1 
11560207 1.205 0.058 0.026  7.183  0.151  0.059 1 
11560465 1.142 0.037 0.041  8.105  0.092  0.094 1 
11560657 1.229 0.075 0.043  5.760  0.086  0.088 1 
11560861 1.008 0.035 0.052  8.689  0.108  0.152 1 
11560939 1.517 0.062 0.026  5.597  0.096  0.066 1 
11560948 1.030 0.065 0.067 10.743  0.263  0.268 2 
11561367 1.432 0.164 0.153  5.532  0.259  0.270 1 
11561379 1.130 0.034 0.016  6.441  0.069  0.043 1 
11563791 0.974 0.033 0.051  8.725  0.133  0.163 1 
11563807 1.533 0.200 0.132 12.444  0.704  0.397 2 
11564024 1.513 0.042 0.050  5.297  0.045  0.080 1 
11564092 1.222 0.044 0.057 10.858  0.150  0.170 2 
11564307 1.281 0.069 0.180 11.094  0.216  0.534 2 
11564309 1.143 0.083 0.055  9.662  0.279  0.172 1 
11564401 1.214 0.055 0.062  5.975  0.087  0.076 1 
11564787 1.031 0.070 0.082 11.473  0.283  0.358 2 
11565235 1.146 0.057 0.062  7.149  0.131  0.126 1 
11565353 1.357 0.061 0.055  4.829  0.083  0.044 1 
11565516 0.785 0.050 0.048  9.554  0.277  0.298 2 
11565903 1.275 0.027 0.036  6.562  0.071  0.070 1 
11566038 0.898 0.037 0.036  9.869  0.175  0.183 1 
11566089 0.851 0.075 0.101 10.992  0.390  0.471 2 
11566213 0.884 0.097 0.130 10.535  0.500  0.639 2 
11566273 1.222 0.077 0.046  8.560  0.194  0.115 1 
11566360 1.407 0.078 0.050  8.781  0.150  0.102 1 
11566466 1.127 0.032 0.026  5.259  0.066  0.031 1 
11567392 1.067 0.031 0.025  4.121  0.048  0.035 1 
11567563 1.468 0.102 0.092 10.926  0.270  0.311 1 
11567572 2.032 0.052 0.166 11.044  0.123  0.277 2 
11568605 1.582 0.037 0.084 10.489  0.073  0.123 1 
11568892 1.440 0.054 0.046  5.297  0.037  0.067 1 
11569072 1.201 0.068 0.049  7.004  0.134  0.093 1 
11569580 1.817 0.108 0.049 10.750  0.322  0.076 2 
11569629 1.217 0.047 0.045 10.069  0.126  0.193 1 
11569659 1.100 0.060 0.063 10.614  0.218  0.199 2 
11570459 1.208 0.047 0.072 10.880  0.156  0.229 2 
11570561 2.459 0.115 0.102  8.777  0.175  0.155 2 
11570886 1.367 0.069 0.076  5.310  0.124  0.100 1 
11571423 0.986 0.026 0.026  4.062  0.039  0.038 1 
11571429 1.284 0.061 0.041  5.181  0.075  0.064 1 
11571481 1.372 0.074 0.074  5.322  0.105  0.104 1 
11571608 1.280 0.044 0.081  6.863  0.110  0.158 1 
11571931 1.049 0.042 0.053 10.558  0.140  0.241 2 
11572172 1.039 0.048 0.061 10.621  0.169  0.215 2 
11572700 1.419 0.076 0.072 10.886  0.185  0.147 2 
11572989 1.273 0.217 0.257 12.097  0.760  0.772 2 
11597759 0.926 0.051 0.068 10.492  0.270  0.375 2 
11598116 0.971 0.084 0.091 13.777  0.480  0.449 1 
11598312 1.879 0.111 0.126 11.390  0.242  0.247 2 
11598459 0.944 0.021 0.022  5.056  0.044  0.046 1 
11598493 1.314 0.051 0.060 10.932  0.186  0.191 2 
11598682 1.235 0.057 0.058  6.059  0.104  0.105 1 
11599067 1.069 0.105 0.131 12.693  0.472  0.557 2 
11599342 1.340 0.044 0.069  5.900  0.080  0.088 1 
11599438 1.138 0.057 0.071 10.972  0.271  0.232 2 
11599499 1.305 0.055 0.072  7.189  0.144  0.126 1 
11599687 1.239 0.000 0.000  9.670  0.000  0.000 2 
11599801 0.779 0.062 0.216  9.516  0.365  0.959 2 
11600024 1.257 0.044 0.065 10.843  0.121  0.170 2 
11600208 0.738 0.027 0.028  9.268  0.169  0.162 2 
11600255 1.143 0.041 0.043  6.163  0.085  0.097 1 
11600413 2.513 0.349 0.323 10.128  0.508  0.541 2 
11600442 2.191 0.063 0.337 10.325  0.123  0.562 2 
11600604 1.498 0.032 0.051  6.981  0.085  0.101 1 
11601083 1.068 0.040 0.053  6.464  0.088  0.124 1 
11601276 1.134 0.052 0.041  5.264  0.104  0.042 1 
11601378 1.343 0.073 0.084 10.985  0.159  0.273 2 
11601529 1.186 0.066 0.068 11.533  0.288  0.234 1 
11602793 1.267 0.054 0.028  5.889  0.079  0.077 1 
11603261 1.117 0.074 0.048  7.122  0.166  0.121 1 
11604839 1.214 0.053 0.053  5.263  0.081  0.090 1 
11605065 0.628 0.020 0.020  8.026  0.122  0.120 2 
11605089 1.198 0.067 0.095 10.991  0.201  0.296 2 
11605129 1.483 0.089 0.097 10.608  0.272  0.261 1 
11605355 1.194 0.058 0.073  9.515  0.196  0.203 1 
11605664 1.217 0.191 0.192  4.263  0.297  0.286 1 
11605924 1.226 0.039 0.100  8.649  0.079  0.280 1 
11606064 1.098 0.049 0.046  9.900  0.169  0.161 1 
11606356 0.819 0.103 0.191  9.694  0.557  0.826 2 
11606423 1.102 0.062 0.040  7.632  0.160  0.092 1 
11606451 1.443 0.051 0.058  7.445  0.088  0.075 1 
11606796 1.560 0.243 0.166 12.644  0.918  0.703 2 
11606959 1.114 0.052 0.056 10.817  0.242  0.244 2 
11607019 0.979 0.037 0.046  8.514  0.129  0.145 1 
11607216 1.123 0.037 0.033  8.419  0.087  0.135 1 
11607432 1.008 0.079 0.080 10.919  0.317  0.295 2 
11610409 1.016 0.034 0.044  8.314  0.107  0.144 1 
11610567 1.113 0.059 0.070 10.189  0.160  0.256 1 
11611283 1.110 0.056 0.069  9.273  0.151  0.264 1 
11611663 0.812 0.048 0.058 10.329  0.263  0.272 2 
11611737 1.070 0.051 0.045 10.559  0.138  0.211 2 
11612112 1.344 0.067 0.111 10.970  0.208  0.297 2 
11612135 1.166 0.064 0.038  6.264  0.123  0.077 1 
11612171 1.636 0.228 0.212 12.333  0.669  0.474 2 
11612200 1.069 0.054 0.054 10.655  0.163  0.243 2 
11612320 1.241 0.359 0.302 21.058  2.159  2.227 1 
11612434 1.119 0.052 0.065 10.829  0.229  0.198 2 
11612476 1.006 0.062 0.071 10.534  0.193  0.237 2 
11612501 1.099 0.050 0.046 10.775  0.201  0.185 2 
11612603 1.153 0.041 0.083  6.745  0.093  0.130 1 
11614637 0.939 0.087 0.136 10.634  0.407  0.570 2 
11614798 1.072 0.048 0.055 11.619  0.186  0.203 1 
11614827 1.217 0.046 0.169 10.888  0.181  0.660 2 
11615224 0.947 0.230 0.088 10.286  1.009  0.327 2 
11615498 2.112 0.022 0.030 10.147  0.073  0.072 2 
11615509 1.186 0.055 0.047  4.347  0.073  0.048 1 
11615560 1.379 0.088 0.096 10.708  0.237  0.208 1 
11615617 2.424 0.077 0.104  8.733  0.102  0.131 2 
11615682 1.002 0.043 0.067  8.662  0.140  0.230 1 
11615760 1.325 0.052 0.056 10.953  0.186  0.163 2 
11615890 1.445 0.070 0.031  5.278  0.076  0.036 1 
11615944 2.054 0.018 0.028 10.201  0.048  0.060 2 
11615984 1.286 0.073 0.091 11.040  0.262  0.270 2 
11616096 1.118 0.093 0.103 15.701  0.537  0.552 1 
11616373 1.117 0.075 0.065 11.022  0.326  0.242 2 
11616734 1.320 0.059 0.070  9.611  0.213  0.152 1 
11617501 1.108 0.040 0.042  9.485  0.122  0.212 1 
11617525 1.300 0.033 0.036  5.495  0.073  0.044 1 
11617556 1.264 0.059 0.059  8.105  0.127  0.153 1 
11617622 1.185 0.038 0.065 11.233  0.117  0.148 2 
11617751 1.237 0.145 0.166 17.842  0.719  0.872 1 
11617824 1.365 0.110 0.121 15.591  0.551  0.462 1 
11618103 1.343 0.038 0.051  6.511  0.073  0.060 1 
11618522 1.970 0.019 0.036 10.712  0.055  0.062 2 
11618787 2.676 0.433 0.342 13.068  0.873  0.707 2 
11619673 1.417 0.065 0.192 11.160  0.164  0.556 2 
11619730 1.375 0.056 0.052  6.110  0.084  0.077 1 
11620245 1.530 0.087 0.135  5.482  0.124  0.153 1 
11620442 1.283 0.081 0.064  8.541  0.203  0.205 1 
11620695 1.315 0.073 0.034 10.297  0.226  0.121 1 
11620825 1.418 0.076 0.053  6.280  0.121  0.103 1 
11621486 1.358 0.067 0.077 11.287  0.210  0.177 1 
11621987 1.015 0.086 0.093  7.280  0.170  0.210 1 
11622144 1.848 0.141 0.082 12.371  0.428  0.186 2 
11622755 1.161 0.093 0.062  4.998  0.070  0.070 1 
11623012 1.249 0.037 0.062 10.857  0.113  0.163 2 
11623195 1.256 0.039 0.068 10.880  0.136  0.156 2 
11623942 1.221 0.059 0.069  4.731  0.058  0.075 1 
11624392 1.986 0.281 0.760 12.261  0.703  1.666 2 
11649292 1.050 0.046 0.052  8.853  0.120  0.182 1 
11649294 1.179 0.056 0.031 10.918  0.181  0.122 2 
11649705 1.542 0.070 0.105 11.186  0.202  0.306 2 
11649869 0.700 0.053 0.088 11.819  0.299  0.501 2 
11650039 1.122 0.099 0.116 14.354  0.447  0.526 1 
11650041 0.780 0.112 0.240 19.955  1.220  1.940 1 
11650107 1.113 0.045 0.030  4.173  0.043  0.046 1 
11650219 1.020 0.036 0.042 10.458  0.117  0.127 2 
11650682 1.113 0.074 0.056  6.182  0.140  0.148 1 
11650683 0.949 0.046 0.064  9.501  0.164  0.208 1 
11650784 0.980 0.160 0.147 10.855  0.612  0.476 2 
11651229 2.572 0.442 0.499 13.735  0.971  0.832 2 
11651361 1.076 0.060 0.054  9.549  0.188  0.138 1 
11651399 1.199 0.029 0.052  5.852  0.061  0.074 1 
11651490 1.138 0.041 0.066  4.131  0.073  0.070 1 
11651776 1.254 0.060 0.064 12.458  0.186  0.274 1 
11652491 0.984 0.031 0.034  6.182  0.076  0.068 1 
11653073 1.298 0.040 0.058 10.884  0.115  0.147 2 
11653236 0.927 0.102 0.078 18.755  0.816  0.563 1 
11653381 1.218 0.051 0.053  5.548  0.078  0.075 1 
11654184 1.244 0.053 0.060 11.152  0.113  0.213 2 
11654305 1.348 0.082 0.046  9.384  0.170  0.115 1 
11655827 1.252 0.068 0.088  4.698  0.091  0.151 1 
11656237 0.745 0.049 0.059  9.390  0.292  0.320 2 
11656663 1.176 0.030 0.053 10.722  0.106  0.169 2 
11657118 1.193 0.035 0.021  5.935  0.043  0.048 1 
11657224 1.211 0.179 0.190 10.897  0.344  0.500 2 
11657306 1.234 0.047 0.040  4.812  0.053  0.053 1 
11657684 1.222 0.035 0.055 10.983  0.122  0.194 2 
11658270 1.433 0.069 0.061 13.686  0.177  0.294 1 
11658300 1.368 0.059 0.100  6.376  0.097  0.163 1 
11658322 2.316 0.088 0.119  9.011  0.140  0.183 2 
11658444 0.647 0.030 0.034  8.434  0.176  0.240 2 
11658693 1.652 0.075 0.066 11.062  0.126  0.160 2 
11658789 0.713 0.043 0.063  9.028  0.218  0.327 2 
11658849 1.064 0.071 0.096 11.005  0.245  0.355 2 
11658954 1.857 0.048 0.065 11.128  0.137  0.171 2 
11658976 1.360 0.036 0.104  8.549  0.090  0.217 1 
11658986 1.095 0.024 0.029  4.776  0.038  0.047 1 
11659003 1.389 0.048 0.077  8.793  0.110  0.176 1 
11661782 1.629 0.093 0.080  9.479  0.123  0.212 1 
11661955 0.657 0.035 0.042  8.524  0.217  0.319 2 
11662090 1.168 0.085 0.075  9.410  0.250  0.235 1 
11662173 0.951 0.085 0.060 10.375  0.318  0.237 2 
11662335 1.074 0.040 0.035  4.241  0.056  0.034 1 
11662556 1.579 0.064 0.082  8.016  0.112  0.107 1 
11662966 1.341 0.082 0.048  5.721  0.140  0.047 1 
11663151 1.231 0.039 0.045 10.799  0.119  0.125 2 
11663297 1.278 0.072 0.049  8.605  0.209  0.083 1 
11663387 1.115 0.029 0.026 10.700  0.106  0.144 2 
11663695 1.192 0.068 0.069  7.867  0.168  0.126 1 
11665692 2.288 0.142 0.168 10.589  0.225  0.269 2 
11665850 1.053 0.046 0.058 10.642  0.145  0.262 2 
11666270 1.560 0.145 0.294 13.961  0.465  0.957 2 
11666557 1.248 0.066 0.097 11.724  0.167  0.380 2 
11667266 2.191 0.021 0.052  8.554  0.031  0.064 2 
11667420 1.138 0.051 0.123 10.149  0.191  0.339 1 
11667477 1.116 0.071 0.026  7.262  0.160  0.077 1 
11667630 1.248 0.049 0.042  6.473  0.092  0.086 1 
11667799 1.782 0.140 0.078 11.007  0.375  0.202 1 
11667928 1.087 0.064 0.076 10.910  0.308  0.353 2 
11668036 1.542 0.055 0.067 11.088  0.167  0.211 2 
11668210 1.457 0.116 0.052  7.290  0.197  0.121 1 
11668246 1.641 0.120 0.100 11.752  0.340  0.198 2 
11668642 2.352 0.332 0.266 11.032  0.606  0.489 2 
11668686 0.899 0.118 0.090 10.293  0.496  0.357 2 
11668839 1.109 0.041 0.029  4.925  0.062  0.041 1 
11668895 1.029 0.044 0.056 10.595  0.160  0.249 2 
11668915 1.792 0.088 0.108 12.237  0.307  0.266 2 
11669095 1.399 0.055 0.126 11.067  0.153  0.358 2 
11669113 1.354 0.115 0.120 13.937  0.468  0.345 1 
11669202 1.245 0.087 0.037  9.340  0.230  0.186 1 
11669616 1.046 0.044 0.038  3.922  0.052  0.073 1 
11669622 1.413 0.254 0.204 11.730  0.846  0.722 2 
11670355 1.104 0.039 0.054 10.713  0.182  0.207 2 
11670367 1.190 0.089 0.167 11.462  0.301  0.585 2 
11670968 1.072 0.038 0.047  8.939  0.157  0.102 1 
11671017 1.198 0.092 0.076 10.951  0.241  0.217 2 
11671039 1.225 0.044 0.062 10.861  0.141  0.194 2 
11671068 1.044 0.042 0.055  9.092  0.141  0.157 1 
11671347 1.006 0.113 0.101 10.752  0.465  0.419 2 
11671578 1.430 0.052 0.036  6.329  0.072  0.085 1 
11671621 1.133 0.040 0.053  8.498  0.118  0.156 1 
11671924 1.764 0.124 0.227 11.530  0.387  0.828 2 
11672822 1.212 0.042 0.026  8.125  0.079  0.087 1 
11673621 2.387 0.359 0.288  7.344  0.429  0.353 1 
11673754 1.042 0.057 0.041  4.270  0.070  0.066 1 
11673900 1.617 0.049 0.065 11.195  0.164  0.090 2 
11674666 1.224 0.094 0.184 11.201  0.283  0.630 2 
11674677 1.683 0.128 0.135 12.648  0.387  0.508 2 
11700431 1.138 0.080 0.141 11.513  0.386  0.542 2 
11701923 1.367 0.054 0.048  5.518  0.092  0.054 1 
11702195 1.093 0.046 0.042  8.394  0.147  0.118 1 
11702480 1.650 0.184 0.166 12.288  0.480  0.491 1 
11702711 0.958 0.074 0.064 10.372  0.268  0.229 2 
11703230 1.128 0.049 0.049 10.762  0.206  0.157 2 
11703582 1.155 0.067 0.074  6.452  0.127  0.144 1 
11703724 1.214 0.038 0.049  4.819  0.038  0.079 1 
11704163 1.345 0.062 0.095 10.050  0.176  0.185 1 
11704816 0.930 0.032 0.029  5.768  0.078  0.064 1 
11706564 1.227 0.066 0.100 14.118  0.217  0.413 2 
11706958 1.213 0.065 0.045  7.176  0.103  0.073 1 
11707080 1.019 0.030 0.018  4.508  0.042  0.042 1 
11707304 1.212 0.042 0.065 10.910  0.146  0.200 2 
11707624 0.700 0.064 0.095  9.290  0.427  0.621 2 
11707636 1.065 0.062 0.076 10.831  0.298  0.335 2 
11707798 1.415 0.059 0.091 11.117  0.189  0.234 2 
11708457 1.005 0.041 0.034  6.818  0.102  0.078 1 
11708559 1.062 0.033 0.025  4.672  0.056  0.046 1 
11708622 1.405 0.066 0.135 11.221  0.211  0.366 2 
11708997 1.009 0.054 0.031  4.197  0.084  0.038 1 
11709100 1.127 0.062 0.082  9.911  0.196  0.254 1 
11709117 1.067 0.078 0.055  8.898  0.254  0.135 1 
11709871 1.087 0.031 0.048 10.596  0.107  0.218 2 
11710193 1.140 0.058 0.047 10.763  0.239  0.131 2 
11713326 1.346 0.137 0.123 11.809  0.564  0.478 2 
11714126 1.157 0.111 0.239 11.274  0.380  0.740 2 
11714365 1.328 0.120 0.071  9.744  0.331  0.183 1 
11716231 1.092 0.046 0.034  4.409  0.063  0.040 1 
11716326 1.082 0.034 0.037  4.077  0.065  0.053 1 
11716362 0.966 0.049 0.046  8.765  0.163  0.140 1 
11716402 1.252 0.065 0.046  8.798  0.135  0.104 1 
11716985 1.274 0.050 0.066  8.219  0.125  0.135 1 
11717610 1.113 0.039 0.042  4.955  0.054  0.052 1 
11717899 1.102 0.044 0.029  6.306  0.078  0.067 1 
11717920 1.307 0.078 0.103 14.210  0.410  0.303 1 
11718043 1.284 0.088 0.164 10.945  0.206  0.586 2 
11718088 0.933 0.068 0.102 10.695  0.325  0.428 2 
11718381 1.010 0.033 0.032  4.242  0.050  0.045 1 
11718486 1.140 0.056 0.050  6.215  0.106  0.112 1 
11718785 2.052 0.179 0.390 16.319  0.559  1.044 1 
11720493 1.178 0.046 0.080 10.935  0.174  0.249 2 
11721291 1.376 0.063 0.066 10.976  0.189  0.197 2 
11721374 1.268 0.033 0.039  8.534  0.085  0.096 1 
11721438 2.374 0.061 0.061  8.465  0.074  0.094 2 
11721529 1.289 0.068 0.037  7.061  0.138  0.093 1 
11722424 1.708 0.120 0.110 15.788  0.432  0.338 1 
11722613 1.240 0.052 0.072  8.294  0.093  0.175 1 
11723154 0.775 0.052 0.108  9.670  0.320  0.510 2 
11723588 1.483 0.050 0.061  4.980  0.070  0.086 1 
11723746 1.296 0.075 0.075  4.253  0.096  0.097 1 
11723893 1.155 0.040 0.060  6.894  0.137  0.090 1 
11724171 1.196 0.083 0.031  7.566  0.195  0.074 1 
11724179 0.971 0.044 0.043  7.382  0.132  0.119 1 
11725452 0.976 0.042 0.035  4.944  0.074  0.055 1 
11725564 2.447 0.066 0.077  8.672  0.089  0.106 2 
11751804 1.026 0.037 0.028  4.084  0.063  0.059 1 
11751835 1.375 0.269 0.257 13.266  1.038  0.822 2 
11752118 1.082 0.046 0.052  9.937  0.160  0.194 1 
11752358 1.209 0.032 0.029  7.843  0.052  0.084 1 
11752396 1.213 0.072 0.062 10.918  0.254  0.182 1 
11753010 1.049 0.077 0.089 16.127  0.439  0.560 1 
11753018 1.516 0.101 0.057  8.910  0.166  0.172 1 
11753104 1.216 0.093 0.096 11.061  0.305  0.414 1 
11753211 1.427 0.187 0.148 11.647  0.675  0.526 2 
11753439 1.135 0.062 0.034  8.528  0.169  0.101 1 
11753722 1.036 0.043 0.051  8.564  0.116  0.193 1 
11754056 1.211 0.055 0.028 10.867  0.152  0.100 2 
11754082 1.570 0.058 0.084 10.054  0.167  0.125 1 
11754215 1.041 0.047 0.053  9.538  0.162  0.188 1 
11754993 2.240 0.104 0.132  9.494  0.168  0.225 2 
11755089 1.457 0.066 0.100  5.122  0.080  0.146 1 
11756686 0.976 0.114 0.117 11.697  0.577  0.525 2 
11757076 1.526 0.110 0.175 11.808  0.290  0.442 2 
11757157 1.431 0.067 0.105 10.953  0.142  0.277 2 
11757163 1.383 0.069 0.057  5.199  0.104  0.054 1 
11757206 1.228 0.077 0.089 11.954  0.223  0.346 2 
11757305 1.124 0.171 0.201 13.108  0.771  0.771 2 
11757466 1.272 0.057 0.070 10.370  0.167  0.219 1 
11757739 1.327 0.049 0.058 10.912  0.171  0.170 2 
11757910 1.196 0.095 0.080 12.143  0.356  0.256 1 
11758140 1.486 0.060 0.073  8.105  0.152  0.160 1 
11758479 0.772 0.055 0.069  9.626  0.358  0.401 2 
11758710 1.539 0.090 0.099  9.981  0.263  0.177 1 
11758901 1.078 0.053 0.042  5.550  0.092  0.060 1 
11759040 1.113 0.065 0.034  5.503  0.115  0.077 1 
11759220 1.179 0.055 0.070 12.663  0.251  0.252 1 
11759279 1.053 0.043 0.043  7.520  0.127  0.116 1 
11759478 1.115 0.051 0.066  8.617  0.121  0.220 1 
11759700 1.588 0.056 0.102  7.468  0.087  0.169 1 
11759860 1.445 0.076 0.072 10.994  0.208  0.149 2 
11760138 1.136 0.046 0.026  6.371  0.079  0.062 1 
11760319 0.971 0.129 0.180 12.085  0.780  0.917 2 
11760596 0.643 0.019 0.013  7.461  0.104  0.089 2 
11760969 0.756 0.064 0.167 18.194  0.744  1.113 1 
11763919 1.489 0.210 0.175 11.624  0.625  0.486 2 
11764221 1.035 0.035 0.026  6.891  0.091  0.092 1 
11764270 1.268 0.054 0.066 11.157  0.161  0.201 2 
11764438 1.094 0.077 0.065 10.920  0.282  0.264 2 
11764544 1.179 0.055 0.045 10.879  0.161  0.134 2 
11766423 0.805 0.106 0.130 11.036  0.653  0.706 2 
11767058 1.920 0.026 0.027 10.694  0.053  0.065 2 
11767244 1.297 0.052 0.096  4.363  0.103  0.088 1 
11768170 1.393 0.066 0.028  5.227  0.081  0.029 1 
11768570 1.262 0.042 0.068 10.918  0.126  0.179 2 
11768621 1.272 0.039 0.061 10.790  0.097  0.211 2 
11768640 1.091 0.035 0.042 10.618  0.152  0.174 2 
11768791 0.952 0.089 0.064 10.366  0.351  0.227 2 
11769014 1.217 0.033 0.041 10.858  0.128  0.117 2 
11769120 1.097 0.046 0.041  5.720  0.092  0.048 1 
11769182 1.262 0.075 0.066 10.118  0.231  0.166 1 
11769491 1.208 0.052 0.067 10.860  0.174  0.218 2 
11769563 1.352 0.039 0.062  7.327  0.060  0.104 1 
11769570 1.231 0.051 0.086 10.929  0.165  0.282 2 
11769823 0.974 0.116 0.113 12.938  0.610  0.532 2 
11769954 1.910 0.164 0.041 13.576  0.382  0.184 2 
11770112 1.131 0.036 0.045  4.336  0.060  0.069 1 
11770175 1.801 0.106 0.229 12.042  0.310  0.425 2 
11770275 1.221 0.039 0.054  8.650  0.127  0.110 1 
11770285 1.178 0.073 0.039  6.655  0.178  0.057 1 
11770546 2.510 0.248 0.179  9.610  0.362  0.248 2 
11770624 1.024 0.046 0.035  9.272  0.146  0.159 1 
11770650 1.125 0.043 0.034  5.781  0.049  0.084 1 
11770708 1.403 0.086 0.058 11.553  0.192  0.193 1 
11771561 1.170 0.038 0.031  4.645  0.061  0.047 1 
11771576 1.859 0.087 0.177 12.041  0.235  0.430 2 
11771763 0.871 0.124 0.177 10.696  0.671  0.933 2 
11771978 1.350 0.052 0.054 10.530  0.155  0.089 1 
11772748 0.751 0.052 0.054  9.698  0.310  0.285 2 
11772905 1.405 0.050 0.051  7.917  0.093  0.083 1 
11773209 1.098 0.047 0.056 10.711  0.176  0.220 2 
11773616 1.271 0.089 0.088 12.824  0.347  0.298 1 
11773657 1.158 0.073 0.048 10.828  0.291  0.119 2 
11773767 1.142 0.044 0.070  6.274  0.087  0.112 1 
11773952 0.961 0.059 0.066  9.564  0.211  0.245 1 
11774110 1.317 0.056 0.065 11.321  0.205  0.243 2 
11774570 1.113 0.043 0.037  8.476  0.104  0.158 1 
11774651 1.021 0.058 0.051  9.368  0.193  0.213 1 
11774923 1.124 0.075 0.077 11.132  0.301  0.310 2 
11775041 1.218 0.050 0.066 10.845  0.157  0.199 2 
11775261 1.215 0.070 0.124 11.136  0.206  0.415 2 
11775398 1.112 0.067 0.048 10.761  0.262  0.163 2 
11775511 0.988 0.043 0.044  8.441  0.115  0.139 1 
11775671 1.633 0.071 0.090  5.276  0.064  0.148 1 
11802037 1.016 0.105 0.088 10.585  0.349  0.388 2 
11802109 0.936 0.081 0.073 10.432  0.322  0.275 2 
11802617 0.925 0.098 0.103 15.797  0.663  0.632 1 
11802908 1.369 0.036 0.077  6.673  0.060  0.113 1 
11803855 0.828 0.084 0.154 17.652  0.994  1.113 1 
11803897 1.034 0.087 0.096 10.855  0.399  0.451 2 
11803916 1.090 0.108 0.107 11.023  0.369  0.378 2 
11804677 1.716 0.208 0.215 17.354  0.865  0.812 1 
11804952 1.194 0.069 0.065  8.201  0.147  0.175 1 
11805217 1.472 0.055 0.060  9.014  0.137  0.211 1 
11805390 1.632 0.124 0.139 13.239  0.273  0.473 2 
11805460 1.392 0.055 0.063 11.253  0.257  0.213 2 
11805792 1.270 0.044 0.090 11.038  0.149  0.254 2 
11805876 1.976 0.078 0.127  7.173  0.090  0.179 1 
11807186 0.870 0.048 0.063 10.308  0.238  0.281 2 
11807330 1.037 0.048 0.065 10.670  0.172  0.270 2 
11807906 1.549 0.076 0.065  7.599  0.195  0.052 1 
11808139 1.630 0.084 0.039  5.771  0.060  0.070 1 
11808481 0.944 0.055 0.068 10.628  0.304  0.332 2 
11808970 1.826 0.050 0.054 11.036  0.106  0.122 2 
11809504 1.558 0.067 0.080  9.470  0.215  0.076 1 
11810190 0.967 0.069 0.073 13.333  0.415  0.408 1 
11810798 1.077 0.059 0.060  6.521  0.133  0.121 1 
11811203 1.128 0.053 0.053  9.797  0.189  0.174 1 
11811718 1.111 0.050 0.066  9.841  0.167  0.252 1 
11811826 1.206 0.030 0.037  5.138  0.048  0.063 1 
11812012 0.974 0.084 0.088 16.434  0.657  0.601 1 
11817405 1.410 0.090 0.065 11.946  0.243  0.202 1 
11818148 0.847 0.074 0.142 10.193  0.327  0.542 2 
11818451 0.756 0.052 0.054  9.667  0.282  0.294 2 
11818534 1.174 0.078 0.077 10.988  0.243  0.282 1 
11818943 1.284 0.086 0.124 11.445  0.264  0.418 2 
11819363 1.266 0.042 0.061  9.192  0.160  0.168 1 
11819657 1.235 0.055 0.038  4.695  0.079  0.057 1 
11819758 1.302 0.072 0.062  6.955  0.150  0.126 1 
11819760 1.236 0.111 0.137 11.882  0.410  0.582 2 
11819928 1.216 0.054 0.039  6.805  0.075  0.061 1 
11820243 1.350 0.049 0.056  9.601  0.114  0.135 1 
11820297 1.219 0.038 0.046 10.816  0.135  0.132 2 
11820444 0.986 0.026 0.025  5.279  0.059  0.038 1 
11820477 1.221 0.057 0.091 10.997  0.167  0.311 2 
11820688 1.629 0.199 0.170 11.925  0.478  0.425 2 
11820717 1.114 0.173 0.154 11.681  0.845  0.816 2 
11820810 1.196 0.062 0.076 10.993  0.199  0.210 2 
11821135 1.414 0.056 0.031  7.205  0.081  0.076 1 
11821439 1.610 0.056 0.089 10.688  0.128  0.186 1 
11821793 0.988 0.042 0.029  8.201  0.133  0.073 1 
11821966 1.207 0.083 0.091 12.879  0.315  0.375 2 
11822014 1.372 0.092 0.116 11.139  0.246  0.392 2 
11822097 2.819 0.415 0.187 13.369  0.837  0.363 2 
11822102 1.266 0.055 0.055 10.576  0.188  0.182 1 
11822342 1.116 0.032 0.047  8.126  0.090  0.174 1 
11822526 1.181 0.050 0.061 10.877  0.135  0.203 2 
11822898 1.402 0.086 0.090 10.189  0.192  0.268 1 
11823409 1.277 0.041 0.093  8.926  0.094  0.208 1 
11823838 1.730 0.135 0.115 11.620  0.325  0.315 2 
11824218 1.048 0.047 0.052 10.783  0.194  0.220 2 
11824328 1.404 0.049 0.077 11.179  0.189  0.205 2 
11824779 0.930 0.145 0.183 11.158  0.669  0.773 2 
11824814 1.083 0.035 0.028  8.200  0.105  0.074 1 
11824817 1.170 0.053 0.020  5.777  0.089  0.057 1 
11824855 1.154 0.044 0.049  5.863  0.092  0.088 1 
11824976 1.475 0.141 0.186 11.659  0.510  0.556 2 
11825166 1.207 0.046 0.061  9.085  0.136  0.130 1 
11825497 1.407 0.077 0.094  6.559  0.116  0.161 1 
11825807 1.121 0.069 0.061 10.849  0.273  0.187 2 
11826594 1.432 0.064 0.086 11.199  0.224  0.195 2 
11852899 1.287 0.070 0.070  4.386  0.099  0.068 1 
11853719 1.211 0.033 0.025 10.974  0.084  0.075 2 
11853890 2.173 0.035 0.017  9.053  0.070  0.039 2 
11854450 1.031 0.062 0.073 10.601  0.192  0.294 2 
11854801 1.023 0.039 0.030  4.373  0.063  0.039 1 
11855110 1.387 0.058 0.066 10.991  0.196  0.177 2 
11855667 0.956 0.028 0.020  4.024  0.044  0.025 1 
11858649 1.666 0.134 0.146 13.468  0.490  0.541 2 
11858653 1.039 0.057 0.055 10.907  0.220  0.207 2 
11858749 1.268 0.059 0.031  4.653  0.069  0.061 1 
11859429 1.322 0.123 0.142 11.521  0.456  0.429 2 
11859572 0.799 0.059 0.072  9.995  0.268  0.317 2 
11859861 1.060 0.076 0.146 11.059  0.349  0.607 2 
11860143 1.242 0.042 0.063 11.101  0.111  0.223 2 
11860180 0.946 0.070 0.066 10.876  0.311  0.298 2 
11860256 1.302 0.095 0.110  8.672  0.218  0.246 1 
11860515 1.064 0.052 0.060  4.052  0.075  0.072 1 
11860626 1.134 0.059 0.041  9.487  0.154  0.200 1 
11860760 1.052 0.124 0.127 11.228  0.524  0.518 2 
11860771 1.410 0.050 0.063 10.945  0.171  0.151 2 
11861266 1.196 0.065 0.070  6.629  0.137  0.107 1 
11861823 1.200 0.067 0.081 13.107  0.226  0.280 1 
11861857 1.263 0.043 0.056 11.038  0.166  0.170 1 
11862360 1.253 0.061 0.060 11.506  0.157  0.246 2 
11862382 1.563 0.100 0.125 11.111  0.312  0.265 1 
11862764 1.568 0.069 0.180  5.100  0.078  0.176 1 
11867473 0.867 0.130 0.100 10.016  0.683  0.432 2 
11867770 1.274 0.073 0.062  9.146  0.221  0.176 1 
11868163 1.267 0.060 0.032  5.739  0.104  0.087 1 
11868246 1.421 0.076 0.080 12.186  0.306  0.248 2 
11868394 1.266 0.092 0.082  6.885  0.188  0.181 1 
11869095 1.668 0.096 0.077  9.952  0.118  0.239 1 
11869694 1.466 0.069 0.188 11.049  0.183  0.610 2 
11869802 1.064 0.079 0.089 11.086  0.291  0.346 1 
11870581 1.197 0.067 0.051  7.379  0.123  0.117 1 
11870637 1.119 0.087 0.109  9.320  0.250  0.344 1 
11870734 0.933 0.149 0.079 10.292  0.663  0.276 2 
11870991 1.085 0.043 0.048 10.633  0.150  0.179 2 
11871165 1.292 0.063 0.079  8.153  0.108  0.196 1 
11871718 1.083 0.048 0.044 10.647  0.163  0.239 2 
11871882 1.244 0.039 0.055 10.819  0.106  0.177 2 
11872343 1.177 0.059 0.043  5.254  0.093  0.049 1 
11872655 0.886 0.090 0.091 10.883  0.393  0.364 2 
11872677 1.122 0.046 0.045  8.041  0.108  0.147 1 
11872794 1.039 0.020 0.024  5.075  0.047  0.059 1 
11873200 1.637 0.103 0.125 12.106  0.263  0.368 2 
11873264 1.358 0.049 0.056 10.969  0.185  0.162 2 
11873428 1.064 0.034 0.038  4.640  0.064  0.050 1 
11873522 0.769 0.053 0.060  9.796  0.265  0.319 2 
11873702 1.312 0.071 0.055  6.080  0.147  0.081 1 
11873903 1.211 0.038 0.034  5.013  0.045  0.056 1 
11873906 1.103 0.035 0.045  7.380  0.084  0.112 1 
11875246 1.067 0.043 0.063  6.365  0.094  0.141 1 
11876391 1.906 0.087 0.133 10.964  0.165  0.338 2 
11903967 1.494 0.116 0.142 12.407  0.407  0.333 1 
11904299 1.305 0.061 0.088  9.919  0.191  0.199 1 
11904929 1.586 0.064 0.073 10.970  0.224  0.098 2 
11905111 1.113 0.052 0.062  8.498  0.146  0.186 1 
11905159 1.175 0.066 0.032  8.906  0.151  0.096 1 
11905211 1.746 0.080 0.052 13.447  0.285  0.190 2 
11905393 1.092 0.015 0.022 10.578  0.054  0.111 2 
11905420 0.998 0.046 0.029  8.116  0.140  0.094 1 
11905840 1.331 0.031 0.032  6.093  0.044  0.052 1 
11905997 1.092 0.031 0.034  7.607  0.102  0.069 1 
11906129 1.313 0.063 0.074  7.421  0.105  0.165 1 
11908482 1.153 0.039 0.064  4.998  0.065  0.098 1 
11908532 1.309 0.040 0.051 10.771  0.097  0.165 2 
11908744 1.193 0.056 0.054 11.154  0.143  0.134 2 
11908864 1.193 0.075 0.140 10.880  0.202  0.442 2 
11909809 1.304 0.183 0.178 16.397  0.863  0.794 1 
11910249 1.023 0.042 0.055  9.906  0.148  0.200 1 
11910327 1.232 0.044 0.103 10.943  0.156  0.301 2 
11910475 1.274 0.066 0.071  4.491  0.083  0.089 1 
11910960 1.073 0.037 0.040  7.145  0.132  0.049 1 
11911699 1.124 0.052 0.067  5.428  0.094  0.130 1 
11911929 1.283 0.071 0.043  6.278  0.139  0.092 1 
11912016 1.369 0.099 0.121 11.468  0.330  0.382 2 
11912582 1.132 0.060 0.066  8.024  0.148  0.171 1 
11913049 1.001 0.061 0.062 11.046  0.238  0.239 2 
11913052 1.129 0.049 0.063  5.617  0.083  0.112 1 
11913122 1.207 0.109 0.116  5.609  0.172  0.219 1 
11913350 0.936 0.082 0.105 10.730  0.335  0.403 2 
11913446 1.020 0.075 0.070 10.814  0.294  0.238 2 
11913545 1.238 0.060 0.048  5.966  0.089  0.089 1 
11913802 0.793 0.065 0.078 10.337  0.317  0.375 2 
11917138 1.168 0.060 0.056  4.226  0.086  0.054 1 
11917935 1.634 0.195 0.204 11.140  0.245  0.525 2 
11918016 1.222 0.042 0.048 10.920  0.119  0.154 2 
11918256 0.810 0.106 0.165  9.935  0.671  0.647 2 
11918397 1.500 0.371 0.218 12.917  1.302  0.685 2 
11918765 1.007 0.075 0.078 10.915  0.309  0.332 2 
11920372 1.230 0.048 0.020  6.174  0.066  0.058 1 
11920678 1.396 0.075 0.076 11.308  0.218  0.198 1 
11920936 1.242 0.059 0.103 10.925  0.170  0.307 2 
11920955 1.085 0.401 0.103 10.470  1.620  0.309 2 
11921573 1.407 0.061 0.071 10.943  0.182  0.191 2 
11922275 1.154 0.070 0.042  8.566  0.175  0.105 1 
11923260 1.666 0.117 0.133 12.922  0.338  0.474 2 
11923394 2.568 0.578 0.329 13.227  1.262  0.582 2 
11923522 1.559 0.123 0.126 12.577  0.378  0.325 2 
11923687 1.062 0.058 0.049  9.568  0.203  0.143 1 
11924048 1.204 0.051 0.063 10.860  0.162  0.185 2 
11924125 1.001 0.193 0.074 10.469  0.873  0.245 2 
11924767 1.353 0.120 0.408 11.333  0.396  1.147 2 
11924806 2.403 0.051 0.049  8.397  0.065  0.064 2 
11924919 1.574 0.040 0.095  6.862  0.092  0.058 1 
11925044 1.345 0.091 0.112  5.029  0.093  0.129 1 
11925223 1.398 0.103 0.110  5.134  0.107  0.159 1 
11953581 1.368 0.057 0.078 11.156  0.208  0.333 2 
11953668 1.030 0.052 0.073 10.963  0.215  0.293 2 
11953849 1.275 0.041 0.060 10.898  0.129  0.173 2 
11954229 1.181 0.182 0.381 11.528  0.704  1.243 2 
11954278 1.278 0.045 0.070 11.048  0.163  0.201 2 
11954465 1.127 0.030 0.034  6.094  0.077  0.050 1 
11954649 1.433 0.047 0.067 10.963  0.106  0.172 2 
11954812 1.044 0.044 0.041  4.583  0.068  0.063 1 
11954989 1.323 0.057 0.084 12.914  0.225  0.275 1 
11955048 0.866 0.078 0.068 11.341  0.354  0.369 2 
11955410 1.145 0.051 0.041 10.790  0.201  0.108 2 
11957092 1.652 0.075 0.096 11.121  0.183  0.328 2 
11957192 1.429 0.061 0.035  7.305  0.074  0.116 1 
11957627 0.902 0.093 0.108 11.841  0.549  0.618 2 
11958976 1.644 0.092 0.058  6.379  0.082  0.103 1 
11959228 1.417 0.100 0.119 11.337  0.317  0.310 2 
11960195 1.350 0.074 0.080  5.599  0.113  0.105 1 
11960363 1.243 0.060 0.082  7.020  0.108  0.144 1 
11960470 1.831 0.101 0.097 12.463  0.316  0.322 2 
11960908 1.289 0.054 0.072  9.476  0.133  0.178 1 
11960927 1.116 0.044 0.050 10.752  0.201  0.166 2 
11961034 1.160 0.061 0.058 11.413  0.202  0.176 2 
11961204 1.112 0.065 0.068  4.181  0.075  0.113 1 
11961231 1.030 0.035 0.037  8.846  0.106  0.172 1 
11961493 1.170 0.059 0.090 11.387  0.281  0.355 2 
11961545 1.025 0.045 0.072  8.504  0.145  0.214 1 
11961615 1.194 0.070 0.094 11.159  0.187  0.245 2 
11962986 0.823 0.069 0.109 10.001  0.397  0.488 2 
11966475 1.212 0.068 0.070  8.783  0.166  0.236 1 
11966513 1.535 0.102 0.193 11.036  0.216  0.597 2 
11966805 1.438 0.046 0.092 11.003  0.103  0.227 2 
11967671 1.551 0.080 0.096 12.482  0.343  0.187 2 
11968334 1.327 0.047 0.076  5.673  0.048  0.114 1 
11969106 1.458 0.220 0.171 13.486  0.834  0.591 2 
11969372 1.356 0.093 0.131 11.240  0.263  0.335 2 
11969378 1.369 0.056 0.055 10.956  0.171  0.177 2 
11969879 1.028 0.099 0.142 11.478  0.433  0.497 2 
11970109 1.149 0.044 0.069  8.108  0.121  0.142 1 
11970185 1.077 0.086 0.071  8.575  0.253  0.181 1 
11970375 0.971 0.042 0.040  6.627  0.111  0.108 1 
11970742 1.163 0.046 0.057  4.635  0.072  0.082 1 
11970850 0.922 0.085 0.091 10.693  0.356  0.357 2 
11970987 1.723 0.093 0.116 11.264  0.220  0.369 2 
11971108 1.437 0.341 0.213 12.950  1.476  0.876 2 
11971123 1.158 0.069 0.194 11.102  0.248  0.704 2 
11971154 1.193 0.079 0.077  9.858  0.243  0.215 1 
11971452 1.154 0.070 0.096  9.265  0.183  0.293 1 
11971940 1.695 0.129 0.077 10.993  0.269  0.251 1 
11971974 0.784 0.080 0.087 10.185  0.421  0.504 2 
11972209 0.988 0.077 0.153 10.891  0.420  0.740 2 
11972301 1.490 0.041 0.028 10.815  0.099  0.083 2 
11972640 1.467 0.086 0.091  9.841  0.211  0.250 1 
11972774 1.184 0.053 0.059  8.861  0.136  0.147 1 
11972904 1.265 0.041 0.041  5.408  0.051  0.064 1 
11973017 1.295 0.076 0.054  4.286  0.105  0.070 1 
11973246 1.749 0.060 0.083 11.306  0.171  0.255 2 
11973307 1.298 0.042 0.061  8.295  0.131  0.144 1 
11973569 1.275 0.046 0.049  9.141  0.122  0.110 1 
11973853 1.501 0.037 0.032  5.010  0.054  0.073 1 
11974240 1.111 0.034 0.041  4.680  0.026  0.074 1 
11974612 1.073 0.042 0.047  9.451  0.164  0.133 1 
11975063 1.637 0.093 0.103 11.291  0.194  0.340 1 
11975146 1.204 0.116 0.189 11.673  0.426  0.696 2 
11975173 0.961 0.028 0.021  4.000  0.042  0.051 1 
12003253 1.122 0.077 0.092 11.096  0.272  0.329 2 
12003435 1.132 0.036 0.018  5.327  0.052  0.041 1 
12003742 2.122 0.171 0.681 10.948  0.302  1.180 2 
12004372 0.848 0.036 0.027  4.330  0.070  0.054 1 
12004945 1.175 0.026 0.036  6.880  0.067  0.035 1 
12005162 1.223 0.049 0.033  5.073  0.071  0.044 1 
12006368 1.438 0.116 0.122 11.795  0.426  0.385 2 
12006471 1.317 0.047 0.052 10.875  0.142  0.181 2 
12007247 1.245 0.081 0.071 12.136  0.234  0.265 1 
12007304 1.136 0.036 0.035  4.170  0.038  0.068 1 
12007558 0.820 0.066 0.077 10.201  0.382  0.398 2 
12008413 1.211 0.062 0.050  7.153  0.157  0.100 1 
12008680 0.717 0.045 0.061  9.752  0.237  0.287 2 
12008797 1.091 0.040 0.052 10.721  0.169  0.228 2 
12008916 1.268 0.064 0.025  5.147  0.087  0.075 1 
12009802 1.067 0.066 0.053  8.561  0.171  0.181 1 
12009953 1.209 0.062 0.057  9.504  0.158  0.204 1 
12010233 1.129 0.048 0.060 10.911  0.249  0.230 2 
12010646 1.319 0.041 0.047 10.943  0.116  0.175 2 
12011417 1.175 0.053 0.024  8.454  0.154  0.068 1 
12011705 0.898 0.187 0.118 10.049  0.947  0.458 2 
12011995 0.702 0.061 0.069 10.153  0.410  0.471 2 
12012082 1.800 0.219 0.177 14.258  0.590  0.508 1 
12012262 1.183 0.036 0.044  9.183  0.105  0.133 1 
12012511 1.516 0.046 0.062  7.456  0.082  0.136 1 
12012725 1.124 0.119 0.143 12.213  0.461  0.552 2 
12012758 0.996 0.032 0.024  3.970  0.045  0.038 1 
12017132 1.226 0.083 0.079 15.503  0.342  0.313 2 
12017829 1.154 0.065 0.048  6.871  0.141  0.107 1 
12017934 1.112 0.043 0.045 11.184  0.161  0.182 2 
12017985 0.887 0.050 0.069 12.842  0.282  0.416 1 
12018555 1.105 0.057 0.045  5.286  0.088  0.073 1 
12018854 1.079 0.079 0.102  9.102  0.248  0.323 1 
12019642 1.204 0.068 0.105 10.348  0.175  0.395 1 
12019910 1.672 0.075 0.102  7.553  0.080  0.224 1 
12020466 2.914 0.317 0.324 13.430  0.552  0.597 2 
12020500 0.664 0.036 0.054  8.490  0.239  0.431 2 
12020628 2.745 0.196 0.117 10.169  0.285  0.151 2 
12020913 1.057 0.033 0.053  6.389  0.095  0.093 1 
12021069 1.333 0.059 0.064  6.493  0.080  0.100 1 
12021332 1.253 0.066 0.075 12.208  0.228  0.365 1 
12021471 1.409 0.116 0.120 14.037  0.440  0.315 2 
12021487 1.184 0.036 0.043 10.787  0.148  0.135 2 
12021730 1.370 0.045 0.080  6.218  0.075  0.099 1 
12021906 1.561 0.046 0.056 11.168  0.151  0.186 2 
12022099 1.223 0.337 0.287 22.455  2.319  2.354 1 
12022176 1.344 0.050 0.046  6.856  0.101  0.072 1 
12022592 1.905 0.084 0.077 13.581  0.178  0.214 2 
12022621 0.959 0.141 0.170 10.724  0.513  0.632 2 
12022812 0.887 0.125 0.142 10.468  0.488  0.525 2 
12022976 0.829 0.097 0.180  9.807  0.471  0.718 2 
12023467 1.166 0.039 0.047  4.388  0.051  0.059 1 
12023574 0.948 0.063 0.059 11.090  0.274  0.271 2 
12023863 1.563 0.075 0.057 10.278  0.239  0.073 1 
12024640 1.213 0.038 0.027  6.684  0.067  0.057 1 
12052312 1.277 0.066 0.057  6.302  0.112  0.138 1 
12052691 1.196 0.049 0.061 11.454  0.165  0.156 2 
12053188 1.244 0.061 0.084 11.310  0.153  0.281 2 
12055022 1.034 0.053 0.032  8.892  0.160  0.157 1 
12055552 1.326 0.052 0.039 10.996  0.126  0.150 2 
12055632 1.851 0.048 0.079 11.077  0.116  0.184 2 
12055666 0.766 0.067 0.073  9.817  0.409  0.465 2 
12055763 1.136 0.048 0.030  5.072  0.060  0.057 1 
12056065 1.087 0.071 0.037  5.196  0.118  0.046 1 
12056072 0.762 0.047 0.060 10.651  0.292  0.385 2 
12056767 1.250 0.039 0.047 10.878  0.125  0.133 2 
12056819 1.339 0.081 0.092 10.286  0.233  0.189 1 
12057742 1.099 0.275 0.333  9.643  1.254  1.328 1 
12058075 0.973 0.116 0.119 11.971  0.635  0.626 2 
12058143 1.165 0.047 0.027  4.487  0.052  0.052 1 
12058556 1.199 0.060 0.040  6.240  0.105  0.074 1 
12058879 1.154 0.059 0.072  4.238  0.076  0.085 1 
12059072 0.667 0.034 0.062  8.335  0.237  0.354 2 
12059363 1.146 0.063 0.058  8.752  0.157  0.182 1 
12059823 1.218 0.051 0.040  6.455  0.090  0.095 1 
12059907 0.978 0.043 0.034  7.707  0.115  0.093 1 
12060254 1.672 0.079 0.075  7.182  0.117  0.130 1 
12060262 1.400 0.066 0.070  9.489  0.147  0.158 1 
12060672 1.076 0.029 0.020 10.461  0.094  0.097 2 
12060834 1.098 0.077 0.078 15.198  0.410  0.509 1 
12061355 1.144 0.063 0.051  8.375  0.176  0.148 1 
12061622 1.352 0.104 0.106 11.312  0.345  0.370 2 
12061860 1.243 0.040 0.028  6.812  0.085  0.070 1 
12062076 1.064 0.061 0.069 10.719  0.205  0.310 2 
12062344 1.314 0.060 0.046  6.289  0.131  0.082 1 
12065840 1.070 0.078 0.058 10.858  0.314  0.201 2 
12065876 0.755 0.053 0.071  9.362  0.351  0.427 2 
12066026 1.050 0.022 0.041  4.615  0.056  0.064 1 
12066160 1.258 0.075 0.065 10.949  0.203  0.272 1 
12066218 1.180 0.054 0.055 12.322  0.254  0.169 1 
12066259 1.263 0.021 0.032  5.911  0.061  0.076 1 
12066619 1.558 0.072 0.050  7.248  0.136  0.046 1 
12066649 1.015 0.070 0.079 10.690  0.272  0.361 2 
12066660 1.098 0.062 0.077 10.954  0.261  0.255 2 
12066700 1.363 0.051 0.068  4.768  0.064  0.076 1 
12066767 1.316 0.065 0.090 11.050  0.267  0.281 2 
12067001 1.700 0.133 0.237 11.321  0.330  0.757 2 
12067490 1.165 0.046 0.047  6.448  0.084  0.091 1 
12067531 1.139 0.086 0.082 11.068  0.303  0.237 2 
12067549 1.168 0.082 0.031  6.606  0.162  0.076 1 
12067693 1.478 0.123 0.181 11.803  0.395  0.466 2 
12068031 1.144 0.055 0.056  9.875  0.148  0.191 1 
12068264 0.942 0.065 0.107 11.128  0.360  0.440 2 
12069210 1.096 0.132 0.128 11.587  0.603  0.625 2 
12069319 2.696 0.178 0.098 11.194  0.288  0.172 2 
12069642 1.071 0.079 0.088 10.838  0.313  0.374 2 
12069693 1.071 0.051 0.043  7.994  0.145  0.138 1 
12069776 1.167 0.039 0.042  4.617  0.073  0.040 1 
12069904 1.273 0.075 0.089 11.343  0.251  0.280 1 
12070025 0.985 0.031 0.032  5.335  0.063  0.062 1 
12070042 3.175 1.219 0.215 16.279  2.624  0.582 2 
12070053 1.426 0.075 0.117  8.927  0.135  0.312 1 
12070114 1.560 0.118 0.121 11.559  0.331  0.316 2 
12070247 0.970 0.096 0.166 11.455  0.444  0.585 2 
12070301 1.135 0.050 0.064 10.796  0.192  0.195 2 
12070325 1.135 0.053 0.029  4.649  0.057  0.056 1 
12070487 1.303 0.043 0.037  6.294  0.056  0.084 1 
12070510 1.224 0.061 0.125 10.966  0.175  0.351 2 
12070550 1.188 0.081 0.159 13.535  0.365  0.568 2 
12070650 1.422 0.071 0.057 10.901  0.159  0.126 2 
12070670 1.435 0.050 0.073  7.885  0.086  0.132 1 
12071348 1.634 0.096 0.133 12.379  0.227  0.429 2 
12071374 1.600 0.292 0.365 11.729  0.789  0.843 2 
12071479 1.376 0.067 0.067  6.882  0.133  0.110 1 
12071530 1.355 0.076 0.031  7.377  0.151  0.070 1 
12072060 1.197 0.061 0.061  7.778  0.137  0.129 1 
12072067 1.223 0.044 0.037 11.016  0.063  0.119 2 
12072477 1.518 0.167 0.162 11.551  0.505  0.510 2 
12072570 0.850 0.064 0.062 10.884  0.336  0.285 2 
12072581 1.067 0.061 0.078 11.317  0.255  0.323 2 
12072664 1.142 0.068 0.078  8.776  0.181  0.212 1 
12073207 0.785 0.066 0.070 10.771  0.401  0.441 2 
12101990 1.016 0.041 0.049 10.569  0.165  0.215 2 
12104584 1.363 0.137 0.107 12.630  0.467  0.314 2 
12104686 2.587 0.496 0.293 10.969  0.771  0.461 2 
12104737 1.093 0.049 0.068  8.243  0.140  0.175 1 
12105096 1.182 0.043 0.044 10.131  0.175  0.111 1 
12105282 1.141 0.053 0.056  7.711  0.111  0.156 1 
12105554 1.063 0.043 0.041  8.745  0.151  0.088 1 
12105681 1.951 0.034 0.085 10.768  0.075  0.170 2 
12105800 1.146 0.055 0.067 11.279  0.224  0.246 2 
12105938 1.322 0.035 0.049 10.761  0.100  0.170 2 
12105959 1.111 0.046 0.030  4.957  0.062  0.065 1 
12106089 0.989 0.171 0.173 10.590  0.641  0.744 2 
12106388 0.779 0.047 0.052  9.606  0.261  0.281 2 
12106439 1.095 0.045 0.068  8.091  0.134  0.177 1 
12107614 0.918 0.073 0.085 10.755  0.333  0.396 2 
12107622 1.550 0.049 0.077  5.079  0.090  0.051 1 
12108732 1.053 0.052 0.064 11.193  0.211  0.219 2 
12108854 1.083 0.036 0.032  7.296  0.130  0.050 1 
12109031 1.134 0.060 0.037  5.319  0.093  0.100 1 
12109080 1.225 0.051 0.057  9.585  0.148  0.164 1 
12109271 2.303 0.000 0.000  9.974  0.000  0.000 2 
12109388 1.622 0.101 0.100 11.734  0.324  0.187 2 
12109442 0.751 0.063 0.181  9.525  0.435  0.863 2 
12109480 1.058 0.045 0.042  7.210  0.138  0.088 1 
12109919 1.084 0.046 0.051  8.525  0.176  0.135 1 
12110240 1.120 0.284 0.316 10.651  1.224  1.274 1 
12110266 1.596 0.175 0.154 11.659  0.480  0.410 2 
12110800 1.379 0.084 0.079 11.199  0.253  0.250 2 
12110908 1.019 0.101 0.122  4.801  0.183  0.196 1 
12110919 0.996 0.073 0.070 13.500  0.372  0.314 1 
12111110 0.902 0.040 0.046 10.212  0.168  0.196 1 
12114999 1.438 0.052 0.145 11.043  0.125  0.426 2 
12115227 1.003 0.020 0.020  5.845  0.042  0.045 1 
12115374 1.116 0.043 0.056  4.000  0.042  0.078 1 
12115713 0.692 0.040 0.044  8.842  0.223  0.236 2 
12116393 1.178 0.047 0.030  8.070  0.087  0.075 1 
12116619 1.198 0.058 0.093 11.301  0.198  0.335 2 
12116644 2.248 0.137 0.166 10.577  0.201  0.273 2 
12116993 1.163 0.084 0.084 16.520  0.472  0.454 1 
12117077 1.217 0.056 0.054 10.323  0.195  0.144 1 
12117090 1.276 0.054 0.042  5.293  0.069  0.104 1 
12117099 1.047 0.276 0.111 10.624  1.016  0.428 2 
12117138 1.534 0.055 0.066 11.195  0.144  0.222 2 
12117790 1.412 0.064 0.044  6.485  0.093  0.080 1 
12117920 0.645 0.031 0.037  9.049  0.071  0.116 2 
12118044 2.082 0.035 0.036 10.289  0.095  0.104 2 
12118058 1.151 0.047 0.045 10.841  0.178  0.169 2 
12118322 1.387 0.073 0.080  8.386  0.137  0.184 1 
12118338 1.175 0.046 0.032  5.933  0.077  0.073 1 
12118395 1.171 0.060 0.050  6.357  0.110  0.088 1 
12118820 1.094 0.068 0.073 10.772  0.233  0.282 2 
12118897 1.168 0.060 0.054 10.766  0.172  0.176 2 
12119262 1.123 0.050 0.045  8.341  0.108  0.155 1 
12119739 1.016 0.038 0.010  4.173  0.047  0.032 1 
12119770 1.062 0.044 0.041 10.583  0.141  0.180 2 
12119864 1.734 0.055 0.060 11.208  0.122  0.195 2 
12119865 1.083 0.055 0.061 10.922  0.210  0.232 2 
12119970 1.305 0.088 0.051 11.201  0.276  0.166 1 
12119979 1.789 0.056 0.054 11.212  0.154  0.155 2 
12120230 1.218 0.060 0.064  9.057  0.152  0.226 1 
12120233 1.026 0.103 0.115  5.439  0.235  0.260 1 
12120327 1.199 0.047 0.071 11.014  0.146  0.211 2 
12120391 0.969 0.027 0.034  6.010  0.069  0.075 1 
12120872 1.377 0.061 0.066  6.972  0.120  0.089 1 
12120937 1.227 0.047 0.039  5.749  0.053  0.079 1 
12121032 1.065 0.062 0.058 10.597  0.170  0.221 2 
12121044 1.123 0.037 0.035 10.828  0.211  0.139 2 
12121169 1.141 0.071 0.053 12.239  0.346  0.293 2 
12121207 1.163 0.127 0.181 11.879  0.687  0.858 2 
12121377 1.607 0.056 0.096 11.265  0.180  0.168 2 
12121656 1.341 0.048 0.055 10.844  0.170  0.193 2 
12122085 1.136 0.026 0.042  5.162  0.069  0.040 1 
12122151 1.545 0.115 0.097 10.118  0.321  0.187 1 
12151240 1.499 0.058 0.101  9.541  0.164  0.249 1 
12152850 1.077 0.047 0.051 10.673  0.162  0.261 2 
12153274 1.205 0.046 0.031  6.608  0.099  0.062 1 
12153346 0.984 0.147 0.066 10.424  0.686  0.210 2 
12153488 1.030 0.062 0.074 10.657  0.214  0.288 2 
12153827 1.719 0.049 0.040 11.004  0.140  0.152 2 
12154360 1.079 0.064 0.060  8.640  0.209  0.156 1 
12154686 1.125 0.070 0.048  7.586  0.151  0.145 1 
12154726 2.491 0.144 0.103  9.208  0.219  0.173 2 
12155236 1.116 0.249 0.309 13.265  1.348  1.380 2 
12155459 1.103 0.039 0.039  4.173  0.043  0.042 1 
12155851 1.344 0.090 0.120 11.462  0.294  0.375 2 
12156156 0.736 0.053 0.063  9.432  0.294  0.317 2 
12156445 1.090 0.044 0.042  7.509  0.113  0.119 1 
12156664 0.636 0.026 0.041  8.545  0.153  0.254 2 
12156814 2.504 0.123 0.126  9.066  0.172  0.156 2 
12156874 1.273 0.056 0.052  7.523  0.098  0.134 1 
12156975 1.148 0.056 0.066 10.881  0.216  0.185 2 
12157006 1.387 0.118 0.208 11.177  0.300  0.627 2 
12157217 1.195 0.053 0.077  9.240  0.188  0.201 1 
12157360 1.734 0.091 0.160 11.206  0.195  0.449 2 
12157465 1.033 0.214 0.189 12.956  0.987  0.856 2 
12157642 1.296 0.046 0.087  8.930  0.095  0.212 1 
12157971 0.935 0.092 0.049 10.270  0.456  0.238 2 
12157980 1.044 0.028 0.022  5.199  0.058  0.065 1 
12158327 1.241 0.020 0.037 10.957  0.076  0.131 2 
12158598 1.056 0.076 0.083  5.453  0.179  0.176 1 
12158655 1.015 0.189 0.227 10.449  0.966  1.023 1 
12158667 1.260 0.072 0.075 11.503  0.199  0.241 2 
12159192 1.604 0.086 0.080  6.547  0.155  0.063 1 
12159715 1.110 0.065 0.070  7.739  0.146  0.189 1 
12159919 1.495 0.052 0.117  5.292  0.071  0.163 1 
12164669 1.136 0.069 0.037  7.932  0.140  0.148 1 
12164689 0.970 0.064 0.074 10.674  0.251  0.285 2 
12164879 3.191 0.123 0.134 13.862  0.224  0.205 2 
12165342 1.004 0.053 0.071 10.626  0.216  0.260 2 
12165692 1.142 0.039 0.042  6.277  0.107  0.064 1 
12166162 1.424 0.060 0.049  6.494  0.082  0.097 1 
12166441 1.223 0.065 0.071  9.447  0.184  0.161 1 
12166463 1.099 0.095 0.081 10.909  0.348  0.259 1 
12166563 1.366 0.090 0.076  6.227  0.119  0.099 1 
12166621 1.140 0.045 0.052  4.828  0.067  0.081 1 
12167277 1.453 0.068 0.037  6.099  0.103  0.062 1 
12167366 1.320 0.124 0.086 12.955  0.438  0.361 2 
12167521 1.201 0.033 0.035 10.786  0.120  0.142 2 
12167670 0.944 0.105 0.129 11.444  0.461  0.577 2 
12167910 1.323 0.140 0.132 16.457  0.640  0.565 1 
12168062 1.286 0.054 0.030  5.289  0.076  0.073 1 
12168263 1.477 0.079 0.080  9.743  0.239  0.202 1 
12168406 1.184 0.066 0.097  9.666  0.239  0.219 1 
12168413 1.552 0.071 0.054  5.183  0.118  0.048 1 
12169353 1.185 0.054 0.056 10.890  0.154  0.176 2 
12169488 1.489 0.213 0.158 12.862  0.607  0.462 2 
12169845 1.869 0.091 0.067 14.346  0.274  0.155 1 
12169891 1.237 0.066 0.084  7.440  0.148  0.215 1 
12169910 1.154 0.068 0.061 10.871  0.262  0.145 2 
12169924 1.707 0.085 0.090 11.416  0.210  0.216 1 
12170173 1.314 0.040 0.032  6.312  0.057  0.077 1 
12170216 1.300 0.083 0.078 10.583  0.323  0.183 1 
12170553 1.321 0.049 0.062 10.843  0.140  0.209 2 
12201679 1.144 0.048 0.065  7.059  0.125  0.117 1 
12201835 0.822 0.052 0.055  9.694  0.284  0.287 2 
12201962 1.160 0.060 0.033  8.516  0.166  0.104 1 
12202062 1.456 0.085 0.169 11.125  0.201  0.465 2 
12202431 1.396 0.058 0.060 11.183  0.243  0.205 2 
12203182 1.141 0.028 0.044  4.850  0.052  0.077 1 
12203197 1.158 0.059 0.057  4.065  0.074  0.071 1 
12203227 1.582 0.135 0.120 14.561  0.390  0.317 2 
12203243 1.257 0.072 0.016  4.596  0.068  0.035 1 
12203244 1.028 0.054 0.052 10.499  0.184  0.186 2 
12203455 1.044 0.065 0.064 10.569  0.182  0.253 2 
12203653 1.460 0.063 0.056 11.078  0.162  0.116 2 
12204508 0.983 0.053 0.057 11.006  0.246  0.260 2 
12204887 1.154 0.059 0.052 10.782  0.191  0.175 2 
12205702 1.021 0.048 0.053 10.015  0.166  0.211 1 
12206050 1.139 0.063 0.044  9.519  0.137  0.171 1 
12206414 0.947 0.056 0.060 11.441  0.249  0.280 2 
12206812 1.251 0.067 0.065  5.474  0.095  0.109 1 
12206828 1.230 0.047 0.050 11.161  0.100  0.177 2 
12207049 1.970 0.107 0.297  6.662  0.132  0.352 1 
12207086 1.178 0.064 0.042 10.834  0.168  0.135 2 
12207566 1.039 0.043 0.058  7.769  0.110  0.166 1 
12207740 0.966 0.032 0.045  9.138  0.136  0.143 1 
12207840 1.005 0.033 0.027  6.569  0.073  0.083 1 
12207879 1.151 0.061 0.055  8.615  0.139  0.169 1 
12208173 1.190 0.036 0.035  5.226  0.079  0.028 1 
12208273 1.012 0.063 0.062 12.278  0.290  0.324 1 
12208370 0.940 0.084 0.088 10.634  0.345  0.362 2 
12208408 1.234 0.064 0.045  7.641  0.138  0.078 1 
12208564 1.060 0.058 0.056 10.395  0.202  0.159 1 
12208809 2.211 0.191 0.534 12.899  0.545  1.098 2 
12214399 1.014 0.034 0.043  8.390  0.108  0.144 1 
12215012 1.525 0.107 0.120 11.682  0.276  0.323 2 
12215023 0.992 0.069 0.084 10.823  0.341  0.372 2 
12215063 1.018 0.069 0.097 11.549  0.329  0.465 2 
12215354 0.905 0.064 0.074 11.250  0.324  0.331 2 
12215411 1.164 0.049 0.076 11.099  0.202  0.223 2 
12215568 1.109 0.039 0.043  7.365  0.099  0.080 1 
12215647 1.499 0.091 0.099 10.180  0.236  0.242 1 
12215898 0.994 0.056 0.054  9.482  0.204  0.152 1 
12216301 0.928 0.036 0.048  4.181  0.063  0.085 1 
12216433 1.215 0.055 0.048  6.165  0.086  0.088 1 
12216750 1.156 0.034 0.022  6.383  0.037  0.050 1 
12216873 0.936 0.068 0.064 10.348  0.310  0.219 2 
12217017 1.321 0.068 0.068  6.132  0.144  0.105 1 
12217154 1.933 0.169 0.109 11.590  0.316  0.318 1 
12217239 1.419 0.144 0.175 13.753  0.550  0.549 2 
12217300 1.387 0.187 0.179 12.810  0.719  0.542 2 
12217355 1.085 0.075 0.073 10.097  0.253  0.254 1 
12217684 1.238 0.078 0.086  8.749  0.172  0.209 1 
12217863 1.815 0.076 0.276 11.245  0.230  0.692 2 
12218006 1.034 0.066 0.077 10.720  0.265  0.316 2 
12218181 1.107 0.062 0.043 10.217  0.196  0.180 1 
12218634 1.265 0.066 0.020  6.356  0.097  0.064 1 
12218869 1.150 0.042 0.050  8.220  0.174  0.091 1 
12219032 0.971 0.056 0.061 11.349  0.266  0.260 1 
12251066 1.095 0.063 0.046  8.826  0.192  0.125 1 
12251438 0.607 0.000 0.000  5.548  0.000  0.000 2 
12251789 0.830 0.093 0.088 10.615  0.578  0.575 2 
12252224 1.044 0.065 0.053  9.066  0.207  0.179 1 
12252410 1.203 0.038 0.054  9.101  0.064  0.179 1 
12252899 0.714 0.056 0.060  9.569  0.301  0.335 2 
12253210 1.184 0.066 0.053  8.413  0.198  0.121 1 
12253294 1.484 0.089 0.079 10.966  0.208  0.254 1 
12253322 1.105 0.061 0.054  8.538  0.192  0.167 1 
12253381 0.877 0.059 0.056 11.643  0.294  0.278 1 
12254159 2.081 0.151 0.159  9.349  0.242  0.251 1 
12254344 1.340 0.082 0.069  7.257  0.214  0.080 1 
12254670 1.149 0.098 0.096 11.565  0.377  0.339 1 
12254817 1.412 0.065 0.083 11.400  0.132  0.249 1 
12255028 1.327 0.067 0.075 11.066  0.266  0.215 2 
12255231 1.590 0.090 0.256  4.709  0.097  0.283 1 
12255875 1.467 0.135 0.234 11.030  0.235  0.864 2 
12256516 1.300 0.061 0.041  7.772  0.142  0.085 1 
12256895 1.127 0.055 0.051 10.712  0.188  0.186 1 
12257026 1.187 0.061 0.048 11.141  0.150  0.097 2 
12257306 1.365 0.047 0.063  6.213  0.088  0.079 1 
12257328 1.352 0.035 0.060 10.910  0.092  0.221 2 
12258572 1.016 0.145 0.144 16.961  1.036  0.978 1 
12258756 1.194 0.071 0.100 11.219  0.210  0.310 2 
12264089 1.097 0.034 0.037  9.625  0.119  0.136 1 
12264780 1.148 0.051 0.052  5.316  0.094  0.074 1 
12264805 0.730 0.057 0.076  9.381  0.336  0.487 2 
12264822 1.063 0.069 0.078  9.222  0.208  0.212 1 
12264924 1.651 0.101 0.112 12.159  0.258  0.451 2 
12265509 2.279 0.040 0.056  8.830  0.049  0.081 2 
12265709 1.117 0.102 0.107 10.688  0.343  0.377 1 
12265951 1.184 0.064 0.073  8.950  0.176  0.162 1 
12266056 1.189 0.055 0.032  9.793  0.169  0.071 1 
12266731 2.696 0.180 0.108  9.746  0.231  0.142 2 
12267816 1.264 0.050 0.054  7.090  0.092  0.141 1 
12268191 1.297 0.059 0.073 12.459  0.238  0.249 1 
12268448 1.314 0.042 0.056 10.874  0.139  0.203 2 
12268541 0.978 0.058 0.045 11.655  0.297  0.188 1 
12268740 0.820 0.065 0.071  9.557  0.363  0.364 2 
12268819 2.647 0.480 0.393 11.975  0.812  0.777 2 
12268974 1.627 0.103 0.064 10.819  0.275  0.091 2 
12268996 1.106 0.082 0.086 11.085  0.307  0.341 2 
12300740 1.291 0.072 0.073 11.841  0.350  0.225 1 
12301040 1.069 0.042 0.060  8.088  0.136  0.145 1 
12301522 1.309 0.049 0.057 10.939  0.170  0.193 2 
12301741 1.368 0.054 0.056  5.902  0.094  0.063 1 
12301901 1.167 0.072 0.064  8.676  0.195  0.154 1 
12302104 1.187 0.045 0.053 10.797  0.146  0.158 2 
12302516 1.098 0.039 0.045 10.637  0.165  0.153 2 
12302542 1.183 0.047 0.096 11.209  0.148  0.268 2 
12303050 1.010 0.036 0.028  6.153  0.078  0.063 1 
12303789 1.049 0.053 0.043  8.744  0.184  0.142 1 
12304202 1.102 0.059 0.063 10.785  0.240  0.211 2 
12304485 0.942 0.104 0.156 10.622  0.406  0.717 2 
12304634 1.223 0.047 0.061  7.537  0.077  0.136 1 
12305574 1.058 0.039 0.056 10.950  0.192  0.197 2 
12305778 1.046 0.049 0.059  9.840  0.166  0.181 1 
12305898 1.101 0.044 0.051 10.732  0.198  0.197 2 
12306695 1.296 0.061 0.064 11.529  0.169  0.232 1 
12306711 0.793 0.058 0.069 10.537  0.323  0.373 2 
12314360 1.142 0.071 0.030  8.348  0.187  0.085 1 
12314595 1.637 0.083 0.074  8.930  0.097  0.214 1 
12314910 1.277 0.096 0.117 13.602  0.432  0.528 1 
12314927 1.233 0.124 0.156 17.230  0.661  0.922 1 
12315067 1.232 0.042 0.077 10.959  0.145  0.261 2 
12315090 1.163 0.045 0.032  8.572  0.128  0.106 1 
12315094 1.087 0.048 0.055 11.114  0.182  0.173 1 
12315964 1.180 0.064 0.053 10.818  0.157  0.165 2 
12316100 1.365 0.183 0.192 18.788  0.950  0.957 1 
12316126 1.525 0.140 0.168  9.295  0.298  0.332 1 
12316294 1.177 0.037 0.064  9.669  0.168  0.136 1 
12316307 1.175 0.037 0.043  5.159  0.079  0.040 1 
12316494 1.130 0.132 0.145 11.293  0.463  0.506 2 
12316788 1.094 0.039 0.047  9.702  0.125  0.164 1 
12316982 0.985 0.084 0.097 10.635  0.332  0.360 2 
12317182 1.093 0.064 0.068 10.846  0.266  0.268 2 
12317351 1.213 0.038 0.042 10.867  0.122  0.132 2 
12317483 1.019 0.081 0.116 10.808  0.397  0.571 2 
12351851 1.162 0.033 0.044  7.530  0.115  0.082 1 
12354136 0.884 0.143 0.144 10.137  0.638  0.504 2 
12354843 1.148 0.064 0.057  4.373  0.069  0.080 1 
12355700 1.194 0.059 0.068  7.048  0.128  0.119 1 
12356204 2.239 0.034 0.055  8.957  0.048  0.086 2 
12356227 1.094 0.071 0.074 12.130  0.334  0.353 1 
12356292 0.719 0.049 0.055  9.759  0.261  0.340 2 
12356649 2.393 0.123 0.111  9.094  0.200  0.159 2 
12365293 2.590 0.120 0.062  9.481  0.158  0.108 2 
12365783 1.081 0.041 0.035  5.529  0.083  0.042 1 
12365806 1.033 0.056 0.069 10.607  0.191  0.296 2 
12366053 2.100 0.034 0.031 10.305  0.076  0.059 2 
12366388 1.186 0.052 0.044  5.058  0.091  0.048 1 
12366461 1.519 0.080 0.084 10.917  0.243  0.183 1 
12366537 1.635 0.068 0.098 10.768  0.073  0.321 1 
12366576 1.328 0.053 0.056 10.955  0.139  0.197 2 
12366768 1.073 0.053 0.087 10.715  0.198  0.416 2 
12366840 1.339 0.061 0.071 10.312  0.220  0.163 1 
12366894 1.269 0.010 0.000 10.213  0.000  0.033 2 
12367469 1.443 0.049 0.072 10.947  0.110  0.221 2 
12367714 1.143 0.063 0.081 10.903  0.257  0.338 2 
12367827 1.384 0.130 0.201 11.231  0.383  0.687 2 
12401274 1.586 0.202 0.175 11.602  0.534  0.491 2 
12401315 1.228 0.064 0.054 12.236  0.228  0.183 1 
12402334 1.175 0.055 0.136 11.209  0.204  0.461 2 
12402534 0.758 0.045 0.054  9.455  0.271  0.286 2 
12402804 1.053 0.038 0.042  7.260  0.131  0.097 1 
12402894 1.552 0.094 0.085  7.889  0.216  0.082 1 
12402908 0.861 0.116 0.125 10.439  0.558  0.539 1 
12403391 1.212 0.028 0.050  5.172  0.041  0.085 1 
12403474 1.364 0.038 0.049  6.203  0.060  0.061 1 
12403961 1.018 0.089 0.102 13.933  0.464  0.455 1 
12403985 1.451 0.068 0.124 10.947  0.144  0.324 2 
12404421 1.864 0.059 0.164 11.097  0.130  0.336 2 
12404984 1.182 0.137 0.192  3.958  0.163  0.203 1 
12405535 1.212 0.049 0.033  6.773  0.104  0.085 1 
12406029 1.228 0.034 0.049 10.913  0.112  0.174 2 
12406297 1.976 0.055 0.189 10.918  0.184  0.469 2 
12406680 1.255 0.062 0.075  9.744  0.190  0.236 1 
12406844 1.007 0.051 0.057 10.538  0.179  0.236 2 
12406876 1.235 0.028 0.043 10.983  0.094  0.165 2 
12406960 1.269 0.063 0.079  6.127  0.092  0.181 1 
12407468 1.611 0.075 0.068  6.953  0.082  0.118 1 
12407512 0.955 0.066 0.074  8.738  0.213  0.232 1 
12416511 2.274 0.118 0.182  9.135  0.152  0.258 2 
12417052 1.232 0.046 0.025  4.664  0.054  0.053 1 
12417414 1.229 0.057 0.045  8.768  0.154  0.135 1 
12417749 1.482 0.190 0.173 11.694  0.528  0.478 2 
12417856 0.916 0.043 0.287  9.909  0.229  1.177 2 
12418339 1.269 0.043 0.090 10.886  0.124  0.318 2 
12418483 1.055 0.054 0.051  7.974  0.167  0.112 1 
12418515 1.225 0.040 0.049 10.863  0.132  0.136 2 
12418795 0.846 0.049 0.085  9.838  0.255  0.433 2 
12453551 1.878 0.054 0.102 11.136  0.123  0.178 2 
12453645 1.074 0.042 0.040  4.116  0.078  0.045 1 
12453667 2.655 0.120 0.070  9.393  0.152  0.084 2 
12454043 0.872 0.103 0.088 10.197  0.482  0.430 2 
12454201 1.436 0.064 0.117 11.104  0.178  0.316 2 
12454554 1.371 0.057 0.062 11.140  0.174  0.135 1 
12455117 1.148 0.045 0.045 11.117  0.180  0.130 2 
12455203 2.178 0.028 0.119  9.823  0.059  0.163 2 
12455334 1.877 0.150 0.126  6.189  0.183  0.146 1 
12455357 1.019 0.064 0.068 11.121  0.259  0.292 2 
12455504 1.430 0.065 0.106 11.710  0.178  0.397 1 
12455516 1.172 0.077 0.063 11.112  0.287  0.186 1 
12455830 1.270 0.081 0.078  8.895  0.197  0.187 1 
12455834 0.850 0.102 0.059 10.145  0.426  0.258 2 
12456237 1.232 0.075 0.067  7.771  0.146  0.123 1 
12457314 1.016 0.290 0.166 10.468  1.104  0.475 2 
12457926 1.109 0.032 0.028  5.020  0.027  0.055 1 
12458003 1.611 0.094 0.098 12.486  0.220  0.368 1 
12458539 1.539 0.073 0.062  6.520  0.146  0.086 1 
12458577 1.166 0.059 0.062  7.004  0.143  0.102 1 
12459622 1.284 0.063 0.072  9.703  0.175  0.178 1 
12459917 1.187 0.033 0.037 10.793  0.137  0.141 2 
12469760 1.413 0.062 0.060  4.927  0.065  0.093 1 
12470054 1.292 0.040 0.040  5.235  0.036  0.068 1 
12470457 1.028 0.132 0.204 11.087  0.507  0.849 2 
12470748 1.138 0.050 0.034  6.518  0.091  0.107 1 
12471214 1.090 0.061 0.065 10.638  0.191  0.219 2 
12504153 1.042 0.030 0.037  9.054  0.109  0.140 1 
12505388 1.048 0.044 0.051 10.946  0.202  0.228 2 
12505459 1.074 0.088 0.080 10.879  0.337  0.305 2 
12505610 1.035 0.082 0.141 10.852  0.376  0.642 2 
12505644 0.630 0.020 0.031  8.569  0.125  0.171 2 
12505707 1.205 0.053 0.083  5.250  0.060  0.130 1 
12505741 1.090 0.038 0.045  9.448  0.133  0.119 1 
12506130 1.350 0.063 0.066 10.957  0.195  0.239 2 
12506147 1.040 0.036 0.034  8.292  0.108  0.101 1 
12506245 0.848 0.083 0.096 12.159  0.522  0.589 2 
12506290 1.293 0.058 0.053 11.211  0.194  0.163 2 
12506511 1.240 0.051 0.035  6.221  0.082  0.067 1 
12506768 1.310 0.032 0.068  4.794  0.069  0.079 1 
12507016 1.180 0.077 0.086 11.430  0.255  0.284 2 
12507291 0.848 0.069 0.058 10.161  0.280  0.234 2 
12507357 1.111 0.053 0.070 10.927  0.274  0.298 2 
12507577 1.342 0.048 0.101  7.491  0.101  0.162 1 
12507838 1.099 0.049 0.053  9.391  0.166  0.138 1 
12509355 1.110 0.054 0.065 10.737  0.220  0.188 2 
12519768 1.253 0.069 0.071 13.526  0.292  0.185 2 
12519775 1.233 0.045 0.090 11.067  0.124  0.289 2 
12519799 1.092 0.040 0.047  9.830  0.155  0.124 1 
12520008 1.854 0.112 0.118 12.355  0.300  0.256 2 
12520106 1.675 0.083 0.103 11.689  0.213  0.268 2 
12552858 1.504 0.078 0.077  5.642  0.138  0.084 1 
12553243 1.050 0.059 0.080 10.665  0.201  0.352 2 
12553381 1.039 0.043 0.052  8.365  0.131  0.182 1 
12553494 1.147 0.104 0.099 13.112  0.464  0.404 1 
12553757 0.703 0.038 0.056 10.526  0.215  0.337 2 
12554051 1.169 0.074 0.071  8.581  0.173  0.188 1 
12554556 1.570 0.059 0.063  7.030  0.107  0.065 1 
12555243 1.178 0.053 0.067  6.324  0.134  0.097 1 
12555458 1.065 0.064 0.069 10.647  0.225  0.286 2 
12555589 1.161 0.054 0.041 10.972  0.220  0.110 2 
12555638 1.285 0.059 0.028  5.275  0.104  0.063 1 
12555826 1.159 0.059 0.048  7.733  0.167  0.092 1 
12555883 1.493 0.126 0.118  9.810  0.171  0.264 1 
12555902 1.524 0.074 0.090 11.769  0.179  0.328 2 
12557207 1.151 0.055 0.049  6.763  0.119  0.114 1 
12598909 1.085 0.053 0.051  8.105  0.161  0.172 1 
12599612 1.195 0.073 0.059  8.862  0.167  0.162 1 
12599878 1.318 0.075 0.103 11.169  0.232  0.382 2 
12600075 1.298 0.057 0.079 10.908  0.152  0.294 2 
12600463 1.207 0.054 0.060  5.544  0.077  0.106 1 
12600471 1.044 0.098 0.106 13.694  0.539  0.651 2 
12601052 1.685 0.207 0.137 11.696  0.542  0.450 2 
12601771 1.146 0.061 0.065  4.635  0.103  0.114 1 
12602404 1.000 0.069 0.085 16.358  0.447  0.563 1 
12603035 1.025 0.074 0.069 10.771  0.284  0.228 2 
12603148 3.088 0.334 0.202 13.520  0.606  0.347 2 
12643757 1.191 0.049 0.048  5.952  0.093  0.061 1 
12643940 1.003 0.075 0.100 11.088  0.346  0.512 2 
12644458 1.205 0.075 0.067 11.322  0.203  0.202 2 
12644579 1.179 0.044 0.044 10.913  0.130  0.131 2 
12644667 1.214 0.043 0.062  8.699  0.115  0.168 1 
12644869 1.241 0.059 0.058  5.545  0.079  0.087 1 
12644902 1.083 0.029 0.035  4.926  0.063  0.030 1 
12645107 1.063 0.060 0.069 10.968  0.214  0.265 2 
12645202 1.243 0.039 0.051 10.829  0.126  0.129 2 
12645606 1.059 0.039 0.047  8.132  0.124  0.128 1 
12646386 0.747 0.078 0.322  9.420  0.461  1.215 2 
12647110 1.615 0.085 0.065 10.615  0.130  0.202 1 
12647227 1.183 0.041 0.071 10.226  0.154  0.232 1 
12647352 1.410 0.062 0.081 14.696  0.189  0.352 1 
12647597 1.006 0.062 0.119 10.577  0.232  0.653 2 
12647649 1.100 0.035 0.051 10.627  0.159  0.178 2 
12647757 1.045 0.048 0.045  4.038  0.067  0.073 1 
12688781 1.685 0.099 0.154 11.335  0.184  0.411 2 
12688798 0.929 0.101 0.096 15.945  0.697  0.644 1 
12689984 2.837 0.267 0.291 13.631  0.492  0.623 2 
12690461 0.927 0.089 0.092 10.551  0.387  0.375 2 
12690972 2.220 0.021 0.021  8.232  0.041  0.045 2 
12691122 1.024 0.051 0.070 10.625  0.201  0.306 2 
12691710 1.354 0.040 0.042 10.841  0.119  0.176 2 
12691734 3.019 0.755 0.287 14.435  1.320  0.519 2 
12734579 1.610 0.162 0.267 11.307  0.382  0.717 2 
12735062 1.183 0.043 0.045  7.040  0.118  0.089 1 
12735106 1.271 0.064 0.081 11.281  0.193  0.269 2 
12735291 0.977 0.060 0.049 10.457  0.217  0.200 2 
12735851 1.064 0.052 0.066  9.265  0.155  0.179 1 
12736410 1.145 0.056 0.042 11.023  0.235  0.138 2 
12736931 1.104 0.050 0.048  6.712  0.115  0.071 1 
12737278 1.411 0.125 0.125  5.271  0.134  0.124 1 
12737382 1.052 0.051 0.038  4.222  0.062  0.069 1 
12783669 1.086 0.053 0.043  8.424  0.181  0.094 1 
12783745 2.159 0.024 0.033  9.896  0.072  0.070 2 
12783857 1.217 0.063 0.058  7.276  0.120  0.127 1 
12784548 0.809 0.067 0.075 10.322  0.395  0.505 2 
12784683 1.000 0.105 0.156 10.921  0.482  0.691 2 
12784948 1.186 0.035 0.036 10.803  0.112  0.140 2 
12785083 1.002 0.064 0.084 11.150  0.284  0.413 2 
12785250 1.246 0.052 0.064 11.240  0.159  0.274 1 
12785307 1.115 0.057 0.067 11.189  0.202  0.228 2 
12833300 0.990 0.184 0.261 11.359  0.757  1.018 2 
12833657 0.970 0.063 0.074  3.635  0.094  0.098 1 
12834027 1.175 0.060 0.044  4.552  0.091  0.057 1 
12834442 1.091 0.049 0.051  4.776  0.075  0.056 1 
12884116 1.077 0.034 0.037  8.633  0.123  0.098 1 
12884930 1.336 0.048 0.062 10.878  0.142  0.292 2 
12885005 0.768 0.043 0.055  9.570  0.239  0.276 2 
12885196 1.377 0.072 0.072  7.111  0.142  0.114 1 
12885373 1.264 0.084 0.044  9.116  0.176  0.163 1 
12934574 1.020 0.065 0.063 10.743  0.264  0.261 2 

